Radar observations of Europa in 2011-2024: New insights into radar scattering properties

Three of Jupiter's Galilean satellites - Europa, Ganymede, and Callisto - are of particular scientific interest due to their icy shells and suspected subsurface oceans. However, the radar properties of the icy satellites have not been measured since observations in 1987-1991. Because radio waves can penetrate pure ice to considerable depths, radar observations provide a powerful means of characterizing the subsurface properties of the icy shells of these satellites, offering key insights into planetary evolution. We have observed Europa using the Goldstone 3.5-cm Solar System Radar and the Green Bank Telescope (GBT) in 2011-2024 in order to address a longstanding gap in the radar studies of these moons. In this paper, we present the most longitudinally comprehensive set of radar measurements of Europa to date and describe its disk-integrated radar properties. On the basis of monostatic Goldstone data, we find radar albedo values in two circular polarizations of $\hat\sigma_{\rm OC}$ = 0.92 $\pm$ 0.11 and $\hat\sigma_{\rm SC}$ = 1.35 $\pm$ 0.13 (unweighted mean and root-mean-square dispersion), with a circular polarization ratio of $\mu_c$ = 1.44 $\pm$ 0.12 (weighted mean and root-mean-square dispersion). Values obtained bistatically at the GBT are similar. The $\mu_c$ values suggest a leading-vs-trailing side dichotomy in radar scattering properties on Europa. Our results support the existence of the coherent backscatter opposition effect (CBOE), currently the most widely accepted physical mechanism that explains the unusual radar scattering properties of the icy Galilean satellites. Because we observed Europa with a bistatic configuration, we can place a lower bound on the width of Europa's CBOE peak equal to 36 arcsec, which provides an upper bound of 32 m ($\sim$1000 wavelengths) on the penetrating depth of X-band radar waves at Europa.

==> anc/calibration_factors.csv <==
Date,DSN_Normalization_Factor,DSN_OC_Scale_Factor,DSN_SC_Scale_Factor,GBT_Normalization_Factor,GBT_OC_Scale_Factor,GBT_SC_Scale_Factor
110924,22410.1875,3.1547550632382645e-28,3.5338541623068642e-28,3969.0,4.348114997627207e-27,4.7798904304758306e-27
110927,31867.75,3.238732657485976e-28,2.874192949575746e-28,79710.875,2.2244460245321703e-28,2.370394157234244e-28
110929,45234.375,1.6561228501881295e-28,1.8164279723859056e-28,67046.0,2.324345526844108e-28,1.8933310506041416e-28
111001,42765.9375,2.1609863226699533e-28,2.4850892913845226e-28,58264.875,3.6964349209477886e-28,2.984929967572269e-28
111003,34957.6875,2.9344628756097577e-28,2.7432437643721798e-28,56624.875,4.013123947603965e-28,3.205011918481751e-28
111006,21694.0625,3.559509114043647e-28,4.100977839140846e-28,34009.25,5.484573072493713e-28,4.391070268646719e-28
111010,26888.0625,4.0251733802726335e-28,4.571784597440611e-28,32140.6875,6.882793316494717e-28,5.519066770106005e-28
111013,28674.34375,4.160842337163212e-28,3.912156279139668e-28,19268.40625,1.2122296056967853e-27,1.343561573586402e-27
111015,20513.84375,3.707195623779909e-28,4.298543859955463e-28,21906.46875,7.962162114176757e-28,6.152762262318774e-28
111017,26771.03125,3.484240478788934e-28,3.990409098208094e-28,29852.28125,8.090960016134813e-28,6.280888124390221e-28
111019,26472.90625,3.8914054981606907e-28,4.473406461874571e-28,32793.71875,8.291431701701315e-28,6.336203019901624e-28
111020,30676.875,3.7056311763454115e-28,3.3859354133258567e-28,33218.25,8.184486595873086e-28,6.267375827608864e-28
111024,27586.3125,3.4754675000117127e-28,4.0011398384570634e-28,29606.375,8.047552472447898e-28,6.126572006980792e-28
111026,28450.28125,3.516519270142506e-28,3.9856192475811614e-28,18364.65625,8.492777383109404e-28,6.295697816216576e-28
111029,6341.734375,8.334907040846005e-28,9.680509844334793e-28,6437.09375,2.2200774732542198e-27,1.69010098299171e-27
111031,28189.53125,3.5818988222981566e-28,4.0127239291893413e-28,34920.25,6.155493294791049e-28,6.052675578361943e-28
111104,25873.3125,3.507450269183451e-28,3.686113812076901e-28,34571.1875,6.056663990401675e-28,6.011629733637007e-28
111105,33728.875,3.397385163378091e-28,3.697520013162253e-28,34027.15625,8.015077271756385e-28,6.064108792002759e-28
111107,12009.71875,7.908778253582946e-28,8.629217018224547e-28,9853.53125,0.0,0.0
111111,22136.71875,5.297172414829965e-28,5.701437432655902e-28,17917.0625,1.4431550167845804e-27,9.45592688816865e-28
111116,24486.40625,4.401019263619612e-28,4.615283895643087e-28,48826.75,6.104109154474521e-28,4.400021392627131e-28
111118,28417.25,3.430301564769511e-28,3.5780929636819543e-28,34582.125,6.73248313246406e-28,5.656427664444423e-28
111123,19634.625,5.662795800822789e-28,5.816803603040189e-28,16755.75,1.2692814223406424e-27,1.0658105493522196e-27
231018,863426.0,9.375334646654979e-30,9.967898036320908e-30,842888.0,2.0922734804431502e-29,2.425613066184307e-29
231025,1031818.0,5.9549844988089656e-30,6.322882312185925e-30,724094.0,2.0716275116438077e-29,2.405229045259855e-29
231030,1008712.0,9.305022492127928e-30,9.771532672596336e-30,968701.0,0.0,0.0
231110,1041864.0,9.061927000168724e-30,9.378120625469383e-30,643416.0,3.9980441326648395e-29,4.3570838553338656e-29
231112,1168482.0,9.029230138588351e-30,9.385719066034428e-30,854939.0,1.8719204908256642e-29,2.391827607053793e-29
241203,3107808.0,2.4636832244815015e-30,2.844426518333012e-30,1310212.0,1.7332448094877204e-29,1.3372602727584755e-29
241207,3156920.0,2.4893234840726406e-30,2.829033892799558e-30,1155402.0,2.0956286837641377e-29,1.680667577326284e-29
241212,3414432.0,2.3660455134120916e-30,2.150788764427884e-30,1488192.0,1.228704621197902e-29,1.2225234814481976e-29
241221,563048.0,1.2620244182071127e-29,1.4393068819780284e-29,171718.0,1.1032217677627593e-28,1.0686503946535805e-28
241223,476976.0,1.614583503771608e-29,1.5125563476823143e-29,358055.0,4.670297907952029e-29,4.477922945477756e-29


==> anc/dsn_spectra.csv <==
Frequency_Hz,Power_110924_tot,Power_110924_OC,Power_110924_SC,Power_110927_tot,Power_110927_OC,Power_110927_SC,Power_110929_tot,Power_110929_OC,Power_110929_SC,Power_111001_tot,Power_111001_OC,Power_111001_SC,Power_111003_tot,Power_111003_OC,Power_111003_SC,Power_111006_tot,Power_111006_OC,Power_111006_SC,Power_111010_tot,Power_111010_OC,Power_111010_SC,Power_111013_tot,Power_111013_OC,Power_111013_SC,Power_111015_tot,Power_111015_OC,Power_111015_SC,Power_111017_tot,Power_111017_OC,Power_111017_SC,Power_111019_tot,Power_111019_OC,Power_111019_SC,Power_111020_tot,Power_111020_OC,Power_111020_SC,Power_111024_tot,Power_111024_OC,Power_111024_SC,Power_111026_tot,Power_111026_OC,Power_111026_SC,Power_111029_tot,Power_111029_OC,Power_111029_SC,Power_111031_tot,Power_111031_OC,Power_111031_SC,Power_111104_tot,Power_111104_OC,Power_111104_SC,Power_111105_tot,Power_111105_OC,Power_111105_SC,Power_111107_tot,Power_111107_OC,Power_111107_SC,Power_111111_tot,Power_111111_OC,Power_111111_SC,Power_111116_tot,Power_111116_OC,Power_111116_SC,Power_111118_tot,Power_111118_OC,Power_111118_SC,Power_111123_tot,Power_111123_OC,Power_111123_SC,Power_231018_tot,Power_231018_OC,Power_231018_SC,Power_231025_tot,Power_231025_OC,Power_231025_SC,Power_231030_tot,Power_231030_OC,Power_231030_SC,Power_231110_tot,Power_231110_OC,Power_231110_SC,Power_231112_tot,Power_231112_OC,Power_231112_SC,Power_241203_tot,Power_241203_OC,Power_241203_SC,Power_241207_tot,Power_241207_OC,Power_241207_SC,Power_241212_tot,Power_241212_OC,Power_241212_SC,Power_241221_tot,Power_241221_OC,Power_241221_SC,Power_241223_tot,Power_241223_OC,Power_241223_SC
-2500,-0.04903461874203417,-0.028310227212512168,-0.020724391529522008,-0.01208902417020342,-0.04608106941971115,0.03399204524950773,0.012368911917098446,0.029698100172711572,-0.017329188255613127,-0.0072151464000993785,-0.0440888265339676,0.03687368013386822,0.05602129717533518,0.05116185102346944,0.004859446151865738,0.04256637040664928,-0.011376960861987006,0.05394333126863629,-0.027734194310207363,-0.011668747050852028,-0.016065447259355336,-0.04118555459529915,-0.032434264515643886,-0.008751290079655267,0.07668297171270011,0.04113990095103459,0.03554307076166552,0.04875372516701238,-0.005598402190800924,0.05435212735781331,-0.08637014494772367,0.05029670665645182,-0.1366668516041755,0.011938960536234541,0.024680642992482123,-0.01274168245624758,0.011333745675504835,0.0049390435927237466,0.00639470208278109,0.028665138415810917,-0.012089072054428284,0.0407542104702392,-0.2330001404387108,-0.03362152013817198,-0.19937862030053885,-0.02784610865070699,-0.019049625027021334,-0.008796483623685654,-0.01051276290965836,-0.06211274648346631,0.051599983573807955,-0.006572632499601602,-0.018941485596540058,0.012368853096938455,0.03989477272313309,-0.02151642810119929,0.06141120082433238,0.052160225869066525,0.06534674430915828,-0.01318651844009176,0.018734884789392073,-0.0037763299790062087,0.02251121476839828,0.03842736366115652,0.08255549006325383,-0.04412812640209732,0.06196960726268009,0.011565983562201978,0.05040362370047811,-0.17493103056891962,-0.16081748754380804,-0.01411354302511159,0.08070609351649224,0.15934205450961314,-0.07863596099312088,0.14209407640634789,0.07866863881861225,0.06342543758773565,0.03926808105472499,0.05868904194789339,-0.019420960893168398,-0.006911531371471704,0.02279025265258686,-0.029701784024058566,0.03183465645239346,-0.012739525736467633,0.04457418218886109,-0.03708931490186638,-0.03382283998327484,-0.0032664749185915385,0.03037459817621203,0.03728877892428375,-0.006914180748071715,-0.0973309557977295,-0.05797019081854478,-0.039360764979184726,-0.07052346449297239,-0.004419509577001778,-0.06610395491597061
-2490,-0.027361997752138396,-0.013085566553158023,-0.014276431198980375,0.0010335684194836472,-0.03937758392104871,0.04041115234053236,0.0018625215889464593,0.026141623488773746,-0.02427910189982729,0.004065735727177734,-0.04757144631752782,0.051637182044705555,0.06966457663997368,0.060725198141324425,0.00893937849864926,0.0464758502470434,-0.014399101136543697,0.060874951383587096,-0.03966560439228375,-0.020573721144838904,-0.019091883247444846,-0.028049900880469148,-0.017949408170849595,-0.010100492709619553,0.04361688676701557,0.023953336390212097,0.01966355037680347,0.03694992138190418,-0.003936157670429674,0.04088607905233385,-0.06262416881410593,0.05643269710895456,-0.11905686592306049,-0.00798035979870831,0.01741743577205957,-0.02539779557076788,0.005601736368352965,0.005981227103114996,-0.00037949073476203096,0.033001650906350884,-0.016440962248835414,0.0494426131551863,-0.22482759300368838,-0.02040549829872053,-0.20442209470496783,-0.036567209680011974,-0.020151541186056436,-0.016415668493955534,-0.007548801491884736,-0.06316837088409147,0.05561956939220674,0.002121698396403675,-0.005662803754942909,0.007784502151346583,0.03675018409569333,-0.024849666025692732,0.061599850121386066,0.04315793188635963,0.051824245632609844,-0.00866631374625022,0.009566532451041075,0.00042880935212777496,0.0091377230989133,0.015549534173785289,0.06654188916943055,-0.05099235499564525,0.03572610885107304,0.000666870388408233,0.03505923846266481,-0.1730547840810909,-0.1562033109959626,-0.016851473085128313,0.08596864950989419,0.14397500334361293,-0.058006353833718736,0.1391755030177097,0.08067317529681416,0.05850232772089556,0.050215767125075826,0.05609753288337058,-0.005881765758294749,-0.005578177498669214,0.018899734869685627,-0.02447791236835484,0.01711817461052935,-0.011797382592489625,0.028915557203018978,-0.034856759119648265,-0.03532303637722844,0.0004662772575801731,0.006663480192313099,0.023387784556845766,-0.016724304364532667,-0.08389870845824868,-0.048244554638325686,-0.03565415381992299,-0.0832138304652645,-0.009941800006708933,-0.07327203045855557
-2480,-0.008835267442541478,0.01537805071912049,-0.024213318161661966,0.0063269292623420225,-0.03746930674427909,0.043796236006621116,-0.013363730569948187,0.01516545768566494,-0.028529188255613125,0.002637905459222074,-0.04031099516992934,0.04294890062915141,0.07170275493766572,0.05585681261096004,0.015845942326705678,0.07370392244421717,0.005652468273289062,0.0680514541709281,-0.039173982878089486,-0.021518610721765467,-0.01765537215632402,-0.03025897497654153,-0.016019329125884527,-0.014239645850657,0.04973470659295628,0.020443511470150492,0.02929119512280579,0.014271489821670579,-0.016435676156479777,0.030707165978150357,-0.07530104481822807,0.042571827564266765,-0.11787287238249484,-0.0025039219281625,0.019497585722144124,-0.022001507650306625,0.007944383650406337,-0.002023195379955186,0.009967579030361525,0.028364174782982154,-0.020450149328488626,0.048814324111470776,-0.28462491776943905,-0.07765767941045308,-0.20696723835898598,-0.03839080332348556,-0.01824037070499354,-0.020150432618492014,0.0013527452273457447,-0.051785986042568,0.05313873126991374,0.010595520900118963,-0.004185953430109958,0.014781474330228922,0.030588507745029418,-0.023462768434939413,0.05405127617996883,0.0348445385565555,0.04578930651138168,-0.010944767954826186,-0.0016310070000574298,-0.011557433014491459,0.009926426014434029,0.01838232059752439,0.06936367875146258,-0.050981358153938186,0.02217542988470623,-0.008777542224514092,0.03095297210922032,-0.1662215406994925,-0.15955739113716752,-0.006664149562324971,0.052257277930797874,0.10183966552240802,-0.04958238759161015,0.14727494071647804,0.06769821316689005,0.07957672754958799,0.06804151021630463,0.059798591754777974,0.008242918461526649,-0.010247483487122608,0.011194010690793696,-0.021441494177916305,0.012698339150938539,-0.015903170337421103,0.02860150948835964,-0.032385996477579414,-0.0272468101820762,-0.005139186295503212,0.009297007525702665,0.019503097440511336,-0.010206089914808671,-0.06070352794077947,-0.03663986018953979,-0.024063667751239682,-0.08675908221797324,-0.023925732112307536,-0.0628333501056657
-2470,-0.021636365157587368,0.0035949052188876153,-0.025231270376474983,0.016099740333095372,-0.03699861144887857,0.05309835178197394,-0.03462521588946459,-0.0036946459412780658,-0.030930569948186527,-0.004166575326449934,-0.04847169549363907,0.044305120167189134,0.07476181025990349,0.050214276902612626,0.024547533357290867,0.06333242102533815,0.004779533570533412,0.05855288745480474,-0.037421346368857925,-0.01164201585740884,-0.025779330511449088,-0.03374968258863814,-0.01236514785102972,-0.021384534737608422,0.06644598236252043,0.01904201888054256,0.047403963481977875,0.021055875462399305,-0.011010035334369124,0.032065910796768425,-0.06367241035351001,0.0442575132830382,-0.10792992363654821,0.01853187457979341,0.027298657376280993,-0.008766782796487581,0.008925395519970274,-0.0021885853718216237,0.011113980891791898,0.044853466958257225,-0.0022012084678424753,0.0470546754260997,-0.272458490505604,-0.07168780228200586,-0.20077068822359814,-0.0470021561639128,-0.016867964060239563,-0.030134192103673237,0.012150550881337673,-0.042391653561947275,0.05454220444328495,9.265058499579366e-05,-0.01728674614851518,0.017379396733510976,0.03839468555414755,-0.030522155233651913,0.06891684078779946,0.03425304393859185,0.04641891653432151,-0.012165872595729663,-0.008775277098900539,-0.016034406845635014,0.007259129746734477,0.0047594330908163176,0.053145536601887935,-0.04838610351107162,0.023482113867720925,-0.0055577837621039365,0.029039897629824864,-0.15374102702489847,-0.16349750876160782,0.009756481736709342,-0.00043612342486756383,0.05626961343957946,-0.05670573686444703,0.1527115767434114,0.06468050345390954,0.08803107328950185,0.07460666651309576,0.057301144871115615,0.017305521641980143,-0.035533281642335955,-0.008241461999414626,-0.02729181964292133,0.008139498965187038,-0.018201896642263616,0.026341395607450652,0.0011656931439504327,-0.01276180581072691,0.013927498954677344,-0.002736619150710865,0.008640968688203484,-0.01137758783891435,-0.051670550290561376,-0.02763529929952686,-0.024035250991034512,-0.10422536982992855,-0.03324695582167656,-0.07097841400825199
-2460,0.008670721742064853,0.02695481686621319,-0.018284095124148338,0.02827898110158389,-0.023340602960673407,0.0516195840622573,-0.030621070811744387,0.006505008635578584,-0.03712607944732297,0.0037544482685548516,-0.03887878057157054,0.042633228840125395,0.0922150528406663,0.06412394984651087,0.028091102994155435,0.023520260439924518,-0.0033419282349721265,0.026862188674896644,-0.03159394619824318,-0.012567147595703484,-0.019026798602539696,-0.048611618182194664,-0.02771314513518727,-0.020898473047007395,0.06044850809590475,0.030241772705322474,0.030206735390582273,0.0171629081341422,-0.01138824265501539,0.02855115078915759,-0.06281422161573212,0.03951681731203955,-0.10233103892777168,0.027170303363690074,0.020976712914858506,0.006193590448831571,0.028929654878664918,-0.00023109286534762484,0.029160747744012543,0.040401621688713536,-0.004064107450607365,0.0444657291393209,-0.31251062529720036,-0.08393800000492767,-0.22857262529227268,-0.031896814531103636,-0.007416317005980722,-0.02448049752512291,0.012336553350097711,-0.0296178736294396,0.041954426979537315,-0.0032724186620514324,-0.020440572061771998,0.017168153399720564,-0.034331570004501565,-0.07982597427604206,0.0454944042715405,0.02391953414505029,0.04168272454561497,-0.017763190400564673,-0.0291590359446887,-0.02378615685999247,-0.005372879084696228,-0.010073107003668546,0.04924165779588102,-0.05931476479954957,0.0017746073581746532,-0.013436085486735805,0.015210692844910457,-0.15388927366097385,-0.16207063488938253,0.008181361228408688,-0.022659034829785873,0.03630485221230876,-0.05896388704209463,0.17528293506967302,0.07627747067547526,0.09900546439419775,0.05743743905154607,0.035751307272350326,0.02168613177919575,-0.05421050559614953,-0.0280466451344565,-0.026163860461693035,-0.008314541953685684,-0.033641717892482416,0.025327175938796735,0.0015179352026658895,-0.014756154733094282,0.016274089935760173,-0.01648766178386332,-0.0011199520154450287,-0.015367709768418291,-0.035448132308435513,-0.020371264972080534,-0.015076867336354983,-0.08962086142699004,-0.030861091543390024,-0.058759769883600016
-2450,0.041114113837735625,0.04942227725671639,-0.008308163418980765,0.00636027017909956,-0.035814028288787256,0.04217429846788681,-0.01701692573402418,0.014024179620034542,-0.031041105354058723,0.006876091515589948,-0.0331893811517636,0.040065472667353545,0.09163041748685465,0.06760673170958462,0.024023685777270022,0.017470217945578428,-0.008196367093530776,0.025666585039109204,-0.03400207805973376,-0.004051519145345634,-0.029950558914388123,-0.038367268649347905,-0.03677612499850149,-0.001591143650846412,0.055413798303889296,0.04106677959853331,0.014347018705355987,0.003988686464963878,-0.018819316121787426,0.022808002586751305,-0.05212876844604094,0.02523334588547489,-0.07736211433151582,0.011335900413585152,0.0036244728317340017,0.0077114275818511505,0.022521359097922203,0.0016335093717219364,0.020887849726200267,0.03321034831597666,-0.014782367046019975,0.04799271536199664,-0.31930096015729137,-0.09089341194616023,-0.22840754821113113,-0.018801305892590887,-0.012380482559460792,-0.0064208233331300955,0.0011522490597212862,-0.02532049191613946,0.026472740975860744,-0.011783301399765038,-0.030091056994933866,0.01830775559516883,-0.021055863610461318,-0.07178951422155494,0.05073365061109362,0.027941415210869947,0.04026116110817011,-0.01231974589730016,-0.03412097273359581,-0.021011658254260972,-0.013109314479334834,-0.013983583914699699,0.05229218168541995,-0.06627576560011965,0.013413803421251997,-0.007509056068043062,0.020922859489295058,-0.1551354719454823,-0.14773240555646922,-0.007403066389013072,-0.009179913511879034,0.0504817710100037,-0.05966168452188274,0.1681550333494595,0.08944277454813664,0.07871225880132288,0.055059009621217354,0.023033716492747613,0.032025293128469745,-0.07079441531833609,-0.0506160984936011,-0.020178316824734997,-0.012433200506595002,-0.027775203616182208,0.015342003109587207,0.004102733043599457,-0.007158876373173853,0.01126160941677331,-0.02140795306510717,-0.012834931256501814,-0.008573021808605355,-0.030681220784018415,-0.013732399369147923,-0.01694882141487049,-0.08071265640199926,-0.030743685216866257,-0.04996897118513301
-2440,0.025312148771624514,0.03723195087055831,-0.011919802098933799,0.008986357681354975,-0.03728691231731139,0.046273269998666364,-0.018550604490500864,0.019048013816925734,-0.0375986183074266,0.0004077427274919438,-0.025930391447632827,0.02633813417512477,0.08711245559363731,0.06935884989531987,0.01775360569831743,0.013641405338442257,-0.005179988764206796,0.018821394102649054,-0.03959470861836921,-0.004376942369871388,-0.035217766248497824,-0.03831386725284689,-0.032686013956291504,-0.005627853296555392,0.04751821559526113,0.048229625420638196,-0.00071140982537707,0.016262914787789507,-0.007496442633303489,0.023759357421092996,-0.037323537154142265,0.04412294173406065,-0.08144647888820292,0.009117209624513579,0.0005582380865065298,0.008558971538007049,0.03572310543498701,0.021061169375210985,0.014661936059776021,0.014831795379878714,-0.013033702434839726,0.027865497814718438,-0.3198799618598027,-0.05260538446944965,-0.2672745773903531,-0.005501820822224563,0.005046199553247271,-0.010548020375471834,-0.0008237252187944625,-0.022914537904645954,0.02209081268585149,-0.00678016980999218,-0.03738636405750266,0.030606194247510477,-0.02423688106767696,-0.06497341996455995,0.040736538896882994,0.026546673725074996,0.03145650255867302,-0.004909828833598024,-0.05347865205822108,-0.04058629469156994,-0.01289235736665114,-0.017775294935294582,0.04751075491118951,-0.06528604984648409,0.01092616996759551,-0.005592798436435634,0.016518968404031144,-0.13344281965101815,-0.1463495424043288,0.012906722753310649,0.007034186261530619,0.03578538075513317,-0.028751194493602555,0.15451784057292864,0.06901672628064304,0.0855011142922856,0.033468859659226156,-0.0023611527032319,0.03583001236245806,-0.06496634094491828,-0.0350608738517153,-0.029905467093202975,-0.005673452156632584,-0.018317733914064188,0.012644281757431604,0.004596885572013228,-0.003122030333362898,0.007718915905376126,-0.023336238648185115,-0.01920085097609207,-0.004135387672093045,-0.025892996689447435,-0.02009775365510578,-0.005795243034341655,-0.0790584851229412,-0.042530441783234375,-0.03652804333970682
-2430,0.025264737298605823,0.04660547797737078,-0.021340740678764958,0.01828062853511779,-0.032681943343976276,0.05096257187909407,-0.026918134715025906,0.01895405872193437,-0.04587219343696028,0.002095709932700528,-0.022238785248189636,0.024334495180890165,0.07035469666006941,0.06048919854896008,0.009865498111109323,0.002569827573788911,-0.013753763270480114,0.016323590844269025,-0.05301725440425468,-0.012485791789572044,-0.04053146261468263,-0.017073189338465678,-0.02321326011166341,0.00614007077319773,0.06415332328930311,0.06112945069107295,0.0030238725982301585,0.003528767686153293,-0.007986711382289392,0.011515479068442684,-0.015578427472427589,0.05579525292958721,-0.07137368040201479,0.005981704459792596,-0.0046268565491106904,0.010608561008903287,0.03617169746772063,0.012664795267580617,0.023506902200140015,0.0022220782088050537,-0.02743602051385696,0.02965809872266201,-0.31814542058930056,-0.038807897090454846,-0.2793375234988457,0.008293193949438234,0.011218703751946921,-0.0029255098025086886,0.003657243346788317,-0.01287765144103601,0.016534894787824328,0.0022903224610960195,-0.03416397671134896,0.03645429917244498,-0.021513826041929585,-0.06359432855161574,0.04208050250968617,0.015779777660137637,0.011500970531145226,0.004278807128992412,-0.07070632302361642,-0.049729122663722855,-0.020977200359893564,-0.011381731166808892,0.048467480139703874,-0.05984921130651277,0.009126097391725077,0.007833737593664254,0.0012923597980608237,-0.15431548273969048,-0.14885583709547778,-0.005459645644212706,-0.030927934965274885,0.00871083853935481,-0.039638773504629694,0.1303484046982687,0.07797270182172909,0.05237570287653959,0.025855581918561348,-0.003810478143020586,0.029666060061581935,-0.08378391793797423,-0.045885174097675445,-0.03789874384029878,-0.027332447821744457,-0.02904941360598853,0.0017169657842440718,0.01978890817632376,0.01237915436564753,0.007409753810676229,-0.023957132547961123,-0.02275751867367691,-0.0011996138742842147,-0.018929114391668205,-0.014073400491609952,-0.004855713900058255,-0.06991756398644795,-0.050044446680755424,-0.01987311730569253
-2420,0.0045375568589062455,0.037145494655053644,-0.0326079377961474,0.008533313459531972,-0.03010684783205592,0.03864016129158789,-0.008782037996545769,0.019918480138169256,-0.028700518134715025,0.004283490803866979,-0.012143133773227817,0.016426624577094796,0.06524494791024149,0.06326398163494082,0.001980966275300676,-0.03762262139698362,-0.03503838896011294,-0.0025842324368706877,-0.07111078568788659,-0.02365361951981479,-0.047457166168071795,-0.006921474881181893,-0.017379430000032694,0.010457955118850802,0.04696371200545973,0.05727534606965114,-0.010311634064191407,0.021952366889116386,-0.00038054193373667666,0.022332908822853062,0.007183051539722807,0.06461795255290492,-0.05743490101318211,0.023924780473891166,-0.0019619827638897376,0.025886763237780903,0.050824571062188906,0.02257686669793217,0.02824770436425673,0.011523392233600502,-0.014066205408777814,0.025589597642378316,-0.248655360939806,0.001700047552054717,-0.2503554084918607,-0.000313724620731322,0.00748283105984602,-0.007796555680577342,0.024132008609257124,0.006420708596937481,0.017711300012319645,-0.0029036693337681735,-0.042956517227449774,0.040052847893681603,0.0234575643164,-0.0422483353325822,0.0657058996489822,0.002243162166931357,0.0008357155461443445,0.0014074466207870124,-0.07797438629852023,-0.0507424400017867,-0.02723194629673352,-0.0062396079845868264,0.04588102297020296,-0.05212063095478978,0.03377006181681596,0.026819648961974064,0.006950412854841893,-0.12259301897325306,-0.12595404817552402,0.003361029202270953,-0.03249604096846537,0.0225388585971557,-0.05503489956562107,0.09747281681986533,0.05447739295259697,0.04299542386726836,-0.0023150814309737164,-0.01834596454047745,0.016030883109503735,-0.071989127774326,-0.04405202647537575,-0.027937101298950263,-0.03531234876800626,-0.03111903952882546,-0.0041933092391807985,0.03145090784688874,0.005678952903462869,0.025771954943425872,-0.026939766262734182,-0.016311937095247468,-0.010627829167486716,-0.016865347181767805,-0.010318836049501996,-0.006546511132265811,-0.0647537821609473,-0.05957113146154104,-0.005182650699406259
-2410,0.005798144259167845,0.04604211812150166,-0.04024397386233382,0.007093770347765374,-0.02350338508366609,0.030597155431431464,0.0016939550949913644,0.03464455958549223,-0.032950604490500864,0.008957187013613347,-0.0076433493361393046,0.01660053634975265,0.062380771039274266,0.05268154536823982,0.009699225671034447,-0.05534924590541767,-0.03667766237881909,-0.01867158352659858,-0.0775181365336383,-0.02379424884184199,-0.05372388769179631,-0.021550188049203393,-0.0252316149345179,0.003681426885314507,0.02846400982263502,0.043936792684208685,-0.015472782861573662,0.03621918748460615,0.0033828543680027266,0.03283633311660342,0.013009763520013977,0.060786204763596745,-0.04777644124358277,0.0009555243159546076,-0.019161420451072674,0.02011694476702728,0.05721927314496999,0.03326831014475023,0.023950963000219764,-0.007886565269016453,-0.02387498366118964,0.015988418392173187,-0.22981193531935024,-0.0027250037573514738,-0.22708693156199877,-0.013613209691097649,0.006573805657020281,-0.02018701534811793,0.019109941952736048,0.00229483565353296,0.01681510629920309,0.005646126649643666,-0.04373292912971453,0.049379055779358194,0.03000434543898041,-0.031011342376356648,0.06101568781533706,-0.018909475913181577,-0.0005364390329980589,-0.01837303688018352,-0.07759407324216881,-0.04498031433256973,-0.032613758909599076,0.0035915685015263615,0.054265015087666825,-0.05067344658614046,0.03389579632918887,0.022781820381086983,0.011113975948101887,-0.1257085146845242,-0.12163868125351797,-0.004069833431006247,-0.007983966164575536,0.029412163773068507,-0.03739612993764404,0.10565156357810752,0.06417887365273735,0.041472689925370176,0.007743813012062995,-0.029679497515990572,0.03742331052805357,-0.05533675315494804,-0.031767712296809025,-0.02356904085813902,-0.044239541181437206,-0.03242671361937417,-0.011812827562063036,0.03755812627497688,0.007006829441354231,0.030551296833622645,-0.02164928163747294,-0.01203362667641353,-0.009615654961059409,-0.006320953098137281,-0.0034632926500049728,-0.0028576604481323083,-0.08137097044715039,-0.07368504914293382,-0.007685921304216564
-2400,0.030192741582371858,0.06131140134369693,-0.031118659761325065,0.013065716908159502,-0.009562959418220615,0.022628676326380118,0.014283937823834197,0.04112469775474957,-0.02684075993091537,0.020388597818064902,-0.0003127489020905949,0.020701346720155497,0.06363585978048462,0.048503279857971156,0.015132579922513467,-0.04067069042508751,-0.014756341740971752,-0.025914348684115757,-0.08012036010404246,-0.018962876183436422,-0.061157483920606034,-0.017255190016336467,-0.02242531705716892,0.005170127040832451,0.03739395499685426,0.048241812312721746,-0.010847857315867486,0.03509156936193857,0.00622874772521137,0.0288628216367272,0.02518140598937829,0.0560809223581185,-0.03089951636874021,-0.001128700364688385,-0.017507079844345293,0.016378379479656906,0.051543904245991555,0.03347901246315541,0.018064891782836143,-0.019996507064407316,-0.02585211701553917,0.005855609951131854,-0.16870138541556307,0.03753409334492979,-0.20623547876049286,-0.020021838781019107,-0.0010509220510717078,-0.0189709167299474,0.03678742333437205,0.02570940616900136,0.011078017165370688,0.01402359254496333,-0.04793370665342381,0.06195729919838714,0.07701835232402923,0.0057661633416685966,0.07125218898236065,-0.022921475207340745,-0.003111346391388742,-0.019810128815952004,-0.09662121202452892,-0.057671029206256025,-0.038950182818272894,0.003233071461876149,0.05045350975199923,-0.047220438290123075,0.02055838856102421,0.03282148245764816,-0.012263093896623948,-0.14397527987343445,-0.13716056732134543,-0.0068147125520890035,0.015570575430938403,0.030904675049281946,-0.015334099618343545,0.09073749494404745,0.06965516420940764,0.021082330734639818,0.03701634762310628,-0.020497876882203437,0.05751422450530971,-0.07522751741147916,-0.03733562006089953,-0.03789189735057964,-0.06540687198179553,-0.037652261658377865,-0.027754610323417663,0.023235305297568516,-0.010045233962216337,0.03328053925978485,-0.015801164000337393,-0.00704538851557155,-0.00875577548476584,-0.00799576590272943,-0.002440289282618889,-0.005555476620110541,-0.06705368823588609,-0.06304929388480762,-0.004004394351078461
-2390,0.02067140223614818,0.053145472343772225,-0.03247407010762404,-0.0005197260553380769,-0.010274886052513905,0.009755159997175827,0.01986873920552677,0.049807253886010365,-0.029938514680483592,0.02427896032911707,0.003161102220663349,0.02111785810845372,0.06430452529218358,0.04758431174831001,0.016720213543873576,-0.051773958888520766,-0.016150732487287708,-0.035623226401233055,-0.07781682856472087,-0.021101371658891376,-0.05671545690582949,0.012139554196423414,-0.005624583823300228,0.01776413801972364,0.059485743621304515,0.06792668975067143,-0.008440946129366906,0.030877592733750216,0.0011112758310347123,0.029766316902715504,0.05548361355300761,0.06868106897027976,-0.01319745541727214,-0.0021983171362793636,-0.025788969704378297,0.023590652568098936,0.046105292253178096,0.028805045980683355,0.017300246272494737,-0.0008336912310840512,-0.010230566701339728,0.009396875470255677,-0.10800968780720968,0.07233086374734829,-0.18034055155455797,-0.02149069080387777,-0.0003370045395841763,-0.021153686264293592,0.03516412906155716,0.04705620897981269,-0.01189207991825554,-0.0018511586882159574,-0.06463860712816541,0.06278744843994945,0.11862918313553346,0.01637345795462529,0.10225572518090817,-0.03851632256926063,-0.0065685547908946535,-0.03194776777836598,-0.09258708594692208,-0.06198081843880214,-0.030606267508119938,0.00468685393554971,0.05181052001865064,-0.04712366608310093,0.013883318372517937,0.04388134481814651,-0.029998026445628576,-0.1139275398239108,-0.12572009645296758,0.011792556629056804,-0.02299048863268522,-0.0053459040257099605,-0.01764458460697526,0.11568217687506444,0.07585911538675062,0.03982306148831381,0.031524268042662,-0.018944891079833836,0.05046915912249583,-0.08702744244241674,-0.032253813066867955,-0.05477362937554879,-0.054711230552209146,-0.03410506697968472,-0.020606163572524427,0.039580350468177844,-0.0024504897178262357,0.04203084018600408,-0.02367597304617576,-0.0032333342705316726,-0.02044263877564409,0.0014687912931046732,-0.007825265341498416,0.009294056634603089,-0.04377159437791419,-0.06441833551373655,0.020646741135822346
-2380,0.03161229686275494,0.06112175545162217,-0.029509458588867228,-0.015787904699892524,-0.015848702842215092,6.0798142322567485e-05,0.0243426597582038,0.05252366148531951,-0.028181001727115716,0.034095476101745695,0.00483299354772709,0.029262482554018605,0.05857617155024914,0.051186881283265664,0.0073892902669834785,-0.094639950447271,-0.028207602886734563,-0.06643234756053644,-0.061615400886545844,-0.025241219965179716,-0.03637418092136613,0.04300120207633348,0.014903348921455265,0.028097853154878217,0.044322203146350866,0.04996930426556456,-0.005647101119213702,0.031139069399876033,0.004398411062330667,0.026740658337545364,0.0804914930713359,0.07642483529740902,0.0040666577739268805,-0.005437727930240613,-0.022690137114683293,0.01725240918444268,0.03606634630851804,0.023682487465477672,0.012383858843040366,-0.0007699836007772331,-0.015676470685153595,0.014906487084376363,0.0059156727137440225,0.12444101697337331,-0.1185253442596293,-0.02823965013607667,-0.00629444663078603,-0.02194520350529064,0.02252320803530665,0.05764627161674795,-0.0351230635814413,-0.006179794019219437,-0.05914442743791484,0.05296463341869541,0.10538079836382513,0.01242223095357666,0.09295856741024847,-0.02999823539791777,-0.0027937180165872595,-0.02720451738133051,-0.08561765775653583,-0.048012609036901854,-0.03760504871963398,-0.01285090921887234,0.030729574466213303,-0.043580483685085644,-0.0069758780725376725,0.033692074587622634,-0.0406679526601603,-0.09340232978854007,-0.09677030805187706,0.0033679782633369852,-0.06079366710020566,-0.030633309362697685,-0.03016035773750797,0.11734766712401558,0.07953509029336421,0.03781257683065137,0.0205477874271498,-0.023273671035758985,0.04382145846290879,-0.0791060538373719,-0.03756840071135028,-0.041537653126021624,-0.05462885738115096,-0.0358941092886047,-0.018734748092546258,0.022485207100591716,-0.009513069700847662,0.03199827680143938,0.010400558570210213,0.018052783010468504,-0.007652224440258292,0.007182336141856467,-0.007921171907190862,0.015103508049047329,-0.025213008620978833,-0.05037779678642112,0.025164788165442285
-2370,0.02480735602948436,0.058224077777127035,-0.03341672174764267,-0.0017533399753669463,-0.005456142965851056,0.00370280299048411,0.005593091537132988,0.044374438687392055,-0.03878134715025907,0.031464877859862184,-0.0028688135271207373,0.034333691386982924,0.041727230955995016,0.050296519184800194,-0.008569288228805181,-0.07684130162342807,-0.016188185131300326,-0.06065311649212774,-0.05720940287162751,-0.019798516534986484,-0.037410886336641025,0.05014282149002974,0.020660891323798822,0.029481930166230918,0.028206561727370082,0.028901214576132275,-0.0006946528487621926,0.02227104157595722,-0.004195299723465079,0.0264663412994223,0.06428624548919709,0.05579997473832326,0.008486270750873829,-0.000552125990668867,-0.026208666951897806,0.02565654096122894,0.017040833203060393,0.01979015861579905,-0.0027493254127386544,-0.008428080126624408,-0.01778101930011676,0.009352939173492354,-0.014832298932419413,0.11573628073944676,-0.1305685796718662,-0.02424769833659437,-0.012043478019876616,-0.012204220316717753,0.010462034963632894,0.05706893927864861,-0.04660690431501571,0.012522653068031471,-0.046833017703673784,0.059355670771705255,0.11694565078803365,0.01653218357007736,0.10041346721795628,-0.029728604199752956,-0.00254808540674078,-0.027180518793012174,-0.08197788313668936,-0.0530498427060933,-0.028928040430596057,0.002001425190685235,0.035922283120287855,-0.033920857929602616,-0.02589812639660803,0.018374746143611096,-0.04427287254021913,-0.0897957670952693,-0.0772249156268169,-0.01257085146845242,-0.05748106739754492,-0.061320891862712223,0.0038398244651673065,0.11283299891346589,0.07065445835877833,0.04217854055468756,0.0073598857432448,-0.03468782873772393,0.04204771448096872,-0.09337927327934877,-0.051610551125306166,-0.04176872215404259,-0.07472791111934843,-0.038614998095120416,-0.03611291302422801,0.024223610354396057,-0.006413846407257707,0.030637456761653765,0.0050186971068687265,0.011705607257663939,-0.006686910150795213,0.010501768943322772,-0.003807845867492647,0.014309614810815418,-0.04862718459628996,-0.06656100097279527,0.017933816376505318
-2360,0.03194696608406333,0.04102486871205339,-0.00907790262799006,-0.0035066799507338926,-0.004353931482454833,0.0008472515317209404,-0.004103626943005182,0.043885319516407596,-0.04798894645941278,0.03780900395320458,0.003111413142761105,0.03469759081044348,0.03417524400033612,0.04419271154592248,-0.010017467545586361,-0.06365508995836995,-0.005675516054219905,-0.05797957390415004,-0.04458298176002826,-0.0138688404938065,-0.030714141266221767,0.07254307258557574,0.018721003859068264,0.05382206872650747,0.011895930035052548,0.01405758001837174,-0.0021616499833191916,0.02104653701003767,-0.014612343332870302,0.03565888034290797,0.07835959642700734,0.05083971466109808,0.02751988176590925,0.011246256341299431,-0.017419473137338794,0.028665729478638224,0.009670783291532712,0.015308769521116677,-0.005637986229583965,-0.02118168866959795,-0.019505518948077182,-0.001676169721520767,0.06894062399136672,0.15066117066752738,-0.08172054667616065,-0.039357474239661225,-0.018635020757927643,-0.02072245348173358,0.013225500213782057,0.0665961306655265,-0.053370630451744436,-0.0012396648272437192,-0.045559998665831575,0.044320333838587855,0.10591031742521032,0.0020777443268602774,0.10383257309835003,-0.04268219516499029,-0.01491300511734604,-0.027769190047644256,-0.08803098658056448,-0.0677378392347795,-0.02029314734578497,-0.013537112141392992,0.015758474166219463,-0.029295586307612455,-0.036141510214735446,0.005274483215238386,-0.04141599342997383,-0.03868773930829046,-0.041958430716702994,0.0032706914084125334,-0.06489322729396076,-0.09035702032722825,0.025463793033267495,0.10609767703764801,0.07171125157626755,0.03438642546138045,0.01497700275659779,-0.02780785208050187,0.04278485483709966,-0.06990437165484792,-0.045034497750072316,-0.0248698739047756,-0.07940258857690051,-0.042185360228173686,-0.037217228348726816,0.033645451896151944,0.0021565323163083004,0.03148891957984364,0.016201816290381532,0.014908482582168864,0.001293333708212669,0.027702789105014138,-0.003999658998877538,0.031702448103891674,-0.05406980644728456,-0.05974724095132669,0.005677434504042132
-2350,0.01783508058555958,0.03499524490814725,-0.017160164322587663,-0.005309050686038393,0.013916890900675447,-0.01922594158671384,-0.009536442141623488,0.0417160621761658,-0.05125250431778929,0.034199238587953325,0.008198697853870267,0.026000540734083054,0.041021020054601724,0.04727143350085729,-0.006250413446255563,-0.06072802178015298,0.0003457167139626338,-0.06107373849411561,-0.05085086550955466,-0.026761411314035737,-0.024089454195518924,0.0849136695586974,0.02397068808244304,0.06094298147625436,0.020856342439480657,0.009819588296318188,0.011036754143162467,0.04296621931588833,0.005836532726022648,0.03712968658986568,0.10994259461029142,0.06701190958208451,0.042930685028206905,0.020479595786728602,-0.010113481246052604,0.030593077032781208,0.014822794818988584,0.02495123260856267,-0.010128437789574087,-0.02288751539143396,-0.008095262678642237,-0.014792252712791724,0.09150937120415108,0.1698101120799466,-0.07830074087579551,-0.040263173939793694,-0.026911586193899554,-0.013351587745894143,0.00023431479830810222,0.06115616235841468,-0.06092184756010658,-0.0013249033654398495,-0.04568044442632611,0.04435554106088626,0.11443596462240217,0.014381581583665313,0.10005438303873686,-0.03739827068995941,-0.013447679548261867,-0.023950591141697546,-0.07307753664341822,-0.05906976447391091,-0.014007772169507316,-0.018901371526097704,0.004893594559642471,-0.023794966085740176,-0.03662694092706125,0.0017682410537507084,-0.03839518198081196,-0.03422412575020905,-0.05991248815764177,0.025688362407432715,-0.10869940241399162,-0.09921129501520617,-0.009488107398785445,0.0704621338895542,0.05531608625653309,0.01514604763302112,0.0053711424907665496,-0.03530403200417713,0.04067517449494368,-0.06990266003241813,-0.04353853974644025,-0.026364120285977875,-0.09119997116939013,-0.04566305254378649,-0.04553691862560364,0.01113490364025696,-0.022758891577867035,0.033893795218123995,0.016501719758952586,0.010004592271862494,0.006497127487090093,0.01759175061451244,-0.011178443045708359,0.028770193660220798,-0.05449121129784308,-0.059810137197678706,0.005318925899835631
-2340,0.028287915931091607,0.03668253556557704,-0.008394619634485432,-0.01597226035725773,0.00993755442414353,-0.02590981478140126,-0.0007571675302245251,0.04226873920552677,-0.043025906735751296,0.032661800059919185,0.00995243001512594,0.02270937004479324,0.03202800528496057,0.03833920650500695,-0.006311201220046378,-0.04987827890695899,0.009821235649155154,-0.05969951455611414,-0.028272304856476735,-0.01767048109174843,-0.010601823764728307,0.10322925873412535,0.03732975580304257,0.06589950293108278,0.007565013260861948,0.0057461196173925234,0.0018188936434694253,0.037678320666111806,0.0022132132097077884,0.03546510745640402,0.1153455242565217,0.07727712177426685,0.038068402482254855,0.04181284762545077,-0.0019191980930260988,0.043732045718476865,0.006921457878794058,0.02400193936757586,-0.0170804814887818,-0.04339697872055307,-0.006739827923493726,-0.03665715079705934,0.1401627610743315,0.18043910503583652,-0.040276343961505014,-0.03918121199691818,-0.01842882719094522,-0.02075238480597296,-0.008865312472069434,0.050933273426044694,-0.059798585898114126,-0.013786407047374096,-0.05714873383710545,0.04336232678973135,0.1067468794804208,0.009980198328957537,0.09676668115146327,-0.032007058408328924,-0.008063525674960296,-0.023943532733368626,-0.0869500296720757,-0.06711121604461659,-0.019838813627459113,-0.04445803165330917,-0.011485101478855272,-0.0329729301744539,-0.016374134978386398,0.011088510730406106,-0.027462645708792505,0.002216750480064302,-0.032183418150484235,0.03440016863054854,-0.05643049452519727,-0.0627978965282637,0.006367402003066432,0.06640745822395293,0.05098977706223382,0.015417681161719102,-0.02192416668586303,-0.05871015794767839,0.036785991261815365,-0.05742664414171549,-0.03818629640850266,-0.019240347733212836,-0.09197221964806063,-0.04580977975473388,-0.046162439893326745,0.017913662683881757,-0.0037961050644298873,0.021709767748311647,0.02479592506162079,0.014512516283821145,0.010283408777799645,0.005026214461289268,-0.017927423594436,0.022953638055725267,-0.046874475864613734,-0.04708622656066552,0.00021175069605179297
-2330,0.036099653338464925,0.046466032468492284,-0.010366379130027359,-0.0070976928085603784,0.013436389453287415,-0.020534082261847792,0.011089464594127806,0.05493609671848014,-0.04384663212435233,0.03732672760885927,0.012029141182746199,0.025297586426113072,0.02091456993543981,0.03478133386254454,-0.013866763927104732,-0.05448783509312744,0.011348151135823454,-0.0658359862289509,-0.025839766253146726,-0.013194749528717437,-0.01264501672442929,0.11754846176732467,0.041267291426678246,0.07628117034064642,0.03213378770129318,0.018819608100017822,0.013314179601275358,0.029386942275524033,0.010972681524922579,0.018414260750601454,0.11547301309239517,0.06777684259732533,0.04769617049506984,0.048957887659678505,0.005523297271967891,0.043434590387710616,-0.008783794499536682,0.014921349129210365,-0.023705143628747045,-0.05635049741379973,-0.018853064941141837,-0.037497432472657896,0.12280502918414965,0.1497840446841484,-0.026979015499998767,-0.04799654126919901,-0.014400292661837007,-0.033596248607361996,-0.01665325999521708,0.039002543644150706,-0.055655803639367785,-0.005959285626929448,-0.05030741464101604,0.04434812901408659,0.0890997135132744,0.006225426802771714,0.08287428671050269,-0.013145579671784013,0.0031635786130227634,-0.016309158284806776,-0.07665222412945959,-0.05549380076955964,-0.021158423359899946,-0.06360353306530364,-0.02141744890867343,-0.042186084156630214,-0.007071372638896847,0.012716693086830025,-0.01978806572572687,-0.01936240048365465,-0.03446734288752018,0.015104942403865531,-0.076296401109498,-0.09357851869224999,0.017282117582751996,0.07121556995455591,0.06209701084154843,0.009118559113007478,-0.03682630362504127,-0.06344398117220673,0.026617677547165465,-0.055733849558658156,-0.020820175235904362,-0.034913674322753795,-0.07336875379688836,-0.03234691460991155,-0.0410218391869768,0.0011276814109955273,-0.009274862840996921,0.01040254425199245,0.031916289444335104,0.019533556386538083,0.012382733057797022,0.008706184907858655,-0.009913897216578338,0.01862008212443699,-0.05059583710710811,-0.05734250779913455,0.006746670692026433
-2320,0.02631057861519454,0.03746900823565175,-0.011158429620457214,-0.0014042409646115588,0.026031411066046395,-0.027435652030657953,0.0016967184801381693,0.04299550949913644,-0.04129879101899827,0.032389971574924556,0.016349168073306004,0.016040803501618548,0.030885552712833192,0.042093745474439635,-0.011208192761606442,-0.04133907607208193,0.020365595425015485,-0.06170467149709742,-0.011933734533680141,-0.004475731563030992,-0.00745800297064915,0.11407519134592226,0.0451525154782313,0.06892267586769095,0.037442702565188446,0.0262627524400443,0.011179950125144148,0.010246616853805362,0.005241206387968338,0.005005410465837023,0.12146144702189621,0.08186435896134374,0.039597088060552475,0.031165576676242285,-0.0018071430026689486,0.03297271967891123,-0.021804291530446485,0.0010693709063144992,-0.022873662436760984,-0.0652355150267627,-0.009615458546653207,-0.05562005648010949,0.09449061401282674,0.1500008623429612,-0.05551024833013445,-0.05733733156701568,-0.017482110490929147,-0.039855221076086536,-0.01799392714017581,0.048080430366231615,-0.06607435750640742,-0.013395421578691847,-0.053535361022269495,0.040139939443577646,0.05082212062626362,0.003320227628144914,0.04750189299811871,-0.0068353626257278985,0.005276866066701959,-0.012112228692429857,-0.07811094165767997,-0.04967807393132669,-0.02843286772635327,-0.05865055556044304,-0.01725404463837986,-0.04139651092206318,-0.014411721639705367,0.009248648751886017,-0.023660370391591384,0.020346850801342558,0.004141640395355248,0.01620521040598731,-0.09027561062125297,-0.10974416030734102,0.01946854968608805,0.06217830262750914,0.05472325103696595,0.007455051590543188,-0.018789400535962467,-0.04992590203711809,0.03113650150115562,-0.06877298922876005,-0.01698614099318603,-0.051786848235574015,-0.05497636919655268,-0.01811694930960986,-0.03685941988694282,0.004964332323910647,-0.009931198763351622,0.014895531087262269,0.011337756909494756,0.011166718212575328,0.00017103869691942905,0.004427686449467896,-0.010606555746579333,0.015034242196047229,-0.07392824796216162,-0.05555415786119218,-0.01837409010096944
-2310,0.027732922805755195,0.030209475043437278,-0.002476552237682081,0.0027319939437205325,0.02312486761694817,-0.020392873673227636,0.006922279792746114,0.03769810017271157,-0.030775820379965457,0.027422525228167863,0.013208526061190638,0.014213999166977223,0.020371055722721933,0.03943517430894135,-0.01906411858621941,-0.03199031993200905,0.050218233675688916,-0.08220855360769797,-0.0020513285403141266,-0.001449295574941482,-0.0006020329653726444,0.12936433811148687,0.06122197652736168,0.06814236158412518,0.03979629609882351,0.024663222854078723,0.015133073244744784,0.000414393823547608,-0.002962624011729096,0.003377017835276704,0.11385697405248055,0.07851423566311311,0.03534273838936743,0.02281441639671577,0.009473748548377238,0.013340667848338528,-0.02030332071385039,-0.009100980785307931,-0.01120233992854246,-0.07048590248997978,-0.023710222548327182,-0.0467756799416526,0.13041582177588446,0.16210815751802912,-0.031692335742144674,-0.057040235459750684,-0.018581809514835405,-0.038458425944915275,-0.004761180076961541,0.05495527486092088,-0.05971645493788242,-0.018765449485048047,-0.05582753649506543,0.03706208701001738,0.10302333266547145,0.033523630601257834,0.06949970206421362,0.0103928004235045,0.014653255690841716,-0.0042604552673372155,-0.04951982286089859,-0.025556271655829445,-0.02396355120506914,-0.06134038304199034,-0.025550062022187226,-0.03579032101980311,0.008788683257255996,0.03788587762689636,-0.029097194369640367,0.03689256519956545,0.014391505467752882,0.02250105973181257,-0.08762398019805819,-0.10743755197137479,0.01981357177331661,0.05256009643981632,0.03687672992885977,0.015683366510956545,-0.029220704429752827,-0.05512043798422827,0.02589973355447544,-0.07826222397948791,-0.028147630857813813,-0.0501145931216741,-0.046908946756041556,-0.008927192413430946,-0.03798175434261061,-0.01048617006449324,-0.016380522788033907,0.005894352723540666,0.012408506012127346,0.005529470201778803,0.006879035810348544,-0.0007494920504113326,-0.013291939585967805,0.01254244753555647,-0.07360538056422126,-0.04642371943242427,-0.02718166113179699
-2300,0.029930584025680284,0.02699386160869917,0.0029367224169811164,0.0062229840512744074,0.024960579269010207,-0.018737595217735797,0.01733195164075993,0.039317443868739206,-0.021985492227979273,0.03246012086137478,0.01851064296205362,0.01394947789932116,0.0069905939859437214,0.02862746570407439,-0.021636871718130668,-0.03403004854438858,0.039872661010357094,-0.07390270955474568,-0.00748822084149797,0.005927351589576229,-0.0134155724310742,0.11297446868335043,0.06158052876101131,0.051393939922339114,0.03513633323837713,0.022606684814980127,0.012529648423397004,0.010153232330189,0.008234180369872751,0.0019190519603162466,0.10928390229161182,0.07763361833383896,0.03165028395777286,0.028457918220157693,0.01596071959741662,0.012497198622741072,-0.03390268271629273,-0.01369338508001024,-0.020209297636282486,-0.06252464551646568,-0.017906237745892232,-0.044618407770573444,0.09904871252195895,0.1188604260959763,-0.01981171357401736,-0.058447007699001734,-0.027605549489227495,-0.030841458209774242,-0.00820343355726098,0.038678851036178685,-0.04688228459343967,-0.023475805226234197,-0.0496366244056465,0.0261608191794123,0.11468055819375454,0.05388084129780308,0.060799716895951456,0.0246592553379213,0.017997529557084876,0.006661725780836421,-0.04389170011422154,-0.01652575089494809,-0.02736594921927345,-0.04787365068752254,-0.029135032418689352,-0.01873861826883319,0.009969632727897783,0.03744978577385613,-0.027480153045958352,0.06266663269347923,0.04372580858116387,0.018940824112315357,-0.05545745470615942,-0.10152953330916886,0.04607207860300944,0.03851446200699506,0.02566639437222914,0.01284806763476592,-0.05041540930486129,-0.04561055953560158,-0.004804849769259711,-0.09704899176880774,-0.028151054102673382,-0.06889793766613435,-0.044167464656761295,0.007606647514904395,-0.051774112171665686,-0.02050352875587598,-0.02337721576726683,0.0028736870113908494,0.011244037075566302,0.007980243859007882,0.00326379321655842,-0.011798283627683608,-0.01570736420340717,0.003909080575723561,-0.081920264331958,-0.04443829458924558,-0.03748196974271242
-2290,0.018694064920251115,0.016750194526484886,0.001943870393766228,0.018943524409473528,0.039775713691741654,-0.020832189282268123,0.007950259067357513,0.02881105354058722,-0.020860794473229707,0.007782186465572045,0.006911166158815062,0.0008710203067569839,0.004174689758869204,0.029993402738667997,-0.02581871297979879,-0.0420564382535544,0.024286599155875024,-0.06634303740942943,-0.016616342289445363,0.0093466198987004,-0.025962962188145762,0.11494378140737746,0.06095605936927501,0.05398772203810244,0.019339074375079025,0.02122042584047663,-0.001881351465397605,0.008619391529790247,0.008479314744365703,0.00014007678542454356,0.10610258365569515,0.07959789076803761,0.026504692887657545,0.023859584784956096,0.01634170690463093,0.0075178778803251635,-0.04901660923329278,-0.020163985309743736,-0.028852623923549044,-0.05577053829652387,-0.02016895702920336,-0.03560158126732051,0.11937783187268862,0.13890127651396625,-0.019523444641277646,-0.06487559100508278,-0.029791644726266955,-0.03508394627881583,0.017426257267986075,0.05549878856833658,-0.03807253130035051,-0.01079935218710971,-0.03540549455029259,0.02460614236318288,0.11893882818862848,0.044597994853126766,0.07434083333550172,0.02231586377271925,0.010576319040056468,0.011739544732662784,-0.022481861747270487,-0.01024165193698034,-0.012240209810290148,-0.047592131539821766,-0.033533769101514045,-0.014058362438307718,0.019515906211603228,0.04459755406584032,-0.025081647854237093,0.04901636040610313,0.03580619531957574,0.013210165086527392,-0.013306610274292559,-0.0794558730318719,0.06614926275757935,0.023626168817263996,0.019408909579741295,0.004217259237522702,-0.08498805986193976,-0.07028556510254698,-0.014702494759392781,-0.08922345401983085,-0.021326815475120713,-0.06789663854471015,-0.04121747546823999,0.021671866473089715,-0.06288934194132971,-0.03153453365938953,-0.029545252968082816,-0.0019892806913067167,0.010379471607576312,0.003617585589638335,0.0067618860179379766,-0.022241443003083217,-0.02517014535172845,0.0029287023486452308,-0.08358072523565127,-0.04054711348160075,-0.043033611754050516
-2280,0.004626801984588483,0.004872226080214635,-0.0002454240956261522,0.007760588682916114,0.03527076746867915,-0.027510178785763038,0.007756822107081175,0.01776580310880829,-0.010008981001727115,0.017081351250630247,0.021339997515546105,-0.004258646264915857,-0.006695594495488295,0.024427745685408966,-0.031123340180897262,-0.03617061119834056,0.02492329410408954,-0.0610939053024301,-0.008186718548426463,0.011034171763026807,-0.01922089031145327,0.12610794274934364,0.07532648415013857,0.05078145859920508,0.037170020854819075,0.0508619941106844,-0.013691973255865323,-0.006596449286950797,0.008355580250574023,-0.01495202953752482,0.09957940488683595,0.06982846849314098,0.029750936393694968,0.021889452559949472,0.010243872623922743,0.01164557993602673,-0.04900754676798503,-0.019849064640299424,-0.029158482127685605,-0.06524100706385812,-0.01714833662672491,-0.0480926704371332,0.16522491136346276,0.1482170443318197,0.01700786703164306,-0.05627643240786418,-0.027543469705619883,-0.028732962702244295,0.02795834510946366,0.05870189601737311,-0.030743550907909454,-0.010526959467222076,-0.029902049801542447,0.01937509033432037,0.10684445670303479,0.05303647306478347,0.05380798363825131,0.029523910358214223,0.02033950944062114,0.009184400917593082,0.00020291871127475067,-0.0015186997887858696,0.0017216185000606204,-0.05869014419058846,-0.04460758870052521,-0.014082555490063254,-0.003391648681856669,0.02663502613367966,-0.03002667481553633,0.03642234540076393,0.02549378869758381,0.010928556703180122,0.012525464762196434,-0.08152988220790876,0.09405534697010519,0.014731657797270183,0.024232883122239052,-0.009501225324968872,-0.12509310236268842,-0.08770434528882848,-0.03738875707385993,-0.0766687034973581,-0.012508536716868553,-0.06416016678048955,-0.03670239602961316,0.026367137223406337,-0.06306953325301949,-0.034730053343131916,-0.026119128771080673,-0.00861092457205124,-0.004060411804950282,-0.008172369518561214,0.004111957713610931,-0.024958795697702506,-0.0207690996149529,-0.0041896960827496055,-0.07387373788198986,-0.026615594914628827,-0.04725814296736104
-2270,0.0040690199490745005,-0.01064248123760678,0.01471150118668128,0.0037224152944591317,0.04009539424653451,-0.03637297895207538,0.023723661485319517,0.021689810017271157,0.0020338514680483593,0.013353208964494231,0.018574946474632995,-0.005221737510138764,-0.010920344773949936,0.025382471309064708,-0.036302816083014645,-0.011786058973509457,0.03516803272784892,-0.04695409170135838,0.005914567105755574,0.02269013433005818,-0.016775567224302606,0.1527203652219591,0.09321377232914005,0.05950659289281904,0.03313158949063361,0.058518409062172955,-0.02538681957153934,-0.005898399972918488,0.019823199750663323,-0.02572159972358181,0.08641382167853218,0.06179667183311239,0.024617149845419788,0.009616364117922702,0.0031925513925391683,0.006423812725383534,-0.05850501041050702,-0.024024595530845235,-0.03448041487966179,-0.03613870249525213,0.0024977784709949045,-0.03863648096624704,0.15669264372177366,0.10961857338908175,0.04707407033269191,-0.03862692821470737,-0.02428206393109144,-0.014344864283615926,0.04850316324977716,0.07578513574556794,-0.02728197249579079,-0.020568429869066193,-0.02682049134458235,0.0062520614755161566,0.10294136779847571,0.03779100780357575,0.06515035999489996,0.032419269454737956,0.028619022410446445,0.0038002470442915124,-0.0005474976549488555,-0.0012085787394791752,0.0006610810845303198,-0.037987489992874046,-0.03866049670534622,0.000673006712472178,0.006175315291226596,0.03431756399727522,-0.028142248706048627,0.05678077797054988,0.04337835552786226,0.013402422442687618,0.04143366368875131,-0.06571313933271178,0.1071468030214631,0.016422923490550325,0.038476790203744976,-0.022053866713194648,-0.13004768376678721,-0.0802983882733255,-0.04974929549346172,-0.06623122992052938,-0.007594468720955907,-0.058636761199573464,-0.05120779662064066,0.02102060358941093,-0.07222840021005159,-0.029383069574141885,-0.02868618780330195,-0.0006968817708399326,0.0016635270522300635,-0.011016766478289801,0.012680293530519865,-0.03204522527386652,-0.02651638936644833,-0.0055288359074181954,-0.06996578444198451,-0.023619637046727718,-0.04634614739525678
-2260,0.01976500642843796,-0.019575360536363204,0.039340366964801164,0.026331479316864227,0.046002620203811066,-0.019671140886946836,0.037764421416234886,0.025293264248704664,0.012471157167530224,0.01093598146889683,0.012414962258222447,-0.001478980789325617,-0.014893004578749668,0.02416314008184895,-0.03905614466059862,0.01740683654801861,0.05767995275204909,-0.04027311620403048,0.029395014981090588,0.02428703258183813,0.005107982399252456,0.13537362995447805,0.08761970358955469,0.04775392636492335,0.059056155675359476,0.06517245213978974,-0.0061162964644302705,-0.02799201095400462,0.013034144883753778,-0.0410261558377584,0.08698752143996279,0.05566068138060966,0.031326840059353135,0.019884685125196096,0.002080149950084551,0.017804535175111547,-0.07541103944211464,-0.040488829378700034,-0.0349222100634146,-0.016252036172753125,0.0017091219440932592,-0.017961158116846385,0.15777673201583756,0.08030630421981369,0.07747042779602387,-0.050330075992306544,-0.03482232433361232,-0.015507751658694217,0.039879412425448034,0.06851413014858457,-0.028634717723136534,-0.022030456100299817,-0.02555859037693964,0.0035281342766398226,0.06640325153326343,0.013762291477475274,0.05264096005578815,0.056146814893241574,0.042178224810305275,0.013968590082936298,0.02308423678954522,0.012697095965235813,0.010387140824309407,-0.03358435457336653,-0.046158143381220915,0.012573788807854385,-0.011893848240035141,0.024718768502072233,-0.036612616742107376,0.1242932225807423,0.07815377345597654,0.04613944912476576,0.04560494195681797,-0.062080715785148156,0.10768565774196612,0.019973986628492573,0.029328490193434795,-0.009354503564942223,-0.11974883478073914,-0.05270937473605,-0.06703946004468914,-0.051365789117846915,-0.009929121715182605,-0.04143666740266431,-0.050196151113582305,0.017326681699770384,-0.0675228328133527,-0.024798854579780292,-0.025939206568427454,0.0011403519886471624,0.012485824875118321,-0.010948819598691671,0.023434644473809992,-0.028890964891092767,-0.029382930052144755,0.0004919651610519885,-0.07108743416859549,-0.02096751199221764,-0.05011992217637785
-2250,0.022983408773353635,-0.022657106282577957,0.04564051505593159,0.04382761569298115,0.052258945171843006,-0.00843132947886186,0.037471502590673576,0.016118825561312607,0.021352677029360966,0.019939934673476992,0.015504453748967856,0.004435480924509138,-0.023580292603737018,0.025648864788324458,-0.049229157392061476,0.02854467668284813,0.05774621512222526,-0.029201538439377134,0.02239841565378688,0.019288299407962176,0.003110116245824704,0.12750291800488023,0.07824939324025507,0.04925352476462517,0.06393243587028881,0.06906007071444131,-0.0051276348441525,-0.032151124174568356,0.011159450572155304,-0.04331057474672366,0.060841686016245386,0.045560732494189224,0.015280953522056159,0.013196014913513843,-0.003494081453863863,0.016690096367377706,-0.07435639504192523,-0.04976652823750909,-0.02458986680441614,-0.015541366572606378,-0.006100554805587379,-0.009440811767018999,0.1792219695420466,0.10094340319953878,0.07827856634250784,-0.04019111704810629,-0.030071003752501206,-0.010120113295605084,0.027745770859452186,0.04850316324977716,-0.020757392390324973,-0.010060000518843275,-0.004615852144490441,-0.005444148374352835,0.03168917881611508,0.011817252173370004,0.019871926642745067,0.057675666137286044,0.04042632786306688,0.017249338274219164,0.04484120653679018,0.030594781543330802,0.014246424993459381,-0.01117279117437472,-0.0448737122698361,0.033700921095461384,-0.035124493083010244,0.03297109061161087,-0.06809558369462111,0.09141258196996616,0.05746178595502104,0.03395079601494511,0.032864322971686864,-0.055343093452527484,0.08820741642421434,0.027625328141233575,0.03697784897968895,-0.009352520838455376,-0.11649505117750493,-0.05384963872444004,-0.06264541245306489,-0.02518481243185603,0.014668604223257184,-0.039853416655113216,-0.03984544733780208,0.027893615049578352,-0.06773906238738044,-0.011008197863740608,-0.02113705763845774,0.01012885977471713,0.009941331383960788,-0.00998116231338038,0.019922493697341167,-0.04245819184154814,-0.03343587047640698,-0.00902232136514116,-0.07669987588474053,-0.021657274160544766,-0.05504260172419577
-2240,0.015305539054503672,-0.028619796242222426,0.0439253352967261,0.043402028696723174,0.04796385060131324,-0.004561821904590063,0.025315371329879103,0.010802072538860103,0.014513298791018998,0.02146129732336629,0.0176688515246509,0.0037924457987153913,-0.022037355874870157,0.028727586743259263,-0.050764942618129416,0.047126950058339695,0.06926146266979732,-0.02213451261145763,0.03506202799104621,0.031137191458105246,0.003924836532940966,0.1199700516249827,0.07510198031995065,0.044868071305032044,0.05163129167345832,0.05254987866425569,-0.0009185869907973731,-0.029081107960680447,0.01948701546564442,-0.04856812342632486,0.046571199563704875,0.041488172459342276,0.005083027104362597,-0.0018051056373897276,-0.014135240307234684,0.012330134669844957,-0.07651212897700627,-0.04914121813127434,-0.02737091084573192,-0.03487004192621119,-0.017293326406043877,-0.017576715520167308,0.20937194330218223,0.11769503117985763,0.09167691212232458,-0.046613048948800806,-0.038917372916585834,-0.007695676032214973,0.03107449036531368,0.045191353059257484,-0.014116862693943808,-0.013942060030167031,-0.006061201270424822,-0.00788085875974221,0.03170609220136816,0.011904421158905158,0.019801671042463005,0.05476195517910711,0.034487383095112054,0.02027457208399506,0.051422664360965584,0.03667213313509409,0.014750531225871498,-0.006738864598087429,-0.03242968619412505,0.025690821596037618,-0.060802981976992174,0.015540149098849609,-0.07634313107584179,0.07849427744821212,0.04508319184272885,0.033411085605483275,0.0222267880575838,-0.054090934641574384,0.07631772269915818,-0.017592732117789816,0.003186241464362474,-0.02077897358215229,-0.10977632397318653,-0.03919129560096135,-0.07058502837222516,-0.046138494217283624,0.009650127259127655,-0.055788621476411275,-0.03329935440027183,0.024786602003727384,-0.05808595640399922,-6.335288825817568e-05,-0.023833356562725696,0.023770003674467518,-0.003537923730799149,-0.011450220710208901,0.007912296979409752,-0.04409037950583254,-0.03298120231312428,-0.011109177192708259,-0.06495714669081883,-0.013816208781993224,-0.0511409379088256
-2230,-0.0010569969572989963,-0.030856502204633495,0.0297995052473345,0.045716280565775744,0.05274925277121855,-0.007032972205442806,0.025401036269430053,-0.0003454231433506045,0.025746459412780656,0.019644723092998955,0.019118603444622254,0.0005261196483767016,-0.01835254405772693,0.03193503574857462,-0.050287579806301545,0.06365220898575359,0.07178519468172455,-0.00813298569597096,0.03783626098012826,0.03552691831179729,0.002309342668330974,0.10409022002465183,0.06865566888518591,0.03543455113946592,0.04804529867787455,0.05134337634798452,-0.0032980776701099714,-0.024201766601725513,0.021174940730010167,-0.04537670733173568,0.023476833035662642,0.029811139455079662,-0.0063343064194170216,-0.014043558869669744,-0.016378379479656906,0.0023348206099871645,-0.08636076315020356,-0.05442010417303871,-0.03194065897716485,-0.039188979898045824,-0.020056919472456886,-0.01913206042558894,0.19652549701752528,0.1029588218916848,0.09356667512584048,-0.05326223720020176,-0.041708746043799504,-0.011553491156402255,0.023897693810949024,0.023037734344993514,0.0008599594659555092,-0.019664160159507248,-0.0042971341321049105,-0.015367026027402336,0.019680675286421673,-0.003389182198792124,0.0230698574852138,0.06390400564672666,0.036832186341979885,0.02707181930474678,0.06223223344585325,0.056253150663952575,0.005979082781900672,0.015831053321486068,-0.03503593767869868,0.05086699100018475,-0.0553772990316851,0.022071977437817122,-0.07744927646950221,0.06016728706339628,0.025947794020564588,0.03421949304283169,0.034539036923178314,-0.054901155048661686,0.08944019197184,-0.019589337690044333,-0.010780083908984923,-0.008809253781059411,-0.09691859974046517,-0.036709205808051724,-0.060209393932413445,-0.042354097025029055,0.015464508653107193,-0.05781860567813625,-0.035471946786931496,0.008360876862405914,-0.04383282364933741,-0.001104874371222584,-0.025290472992663737,0.02418559862144115,-0.00778811819945455,-0.008317635261150317,0.0005295170616957666,-0.04559824384421932,-0.03182677142978929,-0.01377147241443003,-0.08655991077119184,-0.021284089765522794,-0.06527582100566905
-2220,0.009114158460298468,-0.029933372935857856,0.039047531396156326,0.05154309607675471,0.05746797310760879,-0.0059248770308540765,0.03359447322970639,-0.0076490500863557855,0.041243523316062174,0.01450921074745526,0.012537723509510343,0.001971487237944918,-0.009234377989104686,0.03598099845706327,-0.04521537644616796,0.06716411460509068,0.051883435847942264,0.015280678757148414,0.031375447747490175,0.03747713320734806,-0.006101685459857883,0.09702488832024272,0.06978145750938067,0.02724343081086206,0.038739083210575787,0.0445796512416158,-0.005840568031040014,-0.02057494516577504,0.01362480199562727,-0.03419974716140231,0.024089487719165702,0.030734253062978306,-0.006644765343812601,-0.02635128252144327,-0.02367622190982621,-0.002675060611617057,-0.07290866620901217,-0.05439291677711546,-0.018515749431896707,-0.05206670847937575,-0.034639376368203745,-0.017427332111172013,0.19492153910971713,0.09071847951689084,0.10420305959282629,-0.06426033600682877,-0.04860403629450206,-0.015656299712326717,0.029057450606682078,0.018462556736792014,0.010594893869890066,-0.016871671527734024,-0.002501565794886429,-0.014370105732847598,0.0032369617315143205,-0.01356323394334276,0.01680019567485708,0.06941662255161461,0.03478665960825834,0.034629962943356275,0.06420399073465508,0.05589580953717943,0.00830818119747564,0.024742893840888895,-0.025290536557900572,0.05003343039878947,-0.04733506496813664,0.009956900119049893,-0.057291965087186536,0.04149052727159015,0.0009566540734237792,0.04053387319816638,0.0153321612920108,-0.05876617775615467,0.07409833904816547,-0.031652245636019004,-0.010817755712235009,-0.020834489923783995,-0.07014927092211651,-0.02201822886672349,-0.04813104205539303,-0.04550861716312275,0.00440571613426651,-0.049914333297389264,-0.032802541212327146,0.006631040270184001,-0.039433581482511144,-0.02053140402670958,-0.045669830087553695,0.025138426060844113,-0.00312555646151395,-0.008195799477043327,0.005070243015529377,-0.05605028345718305,-0.02621446128926841,-0.029835822167914635,-0.07806262788903424,-0.022890040589044314,-0.05517258729998994
-2210,0.01854346377066234,-0.035848651422483634,0.054392115193145976,0.02402703359979917,0.05048403166210354,-0.02645699806230437,0.043678065630397236,-0.009768566493955095,0.053446632124352335,0.007896179056053665,0.00554910084690649,0.0023470782091471747,-0.022123173908457187,0.03337069993545769,-0.055493873843914875,0.04930496535630429,0.0269745466069345,0.022330418749369786,0.03105583565197381,0.05626102661729532,-0.025205190965321506,0.08021543649102693,0.05028885796209373,0.029926578528933205,0.005916736106562184,0.029693362561562846,-0.023776626455000664,-0.031214944325314326,0.006779716414547908,-0.037994660739862234,0.027453776443604486,0.04141498442393343,-0.013961207980328945,-0.02109488010105332,-0.005643501823441925,-0.015451378277611392,-0.06283573601944806,-0.05206612880935065,-0.010769607210097398,-0.034895305296850095,-0.02596635138712381,-0.008928953909726287,0.19127752413944332,0.0746567259055217,0.11662079823392162,-0.08273239733278644,-0.06317504836125999,-0.01955734897152644,0.01872585893282895,0.0019155838665806707,0.01681027506624828,-0.02850858500320571,-0.005557182088047704,-0.022951402915158008,0.007977913720918736,-0.00520802162831665,0.013185935349235385,0.060868890065290275,0.034909475913181574,0.0259594141521087,0.052173080727189194,0.045238110431170354,0.0069349702960188365,0.03496115915509066,-0.02248854129094124,0.0574497004460319,-0.04111359396983645,-0.014166618919383487,-0.026946975050452963,0.03797198601848913,0.016353457042062668,0.02161852897642647,0.020699386907380952,-0.024271722338629488,0.044971109246010436,-0.022521790164090442,0.0056626668464338685,-0.028184457010524314,-0.0583051146790752,-0.006952922838297513,-0.05135219184077768,-0.05394691574196265,0.0009259877345136682,-0.05487290347647632,-0.0359430183589205,-0.003264036903180634,-0.032678981455739865,-0.023128872445294782,-0.04671641980157876,0.02358754735628397,-0.0022328750433454232,0.0006864977835259276,-0.002919372826871351,-0.07616224549239141,-0.04090592631534079,-0.035256319177050625,-0.058038559592096875,-0.016711532655731106,-0.04132702693636577
-2200,0.03233741350892312,-0.017402799508036245,0.04974021301695936,0.005958217947611613,0.03242502216190349,-0.02646680421429188,0.016425561312607945,-0.015447322970639032,0.03187288428324698,-0.011349569970259625,0.00026598271112377695,-0.011615552681383402,-0.01606585103777245,0.031228824847181324,-0.04729467588495377,0.027305858457815357,0.013235188199536164,0.014070670258279195,0.04133223619217636,0.06884560760002696,-0.027513371407850602,0.06850418329102999,0.04090329007093667,0.02760089322009331,0.023593823073747452,0.038556279829322575,-0.014962456755575122,-0.04850975809906464,-0.0027408357681402355,-0.0457689223309244,-0.007872435615186753,0.029055650057310953,-0.03692808567249771,-0.019430352667929834,0.0012020455147403377,-0.02063239818267017,-0.05348667024634046,-0.050260432596781465,-0.0032262376495589976,-0.04512587199818983,-0.034096763103176705,-0.01102910889501312,0.15853559382168225,0.05258320993616198,0.10595238388552028,-0.07562869637997262,-0.06314179133432735,-0.01248690504564527,-0.004500293497402005,-0.02184683542163378,0.017346541924231774,-0.024726588123677413,0.001771479185119575,-0.026498067308796988,0.010581274020259634,0.0034568357398044812,0.0071244382804551525,0.0752059290629963,0.04079054173283925,0.034415387330157046,0.05481357641038076,0.049727846445412956,0.005085729964967808,0.058089716633382894,-0.0051729143390018386,0.06326263097238473,-0.03907637655417407,-0.022204078254613978,-0.01687229829956009,0.035412415192500574,0.01690938192734525,0.018503033265155323,0.025518066170584348,0.005648282933618138,0.01986978323696621,-0.020689750890244194,0.004816042636550373,-0.025505793526794565,-0.04835563950765167,0.0019791450707577958,-0.05033478457840947,-0.04105326397839248,0.02118817405830813,-0.06224143803670061,-0.011442148292301198,-0.002617922342692985,-0.008824225949608213,-0.018154403659262824,-0.04244896924850804,0.024294565589245212,-0.0004967151198208077,-0.005313914583743358,0.00481719946392255,-0.06845064719171368,-0.031464457737173386,-0.03698618945454029,-0.044473935795511725,-0.01112005635503673,-0.03335387944047499
-2190,0.04630427567819323,-0.0012996321427475785,0.04760390782094081,0.028679072102674334,0.04059354676750006,-0.011914474664825725,0.01854231433506045,-0.033453540587219346,0.051995854922279795,-0.014108775237301883,-0.0038070602333925216,-0.010301715003909362,-0.00591786856610581,0.035099575737096454,-0.04101744430320226,0.02590570576626669,0.0008642917849065845,0.025041413981360106,0.03934483007096551,0.06759737708881032,-0.028252547017844815,0.04445720749929979,0.021459732622477194,0.022997474876822594,0.03991054821210677,0.029141905694782335,0.010768642517324428,-0.061667637476610096,-0.012214695689020198,-0.049452941787589896,0.0035873941872173556,0.017496662271449703,-0.013909268084232346,-0.020577389320131208,-0.0006397326976753662,-0.01993765662245584,-0.04228999435861534,-0.04675552413900916,0.00446552978039381,-0.041893258963828346,-0.02198352608552859,-0.019909732878299752,0.158215295007527,0.03947559692611692,0.1187396980814101,-0.06459512341128411,-0.057559045079900006,-0.007036078331384102,-0.007843506702127917,-0.01799634275665321,0.010152836054525296,-0.045559998665831575,-0.01328238786499698,-0.0322776108008346,0.028912781575338723,0.007401557592678846,0.021511223982659877,0.06693206281983413,0.04077218987118405,0.02615987294865008,0.04878854976932354,0.048844703374959324,-5.6153605635780055e-05,0.05781259622236494,-0.006325383349901908,0.06413797957226684,-0.0394074243842192,-0.020914901608765128,-0.018492522775454077,0.008023849177578623,-0.01944578921644704,0.02746963839402566,0.03608000635771037,0.032932164393332936,0.0031478419643774388,-0.004621735440839407,0.008438483928019097,-0.013060219368858504,-0.02516835210737678,0.010748043890565372,-0.03591639599794215,-0.04480342872205135,0.031514392177200846,-0.0763178208992522,0.0052126772310258545,-0.002378525314305131,0.007591202545330986,-0.024836866312735198,-0.044075871418977994,0.019239005106242792,-0.002696788221291272,0.0051077309491007585,-0.00780451917039203,-0.0990483937426294,-0.04734232250181157,-0.05170607124081784,-0.026366106470765826,-0.0011174566435208481,-0.025248649827244975
-2180,0.06763943853660305,0.009041646795681651,0.0585977917409214,0.056073538294984744,0.04771477434083046,0.008358763954154278,0.015082556131260794,-0.04163868739205527,0.05672124352331606,-0.031206202366076973,-0.011127430563167241,-0.020078771802909734,0.010240952008052593,0.044464468652281416,-0.034223516644228826,0.003563763126431483,-0.011175292778842136,0.01473905590527362,0.03810822181776764,0.06855970005276506,-0.030451478234997408,0.023262302210490866,0.017466615953503732,0.005795686256987137,0.049422417483315384,0.03200887205743682,0.01741354542587856,-0.06943606253494623,-0.021501786562667435,-0.047934275972278804,-0.013117184668759215,0.00705674315603335,-0.020173927824792565,-0.0288287187009759,0.00013854083898702198,-0.02896725953996292,-0.04777391867796756,-0.05043941628660953,0.002665497608641967,-0.057737785984101654,-0.03474042985075938,-0.022997356133342268,0.15686018463994716,0.04173986315849124,0.11512032148145593,-0.07587036410901653,-0.06502635619384413,-0.01084400791517241,-0.007792778756102451,-0.023124696538180025,0.015331917782077575,-0.05655577009313237,-0.016464008953752534,-0.04009176113937983,0.020073586236147287,0.01266682452492903,0.007406761711218258,0.03774554437974237,0.027516499029468854,0.010229045350273514,0.04131629156483508,0.046282057008671905,-0.004965765443836823,0.06378388126929946,0.0006136237672540447,0.06317025750204541,-0.07733149983765923,-0.0265840956982881,-0.050747404139371136,0.028312791136704245,-0.01767609499829748,0.045988886135001725,0.003058678953071181,0.025116832619706188,-0.022058153666635008,0.014061496244716034,0.015421646614692796,-0.0013601503699767624,-0.03411193783449663,-0.004167530503021507,-0.029944407331475124,0.005624391304273408,0.0417225083484384,-0.03609811704416499,0.014940433900678549,-0.0044507253987376314,0.01939115929941618,-0.019674872977459044,-0.03809789288293653,0.01842301990547749,0.0015604352349087637,0.006307344823384973,-0.004746909588476209,-0.09870028843011608,-0.03688850684133502,-0.06181178158878106,-0.009245748213746604,0.011180856059843682,-0.020426604273590287
-2170,0.0906507364117324,0.025945231381932884,0.0647055050297995,0.053755363965137165,0.04569666826180072,0.008058695703336446,0.01699481865284974,-0.0322293609671848,0.049224179620034544,-0.023421093013569504,-0.0005158895441027102,-0.02290520346946679,0.015674306259531614,0.04074211144544387,-0.025067805185912253,-0.0003860503305916077,-0.015456418086746086,0.015070367756154477,0.04360903653805476,0.0697498192738878,-0.02614078273583305,0.004921647073439998,0.005372834382652611,-0.00045118730921261274,0.0327065716292199,0.020714669819009417,0.011991901810210483,-0.06258397311459565,-0.023658969058205408,-0.038925004056390246,-0.021178492633388144,-0.0002573385761149666,-0.02092115405727318,-0.020638510278507834,0.011476478617851395,-0.03211498889635923,-0.0637000686481747,-0.06623529331801777,0.0025352246698430608,-0.04230076811630817,-0.02079504925808071,-0.021505718858227454,0.14181353188574694,0.006100460491141274,0.13571307139460567,-0.06452860935741882,-0.0585478873473641,-0.005980722010054708,-0.03254076956709737,-0.024668275467240618,-0.007872494099856754,-0.06187391367189093,-0.021141010484340198,-0.040732903187550726,0.00642188227763452,-0.0020191979932918914,0.008441080270926412,0.025566966649020646,0.02659043585671431,-0.0010234692076936652,0.057151608354125055,0.04964616847357909,0.007505439880545966,0.06663646200811127,0.006483737870483597,0.06015272413762767,-0.09889258134545478,-0.022676776358091892,-0.07621580498736288,0.04664441422889744,-0.0013180052488574586,0.0479624194777549,-0.030695335805345517,0.004148018352073718,-0.03484335415741924,0.005393016044222732,0.013139528428332369,-0.007746512384109637,-0.06352076662597038,-0.018946810716177927,-0.04457395590979245,0.009292398171302596,0.029480984730616305,-0.020188586559313708,0.02252391396122283,-0.003127606338615513,0.025651520299838342,-0.006059070233011923,-0.035472549193517736,0.02941347896050581,0.012417877995520191,0.00965079989878258,0.002767078096737613,-0.09840013640044898,-0.028636990096759067,-0.06976314630368992,-0.003381721512193486,0.01093765724061588,-0.014319378752809366
-2160,0.07979908691080786,0.03538011451265189,0.044418972398155974,0.03442743839775322,0.04175655639321885,-0.007329117995465636,0.024693609671848013,-0.029131606217616582,0.053825215889464595,-0.015538066948725256,-0.006645183447691285,-0.008892883501033972,0.012027039832082715,0.03380336585479231,-0.021776326022709597,-0.005344204203339047,-0.02734619207444433,0.022001987871105286,0.007987977936305377,0.048728641195325995,-0.040740663259020614,-0.012649592024228976,-0.014652689305226035,0.0020030972809970586,0.011312482576552724,-0.008643553210255879,0.019956035786808605,-0.05143619560789239,-0.018602197104379384,-0.03283399850351301,-0.03738964247644703,-0.018639339985574873,-0.018750302490872152,-0.03614082268809975,0.01030499358229937,-0.04644581627039912,-0.06386206021555074,-0.07203980234763163,0.0081777421320809,-0.04630885678854229,-0.02507224774799019,-0.021236609040552103,0.13343402214003958,0.029095451510455294,0.10433857062958428,-0.05318796317338551,-0.049557404399904664,-0.0036305587734808465,-0.05137774685788687,-0.03253835395061997,-0.0188393929072669,-0.048213511420111106,-0.02336647753593916,-0.024847033884171945,0.007979214750553588,0.01419553434588133,-0.0062163195953277425,0.013881065819657668,0.015364743250397035,-0.0014836774307393683,0.05625570310057238,0.04369899114942602,0.012556711951146363,0.0730542188283525,0.01716167116804054,0.05589254766031196,-0.08894682225914678,-0.013919924622955621,-0.07502689763619116,0.04035783031782689,0.0010052975008860052,0.039352532816940886,-0.03370943325276357,-0.017820972303255033,-0.015888460949508538,0.0162643053716026,0.018443321780647004,-0.0021790164090444053,-0.059478012485314785,-0.024058802300492194,-0.03541921018482259,0.02283817808062084,0.04511836724913178,-0.02228018916851094,0.014289171016999763,-0.012984071088046624,0.027273242105046388,0.016426136867579794,-0.01795420853236699,0.034380345399946784,-0.010484906420745822,-0.008376210157355601,-0.0021086962633902213,-0.08954476350151319,-0.030057828107017518,-0.05948693539449568,0.009535070946965886,0.02456727382509812,-0.015032202878132233
-2150,0.07788310561881734,0.04979041340015562,0.028092692218661713,0.02556856069223588,0.03811651277545481,-0.012547952083218928,-0.011736096718480138,-0.05073851468048359,0.039002417962003454,-0.03610642231331886,-0.00865759110273217,-0.027448831210586697,0.01644845643751464,0.03378369922209528,-0.017335242784580644,0.0164734014203195,-0.017571051987150862,0.034044453407470365,0.00652124897433573,0.04685629542850103,-0.0403350464541653,-0.03449948178848906,-0.025495352443767785,-0.009004129344721272,0.011242407947072328,-0.028462486461124575,0.039704894408196904,-0.061471529977015736,-0.020206076297490407,-0.041265453679525325,-0.049522330023738896,-0.02808531836205177,-0.021437011661687128,-0.04911069005562007,0.004146038343214555,-0.05325672839883463,-0.055976582589644774,-0.06809989555508733,0.012123312965442555,-0.035868494270157696,-0.018101754266489016,-0.01776674000366868,0.1649883830083943,0.049358047261321945,0.11563033574707235,-0.028027913731272138,-0.03000005542837822,0.0019721416971060844,-0.0422539634227353,-0.04410191002794868,0.0018479466052133836,-0.04931234735816122,-0.01818545682297438,-0.03112689053518684,-0.005189807213428707,0.023047739981421296,-0.028237547194850006,0.03709334745014999,0.024824422092818068,0.012268925357331921,0.04863923222706476,0.037947075226688276,0.010692157000376484,0.07039078376690215,0.023099965689853875,0.04729081807704827,-0.09136124321192791,-0.03356952322746169,-0.057791719984466215,0.018683708852872162,-0.004526155107675701,0.023209863960547864,-0.00030819388690641176,-0.01154854829049309,0.011240354403586679,0.004722854491668583,0.006771010952581113,-0.00204815646091253,-0.061121221195856654,-0.0359279138160067,-0.025193307379849962,0.018247606723937552,0.03167014981831128,-0.013422543094373726,0.031713670857401746,-0.005982351548100784,0.03769602240550253,0.012313267361859026,-0.009558683780393549,0.021871951142252575,-0.038202547305086175,-0.0178044254505581,-0.020398121854528075,-0.08358079595345334,-0.020413890112388287,-0.06316690584106506,0.008027657576062528,0.027139730300895643,-0.019112072724833114
-2140,0.08858415397015308,0.058751181800687745,0.029832972169465337,0.011120176353837344,0.02853394105325917,-0.017413764699421828,-0.023928151986183074,-0.06997996545768566,0.04605181347150259,-0.021344381845949244,0.0029462700309095292,-0.024290651876858773,0.006550776563810178,0.0214831144079539,-0.014932337844143724,0.007818959680788233,-0.011451866150012244,0.01927082583080048,0.025022721514426707,0.05239197692284448,-0.02736925540841777,-0.05657714485619222,-0.03983090284324293,-0.016746242012949292,-0.01314508647361614,-0.052647373800924074,0.03950228732730793,-0.05342995518710173,-0.02203174373419029,-0.03139821145291144,-0.02948651510447592,-0.029648237053685786,0.00016172194920986433,-0.05166554611576309,-0.0024387262392274313,-0.04922681987653566,-0.05233007311143887,-0.06493936077900951,0.012609287667570648,-0.047972944028453146,-0.03486125466685852,-0.013111689361594623,0.1655057887851066,0.03291193507296653,0.13259385371214005,-0.016390171439973837,-0.01499891914662469,-0.001391252293349149,-0.03777299485715252,-0.039236858442458805,0.0014638635853062882,-0.04812827288191498,-0.015620888630290812,-0.032507384251624166,-0.04537991366367343,0.006656067611908064,-0.0520359812755815,0.008731251102876302,-0.0007467796011999294,0.009478030704076231,0.032221959888458516,0.04003496838169137,-0.007813008493232852,0.05827226420572012,0.01513825229394118,0.04313401191177894,-0.09439160411772571,-0.04257943556344977,-0.05181216855427593,0.0351946779457649,0.011482165234774027,0.023712512710990865,-0.0005970045104853763,0.0008644935444041487,-0.001461498054889525,-0.012409885081172823,-0.01737463220423669,0.0049647471230638675,-0.02836262698394416,-0.022834074312962152,-0.0055285526709820095,-0.0006760908597650627,-0.0005836632485566744,-9.242761120838832e-05,0.04534385650593602,0.008203853005076247,0.03714000350085977,0.015131203831582682,0.0039633566894314715,0.01116784714215121,-0.04876008659712655,-0.01697734791613949,-0.031782738680987056,-0.07241300919282193,-0.013057501314275159,-0.059355507878546765,0.0024089262352822785,0.015807923249807117,-0.013398997014524839
-2130,0.08089512861059284,0.057886619645641076,0.023008508964951765,0.0126126726863365,0.027357202814757866,-0.014744530128421366,-0.05181347150259067,-0.08077927461139896,0.02896580310880829,-0.0037179121818620253,0.015416767140905072,-0.019134679322767096,0.015990760258383797,0.01785551461320203,-0.0018647543548182357,0.037510263464945764,-0.0012849137868944556,0.03879517725184022,0.023951149325095476,0.05261396205100312,-0.02866281272590764,-0.06258752652360178,-0.04559062489442326,-0.016996901629178524,-0.029371933282859287,-0.0724358398215839,0.04306390653872461,-0.03459312946713623,-0.00925674090347192,-0.025336388563664314,-0.01672110518655276,-0.02783034069030483,0.011109235503752068,-0.06868977038893304,-0.010119593341890267,-0.05857017704704277,-0.042524485648453375,-0.06464029942385377,0.02211581377540039,-0.06371312234391356,-0.0482552347351575,-0.015457887608756065,0.1153913435549719,-0.008736766115342067,0.12412810967031397,-0.007196820628225239,-0.0033545254499398602,-0.0038422951782853786,-0.04079976230333862,-0.034738980561534204,-0.006060781741804417,-0.04588798173671669,-0.004426844951099021,-0.041461136785617664,-0.04553083310131638,0.007551176000686943,-0.05308200910200333,-0.018874183871536967,-0.01929204164460914,0.00041785777307217224,0.036037852635071754,0.03714688634637841,-0.001109033711306656,0.03930051289269722,0.007796760770306768,0.03150375212239045,-0.09963903053916232,-0.04083188499907688,-0.05880714554008543,0.022172137508020374,0.02214665761744492,2.5479890575451747e-05,-0.011538856658829368,-0.006446873382708966,-0.005091983276120401,-0.012618071362291714,-0.031650262909532156,0.01903219154724044,-0.002572312701081907,-0.020849170333172084,0.018276857632090176,0.0028002142951282093,-0.012986079374778558,0.01578629366990677,0.060011429277484325,0.014919840607914002,0.04509158866957032,0.021431015039975673,0.014165705814528085,0.007265309225447588,-0.04159989128499264,-0.014786646798061874,-0.02681324448693077,-0.06407269007260483,-0.011803611770222077,-0.05226907830238275,-0.00951620207306028,0.010367397940357586,-0.019883600013417865
-2120,0.09853219657354495,0.0629261803365099,0.035606016237035056,-0.0007491900118458316,0.02248746773775996,-0.02323665774960579,-0.053037651122625214,-0.08522279792746114,0.032185146804835925,-0.010671460201240766,0.013065304601354757,-0.023736764802595525,-0.013450188889067677,0.0013033613851030621,-0.014753550274170739,0.06259201106293484,0.00756543409054897,0.05502657697238588,0.03761660030357338,0.06051709750377142,-0.022900497200198044,-0.08364075463802027,-0.059919636347388075,-0.023721118290632195,-0.01824530081058066,-0.06863657621453804,0.05039127540395739,-0.033031273309652574,-0.007438077306043262,-0.025593196003609313,0.0030963260786676943,-0.036608183130630016,0.03970450920929772,-0.05569545463806206,-0.012902634313306032,-0.04279282032475602,-0.009026215446518994,-0.04873340719242559,0.039707191745906596,-0.05521913777214417,-0.039852417979172,-0.01536671979297217,0.0872715715091741,-0.06188419473182366,0.14915576624099774,0.005791156956538608,0.006919678737119831,-0.001128521780581222,-0.027581508938988773,-0.023122280921702622,-0.004459228017286152,-0.038084949468370946,-0.0036745222009331767,-0.03441042726743777,-0.0714941804944433,0.007115331073011181,-0.07860951156745448,-0.04063243338627139,-0.022708311275807306,-0.01792412211046409,0.029307077268637575,0.023307574993778436,0.0059995022748591375,0.03780934115721964,0.00867870747521312,0.029130633682006527,-0.08865874698396328,-0.03240767267009174,-0.05625107431387154,0.04298689175447577,0.031127160868447325,0.01185973088602845,-0.0830572833581116,-0.04543436923953643,-0.03762291411857518,-0.003075208781099065,-0.03820912212802068,0.03513391334692162,0.04900639622829851,-0.0036818625079664906,0.052688258736265,0.027442442416742405,-0.0014463209531682987,0.028888763369910704,0.07377804549058371,0.02293835397810933,0.05083969151247439,0.015351671882721133,0.022622049339229375,-0.007270377456508242,-0.0389710499432995,-0.012595945679984255,-0.026375104263315245,-0.06466588994188772,-0.018158309771102995,-0.046507580170784726,0.006620878199322398,0.007459494817349301,-0.0008386166180269028
-2110,0.09642935829965724,0.061501047235771676,0.03492831106388557,-0.01241458841618878,0.01618799570098297,-0.02860258411717175,-0.06960690846286702,-0.09310397236614854,0.02349706390328152,-0.004280567916931553,0.017730232150294845,-0.0220108000672264,-0.006595473456303424,0.0051276275068252155,-0.01172310096312864,0.03710404632603967,-0.0057965169041068266,0.042900563230146495,0.03451694408996558,0.052180451826902736,-0.017663507736937163,-0.09564190113330841,-0.06314987592348997,-0.03249202520981845,-0.02448651291886729,-0.058591530414674235,0.034105017495806945,-0.0278064092133171,-0.007538465668930852,-0.020267943544386248,0.02843001039978374,-0.026909587986774213,0.055339598386557956,-0.04710184789030825,-0.008664914532526536,-0.038436933357781713,0.012152765977692742,-0.02602966598018492,0.03818243195787766,-0.06566828754988142,-0.045601482410652795,-0.020066805139228632,0.1190698522436932,-0.03628492796972437,0.15535478021341756,0.02364907185180669,0.0246079827950314,-0.0009589109432247122,-0.03131605201305399,-0.03064934186529073,-0.0006667101477632599,-0.045246839688545794,0.0030759994218603494,-0.04832283911040614,-0.0836301849283523,0.0013530708202471435,-0.08498325574859944,-0.04153590965237339,-0.0300857596611964,-0.01145014999117699,0.013007217014542508,0.015483080535756446,-0.002475863521213939,0.01814698818499327,-0.0055468069570419375,0.023693795142035207,-0.05369022835933969,-0.014481750988368762,-0.039208477370970926,0.0316529731557771,0.03768244180740445,-0.006029468651627354,-0.09660230777133176,-0.019092514377535574,-0.0775097933937962,0.011033872899301286,-0.004163725622377845,0.015197598521679132,0.053400443819922754,-0.007791803920665269,0.06119224774058802,0.03130043937347773,-0.00043817534202495205,0.031738614715502676,0.06389326496360136,0.017234011882329925,0.04665925308127143,0.041159104443571584,0.04355637773526095,-0.002397273291689368,-0.03429677322611784,-0.005163962849457831,-0.029132810376660014,-0.07582124436992939,-0.01698256631761413,-0.058838678052315255,0.013650581999932911,0.013906360068431116,-0.00025577806849820533
-2100,0.07602848035073334,0.05654794276040752,0.01948053759032583,-0.018451255579700482,0.014897506099426536,-0.033348761679127016,-0.04889533678756477,-0.07224870466321244,0.02335336787564767,0.012486572988140387,0.03108051822785365,-0.018593945239713264,-0.004848718897667359,0.006057322870684738,-0.010906041768352097,0.023284020685383384,-0.02063640685095288,0.043920427536336265,0.027311144118323884,0.04290240325051312,-0.015591259132189238,-0.09887976948033902,-0.05911643575103615,-0.03976333372930287,-0.034824044128736235,-0.058643324706029315,0.02381928057729308,-0.01939713286166367,-0.008516668553812248,-0.01088046430785142,0.021920997057132706,-0.04456679175524977,0.06648778881238247,-0.05417558013976326,-0.01473015096876719,-0.03944542917099607,0.0498820746701829,-0.008890278466902744,0.05877235313708565,-0.05712377623683421,-0.05207329892389025,-0.005050477312943963,0.11305562604867064,-0.037484816604290525,0.15054044265296115,0.02291852582685283,0.022107054369696198,0.000811471457156635,-0.04189645218407964,-0.035040932621209595,-0.006855519562870042,-0.044077589305898876,0.01014338604533949,-0.05422097535123837,-0.12977900710622386,-0.026837639307748153,-0.10294136779847571,-0.08698641256396683,-0.04579354155637903,-0.04119287100758779,-0.0048879161269326735,-0.002828099774747468,-0.002059816352185205,0.025321327714680344,0.014669786837220351,0.010651540877459993,-0.0322039509285255,-0.0022839117120902488,-0.02992003921643525,0.026610271175526334,0.055423394708984906,-0.028813123533458572,-0.07941904483154975,0.009214803385868438,-0.08863384821741818,0.00401502113586435,-0.0018141947354646322,0.005829215871328982,0.0634324633541422,-0.016958067463699676,0.08039053081784187,0.056743706792231285,0.010517919831028634,0.04622578696120266,0.04832216147200857,0.007403288748854498,0.040918872723154066,0.04495520950800147,0.04517314344360959,-0.00021793393560812438,-0.03928735438280803,-0.006956354673339519,-0.03233099970946852,-0.0673512737812762,-0.014964976343047129,-0.05238629743822907,0.05428575022642649,0.02763032102244138,0.026655429203985108
-2090,0.0517761174465854,0.04077665570624967,0.010999461740335729,-0.032664292270398756,0.0017415725929819331,-0.03440586486338069,-0.04178514680483592,-0.06587910189982729,0.024093955094991366,0.021050631708938918,0.037110433975637735,-0.016059802266698817,-0.010233800505253673,0.00205069342759014,-0.012284493932843813,0.03729130954610276,-0.018392129182812116,0.05568343872891488,0.025220299900745917,0.034770309314774914,-0.009550009414028995,-0.08411264861118226,-0.05070081159224438,-0.03341183701893788,-0.041299853909631146,-0.06470021007155229,0.02340035616192114,-0.023222396410298912,-0.013353986877139819,-0.009868409533159093,0.05080075973902563,-0.034341714937323894,0.08514247467634953,-0.06691522523073162,-0.022335635556098854,-0.04457958967463276,0.04682349262881728,-0.011751751887824805,0.05857524451664208,-0.062022673325944716,-0.04767966924755797,-0.014343004078386746,0.1456226239371623,-0.011077411295707256,0.15670003523286954,0.03348650041848426,0.02890700780985849,0.0045794926086257645,-0.06265626019088201,-0.04232160068410259,-0.02033465950677943,-0.027813705615737257,0.013262004736297905,-0.04107571035203516,-0.1138895321757639,-0.01212039207829076,-0.10176914009747313,-0.08646126698429504,-0.03917557790718193,-0.04728568907711311,-0.00988303459189729,-0.007131507915744067,-0.0027515266761532226,0.036395147313691506,0.031950223895697155,0.004444923417994352,0.002124754101491625,-0.002691355195222725,0.00481610929671435,0.025542432125046036,0.062205678309432424,-0.036663246184386385,-0.05339701381445177,0.03395560069702215,-0.08735261451147393,-0.014039686253360722,-0.008482103910729722,-0.005557582342630998,0.028080440441362788,-0.04101495012784778,0.06909539056921057,0.038747708565472126,0.01397882038405384,0.024768888181418286,0.04860789340911665,0.005856217629917936,0.042751675779198715,0.05242324797587522,0.05989888879033995,-0.007475640814464731,-0.0354424981958932,-0.011037853440923702,-0.024404644754969493,-0.07900036941788267,-0.02393046418777795,-0.055069905230104715,0.05386015229277783,0.024592432323638926,0.02926771996913891
-2080,0.0567905779458561,0.0465580665043521,0.010232511441504003,-0.041942873280981556,0.006897647308015157,-0.04884052058899671,-0.06790466321243524,-0.07489879101899827,0.00699412780656304,0.0032984779066283767,0.027666586287275943,-0.024368108380647565,-0.014657004986385327,-3.2181762595137336e-05,-0.01462482322379019,0.04937122772648046,-0.013301450569712336,0.06267267829619279,0.01823416060565911,0.01970321401923251,-0.0014690534135734026,-0.06433560489069606,-0.034644428436134654,-0.029691176454561406,-0.04124501289525519,-0.08543316022868704,0.04418814733343184,-0.04368411284118911,-0.02124030989654162,-0.02244380294464749,0.05672781015495796,-0.023245464407595975,0.07997327456255393,-0.06464967504023797,-0.01855632296314406,-0.046093352077093905,0.06147070218246821,-0.0027210052086519354,0.06419170739112014,-0.05855719791873762,-0.040427983466771525,-0.018129214451966094,0.21805204116578913,0.029832138783012337,0.1882199023827768,0.014916885146857487,0.0324278183944616,-0.017510933247604107,-0.058102823130977144,-0.037466211564522324,-0.020636611566454816,-0.020549899752067034,0.0191916421760287,-0.03974154192809574,-0.10885975160742212,-0.022817457736052312,-0.0860422938713698,-0.10148438327157226,-0.0473774483853891,-0.054106934886183164,-0.016777165901999198,-0.014787541556858717,-0.0019896243451404797,0.022783256648690495,0.02948693135331533,-0.006703674704624831,0.007547253894586731,0.007889442757373771,-0.00034218886278704076,-0.0007690294246409072,0.0502718241053663,-0.0510408535300072,-0.049733577045564234,0.04072423625096674,-0.09045781329653098,-0.021716803210430728,-0.026128369643664395,0.004411566433233668,0.063301928082744,-0.011834558061320864,0.07513648614406487,0.04697890083030804,0.016001958096059674,0.030976942734248367,0.06001657760067546,0.014762816750584334,0.045253760850091126,0.055038455203172715,0.06728836967677357,-0.012249914473600852,-0.021785175396669198,0.0019212565955333126,-0.02370643199220251,-0.07631143348346855,-0.029841150310453105,-0.04647028317301544,0.06392774479219081,0.01939929891650733,0.04452844587568347
-2070,0.05550489035399637,0.03640643345799762,0.01909845689599875,-0.039697264475841564,0.00824305136070165,-0.047940315836543214,-0.0797678756476684,-0.07209671848013817,-0.0076711571675302246,0.01869040050858233,0.02545834520756151,-0.0067679446989791815,-0.020438994999311667,-0.004239053284059479,-0.01619994171525219,0.005228965298684836,-0.03471283905446479,0.039941804353149625,0.009984681863931252,0.013320269915320228,-0.003335588051388976,-0.05882109333365301,-0.035346275361576494,-0.02347481797207652,-0.031463508636698084,-0.0892263303896911,0.05776282175299303,-0.04179541085104818,-0.02739668461595031,-0.014398726235097872,0.07645080524545733,-0.012418356975823159,0.08886916222128048,-0.08418189597212884,-0.03111056781370332,-0.053071328158425524,0.06753122585702602,-0.0005799977796959996,0.06811122363672202,-0.0461397020460035,-0.036276003422637516,-0.009863698623365981,0.18966124704647536,0.004235335857945012,0.18542591118853036,0.022354264936562222,0.03822784389151558,-0.01587357895495336,-0.06229633333574895,-0.02810328209810785,-0.0341930512376411,-0.01989578662199673,0.024780325462974973,-0.04467611208497171,-0.07090351304022004,-0.008709092375706134,-0.062194420664513896,-0.10338733015704958,-0.050693488618316566,-0.052693841538733015,-0.027641612374212733,-0.02178759898668266,-0.005854013387530071,0.03574853302131628,0.03999331392024211,-0.004244780898925829,0.007047498997307053,4.456413096761461e-05,0.007002934866339438,-0.025556330247178103,0.03860666692918675,-0.06416299717636485,-0.09878292489566959,0.026151898881391872,-0.12493482377706146,-0.028511606880854,-0.020973280777863257,-0.007538326102990745,0.06269724263435535,0.0023707508849523545,0.060326491749402994,0.05237564635142005,0.026473664121484112,0.025901982229935935,0.038267486279718696,0.006183136152555113,0.03208435012716358,0.06780279512942995,0.08178351051024416,-0.013980715380814211,-0.014088434035294889,0.004812513472226127,-0.018900947507521016,-0.06800663531350791,-0.03315880706440659,-0.03484782824910132,0.045161601422293786,0.017537570024487605,0.02762403139780618
-2060,0.06285087976171551,0.04577996056481009,0.017070919196905426,-0.05517921723372375,-0.0037302602160491404,-0.05144895701767461,-0.07625008635578584,-0.06890500863557858,-0.007345077720207254,0.008553828616524541,0.013582655588925182,-0.00502882697240064,-0.01327497707049415,-0.002957146407353175,-0.010317830663140976,-0.020806384235317842,-0.040990478385502946,0.020184094150185104,0.023186404747459956,0.018972173989851446,0.004214230757608511,-0.05436589111128306,-0.023491165338352337,-0.03087472577293072,-0.05992904182084355,-0.10965460824473716,0.04972556642389362,-0.026280739558734778,-0.02804804166817444,0.0017673021094396577,0.09097154756100873,0.0001558196882897963,0.09081572787271892,-0.09265631685104822,-0.05082717030336369,-0.041829146547684534,0.08170378879018354,0.024726936592195856,0.056976852197987676,-0.05485556491642767,-0.03612002956912772,-0.01873553534729995,0.23652342739441842,0.013822125749314438,0.222701301645104,0.003692638557088458,0.03454296530737807,-0.030850326750289613,-0.06994175948672982,-0.028528430598130795,-0.04141332888859901,-0.002427445326889794,0.03732336165970552,-0.03975080698659531,-0.07686092773821201,-0.007812682957292401,-0.06904824478091962,-0.12783906829010058,-0.05651102876301394,-0.07132803952708665,-0.03700777855059886,-0.03143325697293779,-0.005574521577661075,0.027269968065171683,0.042397223517405803,-0.015127255452234119,0.022003539665259714,-0.0013942206688439427,0.023397760334103655,-0.007650916233701556,0.056702021945134844,-0.0643529381788364,-0.08463120434030033,0.0211781535115689,-0.10580935785186922,-0.05034737368049552,-0.04898524058403191,-0.001362133096463609,0.06395652407607903,-0.005292437400658819,0.06924896147673784,0.05000676090859765,0.014949310301741918,0.03505745060685573,0.03629310433591779,0.004095491098549202,0.03219761323736859,0.08287064607275446,0.08160358830759094,0.0012670577651635137,-0.015234159005070243,0.00870422957610519,-0.023938388581175436,-0.06277262329321834,-0.033375484860971,-0.02939713843224734,0.04199163060615209,0.01490431384388313,0.02708731676226896
-2050,0.06636211767527603,0.04695966956992216,0.01940244810535387,-0.0746895372280754,-0.01713526998297652,-0.057554267245098885,-0.07066528497409326,-0.06303834196891192,-0.007626943005181347,0.016938129790794367,0.020914717466441603,-0.003976587675647237,-0.002581692510409906,-0.010417951702325847,0.007836259191915941,-0.006827905100762017,-0.02098500453753187,0.014157099436769854,0.039366912361201184,0.03181825577800557,0.00754865658319561,-0.05211976298498549,-0.021096821091154003,-0.031022941893831486,-0.05304040107061847,-0.10246434191544429,0.04942394084482583,-0.023358971276087843,-0.026927427384778088,0.003568456108690247,0.07113522906084405,-0.009327933158075532,0.08046316221891958,-0.0869150214942037,-0.05151172503718192,-0.03540329645702178,0.08177628851264554,0.023197645571513048,0.05857864294113249,-0.04762255206176565,-0.033923214730961576,-0.013699337330804067,0.2181481308100357,-0.004693609545890196,0.2228417403559259,0.024890667523958916,0.04138726145011723,-0.016496593926158314,-0.10329659180671204,-0.04774224405939518,-0.05555434774731685,0.010569578736320142,0.03920602154682005,-0.028636442810499905,-0.06079060968850748,0.009630221357182073,-0.07042083104568955,-0.12439032998058938,-0.04970107640727016,-0.07468925357331922,-0.03134519790955441,-0.04280053345925354,0.011455335549699132,0.031088071505863516,0.05197327327591516,-0.02088520177005164,0.00466809271885763,-0.018478198590500202,0.02314629130935783,-0.026932244338252496,0.04509708996486091,-0.07202933430311341,-0.07614908830820939,0.0034114543456307215,-0.07956054265384012,-0.054685579233715864,-0.04061615208305245,-0.01406942715066342,0.09718158991960563,0.01275214423379635,0.08442944568580928,0.04725618366393321,0.017593766955759694,0.02966241670817351,0.04164993461629547,0.018922661889022745,0.022727272727272728,0.07548116518632085,0.08211294552918667,-0.0066317803428658315,-0.006876692814500333,0.007795147186999185,-0.014671840001499518,-0.041044458021340983,-0.026953297054602806,-0.014091160966738183,0.048383985777062155,0.025378635403039147,0.02300535037402301
-2040,0.04957287840630517,0.04191174214852062,0.007661136257784545,-0.08241678499423398,-0.03698684406649356,-0.04542994092774043,-0.07524974093264249,-0.07250569948186529,-0.002744041450777202,0.01965203031033752,0.0245507888141117,-0.004898758503774177,-0.008580015483003559,-0.01207710035167515,0.0034970848686715905,-0.01370766770861843,-0.02193860647354547,0.008230938764927039,0.026947367442336168,0.018595612830043073,0.008351754612293094,-0.023082481181456855,-0.004834461119968962,-0.018248020061487895,-0.049428510929357156,-0.09174292360494361,0.04231441267558646,-0.014317014776933555,-0.02114459075983485,0.006827575982901294,0.08386994722198285,-0.010225076817925874,0.09409502403990873,-0.06401299839048143,-0.038541857669661596,-0.025471140720819834,0.07761774974455175,0.02287819366941486,0.0547395560751369,-0.040699290099285045,-0.02184952038040046,-0.01884976971888459,0.2753953842477043,0.04910427204702972,0.2262911122006746,0.04116111366697522,0.04082854339764873,0.0003325702693264898,-0.09315341821809635,-0.043295094124496045,-0.04985832409360031,0.021808094696309913,0.04961624127694742,-0.02780814658063751,-0.05148954882894322,0.0001899503266885413,-0.05167949915563177,-0.11642279865890241,-0.04770354685018528,-0.06871925180871713,-0.014956002373766056,-0.049336047424272396,0.03438004505050634,0.01390000791772603,0.044156718190535675,-0.03025671027280965,-0.003133813352686899,-0.02354100218364242,0.02040718883095552,-0.030251579174127255,0.044446194578342556,-0.07469777375246982,-0.10413270557404504,-0.0007404406591084862,-0.10339226491493655,-0.03937298257579963,-0.026592327641586498,-0.012780654934213135,0.10935016470479832,0.02499750447275268,0.08435266023204564,0.059499418904185086,0.010084879356293036,0.04941453954789205,0.05768438719509056,0.023301310763084462,0.034383076432006096,0.08279715672237498,0.09668157571303676,-0.013884418990661784,-0.013666694782616845,0.0073780939260175635,-0.02104478870863441,-0.03988647504298035,-0.027642403489578152,-0.012244071553402196,0.03441053637918889,0.021026215155479522,0.01338432122370937
-2030,0.026402612651054348,0.023714103239876952,0.002688509411177394,-0.09683771210706749,-0.04311568905868786,-0.053722023048379634,-0.0736,-0.06630466321243524,-0.007295336787564767,0.005147203893285398,0.008708741624102125,-0.0035615377308167275,-0.0038725387656148593,-0.00798107712359406,0.0041085383579792,-0.0225551346134455,-0.018167413318736406,-0.004387721294709094,0.014741672071016645,0.0026091969252154184,0.012132475145801227,0.0070293674986023,0.0028008487552570404,0.00422851874334526,-0.05936844478500038,-0.10344843345119073,0.04407998866619036,0.008703437601044972,-0.007076212277029858,0.01577964987807483,0.11370233481637476,0.005253012218860557,0.1084493225975142,-0.05062954587127926,-0.04685227064360369,-0.00377727522767557,0.05924246852492518,0.01695587259080024,0.04228659593412494,-0.009205752579335221,-0.010208598552958066,0.0010028459736228443,0.2518755959405821,0.04479502107812581,0.2070805748624563,0.05746481683692417,0.04551556706002339,0.011949249776900778,-0.10014421230370096,-0.04500535059049745,-0.05513886171320352,0.020505427471269055,0.0528590117518002,-0.032353584280531145,-0.09571024508796261,-0.028942705256940343,-0.06676753983102227,-0.13182283395094407,-0.05302276336686077,-0.0788000705840833,-0.0012264457958178327,-0.03619993236042957,0.034973486564611744,-0.008423580747609287,0.028360854762512207,-0.03678443551012149,0.02224705080947561,-0.01635981079343252,0.038606861602908125,0.004095313321581699,0.05878905661863321,-0.05469374329705151,-0.1570141245839867,-0.04918309236706474,-0.10783103221692197,-0.029915377233541388,-0.03731094702947918,0.00739556979593779,0.12801670851473898,0.03644429599256717,0.0915724125221718,0.03782172083095846,-0.004811370650125548,0.042633091481084004,0.0763805228637033,0.03806670167526437,0.03831382118843892,0.09178819862397526,0.10883772791201551,-0.01704952928804024,-0.008162997535168368,0.01177589713311028,-0.019938894668278646,-0.02840432787257925,-0.024743893948650914,-0.003660433923928333,0.028674398711884874,0.003947787729361645,0.02472661098252323
-2020,0.028184726254521522,0.019865407194830476,0.008319319059691044,-0.09339575275945117,-0.03266821473119376,-0.06072753802825741,-0.0680013816925734,-0.058495336787564765,-0.009506044905008636,0.017103272902645943,0.01723626425820783,-0.00013299135556188847,-0.004371356085839488,-0.010587799893800183,0.006216443807960695,-0.017530718370521888,-0.015635038388960115,-0.0018956799815617752,0.02621051628394571,0.012839108433342863,0.013371407850602847,0.008223815061155498,0.0027267406948066598,0.005497074366348838,-0.07173966361131126,-0.1127896862332297,0.04105002262191843,0.02602043019915417,-0.0007424069627500809,0.02676283716190425,0.09814633593544343,-0.0037420334233231383,0.10188836935876656,-0.03634354053338223,-0.03554081861336919,-0.0008027219200130391,0.028551296952066357,0.009257308311866618,0.019293988640199735,-0.029027612864108328,-0.021216837707008607,-0.007810775157099721,0.17130319732131638,0.025500713280820753,0.14580248404049562,0.05294296974164833,0.04171983171944372,0.011223138022204609,-0.11614767146649661,-0.06110543441238921,-0.05504223705410739,0.03157346635486656,0.06378436873450419,-0.032210902379637626,-0.08817077835398934,-0.013947037685624403,-0.07422374066836494,-0.14562202223398624,-0.0652818069525322,-0.08034021528145403,-0.002003662746549425,-0.034959448163202796,0.03295578541665337,0.002960349787541018,0.02359482356667165,-0.020634473779130635,0.019566836646994785,-0.023846584795991773,0.04341342144298656,0.011187988316311995,0.06655115782939129,-0.05536316951307929,-0.15037341856800326,-0.06972547484149337,-0.08064794372650991,-0.04514866483198376,-0.05026211644156112,0.005113451609577362,0.12321185874547926,0.036987553077944914,0.08622430566753435,0.033866161395725396,-0.012034417303818117,0.04590057869954351,0.0625804425498615,0.03789165868676572,0.024688783863095788,0.0675265765366243,0.0953638356372667,-0.027837259100642397,-0.0013964255255339687,0.003917489058209389,-0.005313914583743358,-0.01749229195379435,-0.014503203989713134,-0.002989087964081215,0.012675690181476636,0.005442621850994599,0.007233068330482037
-2010,0.04182528593301595,0.04213206605254865,-0.0003067801195326902,-0.09058727083022805,-0.03752029873461415,-0.0530669720956139,-0.06992469775474956,-0.06207944732297064,-0.007845250431778928,0.03033956638972313,0.026042922594646734,0.004296643795076397,-0.009041287413533862,-0.01944851186166133,0.010407224448127469,0.02154679419772115,0.015986517048155457,0.005560277149565694,0.008062360387625549,-0.0015260024778654096,0.00958836286549096,0.006558563349858704,-0.006020190087175055,0.01257875343703376,-0.07782549284553267,-0.1019768662321024,0.024151373386569742,0.027683842026070625,-0.007426404240591217,0.03511024626666184,0.09489537062066995,-0.0025781075698857203,0.09747347819055567,-0.018719312185481736,-0.03066845954811238,0.011949147362630646,0.04609622978787034,0.01955226890147061,0.026543960886399733,-0.04370013916822,-0.02496899745059638,-0.018731141717623617,0.12975797728835023,0.01606175361136913,0.11369622367698111,0.06647192829784994,0.061421294474344974,0.005050633823504958,-0.08172513666350222,-0.05627420145758298,-0.025450935205919227,0.033302326270888076,0.06419944335528535,-0.030897117084397272,-0.04515613656647871,0.013680326610479533,-0.058836463176958245,-0.1521891653432151,-0.08298005999647079,-0.0692091053467443,-0.0037597391409774556,-0.04757614237491465,0.0438164032339372,0.0010490986988536892,0.02483086857454539,-0.0237817698756917,0.0442298999853575,-0.0028473296536093763,0.04707722963896688,0.028852501546166087,0.054466740635561124,-0.025614239089395037,-0.1591676051396661,-0.09590063363887817,-0.06326697150078793,-0.08753340894130336,-0.07675927321177899,-0.010774135729524384,0.15619888968233858,0.0545387881719687,0.10166010151036987,0.04021114574293828,-0.0066222671808380444,0.04683341292377632,0.05176638968687898,0.03562897064426116,0.01613741904261782,0.07291157203856924,0.09729229755584558,-0.024380725517276332,-0.007054760498964396,-0.005777827761689207,-0.0012769327372751896,0.009095139313166906,-0.0013746607749250508,0.010469800088091957,0.0009161886551943913,-0.0060212673174331625,0.0069374559726275535
-2000,0.05482160736049174,0.05151395988989382,0.0033076474705979143,-0.09313098665578838,-0.04410807163982396,-0.04902291501596442,-0.06178652849740933,-0.050796545768566494,-0.010989982728842832,0.025278587661032803,0.02190557613755106,0.0033730115234817427,-0.006198565050963397,-0.01657718348789519,0.01037861843693179,0.013883407038216103,0.018890537445441582,-0.005007130407225479,0.011923274501463242,-0.006924541327587289,0.01884781582905053,0.0034580128795449767,-0.004255764353804959,0.007713777233349935,-0.08198579313055361,-0.08840371517405167,0.006417922043498065,0.04065378504983815,0.008147799685527616,0.032505985364310534,0.11899548240949177,0.020294333947561954,0.09870114846192983,0.0006865920990974471,-0.01957500560275452,0.020261597701851965,0.048785516367945155,0.022665225734682735,0.02612029063326242,-0.03790494162513771,-0.02039083532785814,-0.017514106297279574,0.15374835846857746,0.028208470178948484,0.12553988828962898,0.045258379385077575,0.05739719421549445,-0.012138814830416877,-0.06328190485852941,-0.03319057039951881,-0.03009133445901061,0.04169091023640723,0.059713302029789014,-0.018022391793381783,-0.04079508523045138,0.0194972301079074,-0.06029231533835878,-0.12668007764249162,-0.07266913710958178,-0.05401094053290983,0.003076962345178766,-0.03715454365623783,0.0402315060014166,-0.010271050154395658,0.005993278730348644,-0.0162643288847443,0.04474238749148507,0.0014403763759175436,0.04330201111556752,0.04075855950596809,0.0514207355349503,-0.010662176028982217,-0.16885536015072425,-0.1218121800550097,-0.04704318009571455,-0.12416626351228101,-0.08858821943230576,-0.03557804407997526,0.15908986201653957,0.04876644168528714,0.11032342033125245,0.011538046799180475,-0.011017713580525845,0.02255576037970632,0.050736725048651656,0.0423217907927388,0.008414934255912849,0.0774831164552792,0.10392661201424173,-0.026443495558962533,0.01752560894462095,0.00573331084057319,0.01179229810404776,0.029867791023145452,0.003935721288415908,0.025932069734729543,0.03033695615712321,0.013549948005769683,0.016787008151353526
-1990,0.048658115868062235,0.049249364825707055,-0.0005912489576448211,-0.10456103741243106,-0.04915627868299456,-0.0554047587294365,-0.04391848013816926,-0.04334093264248705,-0.0005775474956822107,0.002697824641398309,0.011234115936310294,-0.008536291294911985,0.001846875597820937,-0.014034824242879338,0.015881699840700276,0.028325722764005128,0.02564353725817836,0.0026821855058267673,0.0007984491258899745,-0.017547285156749394,0.01834573428263937,0.009870539757339696,0.010018755878240457,-0.00014821612090076168,-0.06350132456283333,-0.06290569021224995,-0.0005956343505833713,0.05129261690283224,0.013937640149742084,0.03735497675309015,0.12137173265591117,0.028597634609913672,0.0927740980459975,0.001291689587026058,-0.013037100421734614,0.01432879000876067,0.04403451893035722,0.024371234828866672,0.019663284101490548,-0.037304112766899274,-0.015700635648373422,-0.021603477118525848,0.11676862845583942,0.02385487014346923,0.09291375831237018,0.03717692184044387,0.05921746215627477,-0.0220405403158309,-0.041415744505076416,-0.027226413316810517,-0.0141893311882659,0.043505008690624875,0.05117091809317684,-0.007665909402551968,-0.014276198183242219,0.04621517468924907,-0.06049137287249129,-0.1155673195694371,-0.057729310040585846,-0.05783800952885124,0.014474868070932213,-0.023493902867024432,0.03796877093795665,-0.00694560522218019,0.004768230564181967,-0.011713835786362157,0.04818337503262731,-0.0012971345263787823,0.04948050955900609,0.02333726341342512,0.04537273605381353,-0.022035472640388406,-0.166647606457728,-0.11286874235572553,-0.053778864102002485,-0.14865888380429695,-0.09783367304047141,-0.050825210763825554,0.14872190612210423,0.06022283138682208,0.08849907473528215,-0.013651900499964911,-0.012575289991630167,-0.0010766105083347454,0.05080880157332757,0.04675449706030746,0.004054304513020109,0.08136284733220987,0.10345273241007058,-0.0220898850778607,0.004906233306154581,-0.0058434316454391245,0.010749664951593706,0.022685454881288983,0.0007992213807703784,0.021886233500518607,0.02007857837710912,0.0158603367884338,0.004218241588675321
-1980,0.024299774377166634,0.036133120260595765,-0.011833345883429132,-0.07975539534482352,-0.048771877525084134,-0.030983517819739393,-0.025483937823834197,-0.02603937823834197,0.000555440414507772,0.011139122110908945,0.008654668215796742,0.0024844538951122024,-0.015186216193505363,-0.02164402322092959,0.0064578070274242255,0.02670661615361346,0.03141700638135435,-0.004710390227740885,0.01843057676617644,-0.014051309944701296,0.03248188671087773,0.024216988400998715,0.020467992401744156,0.00374899599925456,-0.08245498847577018,-0.061821056816814254,-0.02063393165895592,0.050023754688194914,0.018896358353770924,0.031127396334423987,0.10578386156601148,0.03447864739066947,0.07130521417534201,0.01911252368437137,-0.0030051137868508447,0.022117637471222217,0.023974751971652608,0.011198941504052054,0.012775810467600554,-0.03713495802436048,-0.022607421499567775,-0.014527536524792703,0.11948870453912697,0.008411539627122903,0.11107716491200406,0.027598898083840966,0.06322604246922339,-0.03562714438538243,-0.03715942827189213,-0.023837303399013944,-0.013322124872878182,0.049601417183348095,0.05265518046480946,-0.003053763281461359,-0.001545623206205391,0.05416706781747074,-0.05571269102367614,-0.10545826716075525,-0.05651385212634551,-0.048944415034409744,0.012731553859603223,-0.023977589606478084,0.036709143466081305,-0.019273064775796392,-0.00022653493916547168,-0.01904652983663092,0.054901417775995213,-0.0048877302214837305,0.05978914799747894,0.037821423028725105,0.06327351735991273,-0.025452094331187617,-0.0807603666538091,-0.062871552928908,-0.017888813724901097,-0.14146951756299123,-0.10136490891354519,-0.040104608649446025,0.15423126242964533,0.06735236076877596,0.08687890166086937,-0.01891513947155369,-0.007753649606925909,-0.011161489864627783,0.05839485579546742,0.04888075453824689,0.009514101257220523,0.09082523472245099,0.1138248672756991,-0.022999632553248103,0.015602009353239426,-0.009076765915970796,0.024678775269210224,0.027679700487347438,0.00372259558687714,0.0239571049004703,0.01275745530173426,0.02108701486028647,-0.008329559558552212
-1970,-2.788910177569911e-06,0.01625376851487744,-0.01625655742505501,-0.04593005467910348,-0.03506483827694142,-0.010865216402162061,-0.036338514680483595,-0.027440414507772022,-0.008898100172711572,0.010060576831736707,0.010161416431008907,-0.00010083959927220116,-0.02860958694707709,-0.025452198461354172,-0.0031573884857229186,0.017844744385704613,0.029452183057000043,-0.01160743867129543,0.00037191225660086145,-0.032337770711444905,0.032709682968045765,0.029728230484786598,0.02820901524555379,0.0015192152392328072,-0.08147242030153418,-0.04874756833418895,-0.032724851967345224,0.040319935377909656,0.02936009422498433,0.010959841152925328,0.1112328288474183,0.03564965595721097,0.07558317289020733,0.03686816209278161,0.007491392131695291,0.029376769961086322,0.011118512124445774,-0.008002156866743245,0.019120668991189017,-0.06160637691411223,-0.03829048262923587,-0.02331589428487636,0.11177689462908165,0.02988634319771553,0.08189055143136613,0.022165808450610544,0.060733982584403566,-0.03856817413379302,0.005896519821341005,0.011739896080179143,-0.005843376258838137,0.051471105988563214,0.058358750477150514,-0.006887644488587301,-0.004954320849520311,0.06415116923533284,-0.06910549008485316,-0.06022657490735839,-0.030495147344273867,-0.029731427563084525,0.03217856846592178,-0.011052050563769438,0.04323061902969122,-0.019416023717988194,-0.0021685771846325736,-0.01724744653335562,0.03793680806228792,-0.009732487888105833,0.04766929595039376,0.05066328787875278,0.06724838028968319,-0.01658509241093041,-0.07144283197230519,-0.06545340360412398,-0.00598942836818121,-0.1287364480644624,-0.07544670827748653,-0.05328973978697587,0.18153808942433947,0.09843703208864113,0.08310105733569832,-0.01578800529233655,-0.0038340342427183303,-0.011953971049618223,0.04938271604938271,0.04973280202638001,-0.00035008597699729197,0.08755875980385945,0.10774805823397489,-0.020189298430115427,0.012729496443332303,-0.014674182997347728,0.02740367944068003,0.04813621574004348,0.022974950625879145,0.025161265114164333,0.016814263191439402,0.023055667371104625,-0.006241404179665224
-1960,-0.030446532408530718,-0.002735920884196083,-0.027710611524334634,-0.03632394819213782,-0.028092664213821183,-0.008231283978316637,-0.03672538860103627,-0.03144455958549223,-0.005280829015544042,-0.001744963500449394,-0.0009835514537708896,-0.0007614120466785043,-0.03740414751404823,-0.037396996011249316,-7.151502798919408e-06,0.04034225954682301,0.043568948877140926,-0.0032266893303179154,-0.0053880788175049805,-0.04032807309935404,0.03493999428184905,0.03271107991791442,0.0336090952386661,-0.0008980153207516736,-0.07521902130116401,-0.03096079933825176,-0.04425822196291224,0.024773746808875733,0.017551621213695308,0.007222125595180425,0.09476079907169241,0.03335485691148851,0.06140594216020389,0.03381618890450869,0.0033698021718313875,0.030446386732677303,-0.0071151680747472135,-0.017338761750052674,0.010223593675305462,-0.04656258890235048,-0.029083631642481567,-0.017478957259868914,0.1638057412330519,0.07605372150264493,0.08775201973040696,0.010345152511182676,0.053597024604657095,-0.04325187209347442,0.019977148268123766,0.017967355358924374,0.0020097929091993923,0.03547034995978965,0.04517086620884924,-0.009700516249059597,-0.004956922908790016,0.06203049093052242,-0.06698741383931243,-0.05712228692429857,-0.020254808540674078,-0.036867478383624495,0.02347731202899568,-0.020221679120430342,0.04369899114942602,-0.01845929848947382,-0.008762283472186787,-0.009697015017287034,0.0023507579085416705,-0.017668086352553205,0.020018844261094876,0.06597901846828796,0.06736419797411707,-0.0013851795058291041,-0.08009939737434316,-0.08806591860192398,0.007966521227580833,-0.13951454924696047,-0.0830881361577933,-0.056426413089167175,0.18736610536499965,0.1046336182073668,0.08273248715763286,-0.0033838775436848836,0.005918790362196422,-0.009302667905881306,0.04140796342631205,0.055550407232364415,-0.014142443806052368,0.08843302966182229,0.11202057701810625,-0.02358754735628397,0.013561259969447334,-0.009025220007310148,0.02258647997675748,0.0677437802816101,0.026413378610704592,0.0413304016709055,0.005151202576230251,0.026089362986816945,-0.020938160410586697
-1950,-0.029554081151708347,0.00156178969943915,-0.031115870851147497,-0.029138000015689842,-0.031348306673674796,0.0022103066579849534,-0.01556614853195164,-0.021305699481865285,0.005739550949913644,-0.000702954307969982,-0.0037982915725862433,0.0030953372646162613,-0.051379971858836485,-0.040177142724329235,-0.011202829134507252,0.052669941372207256,0.060065398078391265,-0.007395456706184008,-0.018237647283064744,-0.048703072227684684,0.03046542494461994,0.053037395145268146,0.05226144015937592,0.0007759549858922229,-0.06301689560251232,-0.030500744162097852,-0.032516151440414476,0.03880827340186979,0.01560922312247497,0.023199050279394822,0.07153776325559269,0.030172357823387827,0.04136540543220486,0.053232280015483975,0.010086995497422733,0.043145284518061246,-0.01818723506449077,-0.027040130861999044,0.008852895797508276,-0.029816269391009974,-0.030570875287920046,0.0007546058969100701,0.16526926043003812,0.07293696765721128,0.09233229277282684,0.018444347136847124,0.05309373493040967,-0.034649387793562546,0.04955637203392492,0.03424619480014397,0.015310177233780947,0.033848964722363255,0.037779202537884825,-0.003930237815521567,0.021845588598817103,0.08029824803349371,-0.058452659434676604,-0.019812952179283572,-0.006073054526204341,-0.01373989765307923,0.023709583761398225,-0.019295144627439968,0.0430047283888382,-0.019840501807880776,-0.023146152425023533,0.0033056506171427564,-0.008269829446704482,-0.015519458609471787,0.007249629162767305,0.07792677079448615,0.059310236198585636,0.018616534595900517,-0.06201093603716935,-0.07242750174933951,0.01041656571217017,-0.14505230432472302,-0.09096947394300851,-0.054082830381714506,0.1634493561539702,0.08194927552924373,0.08150008062472645,0.029374864139969637,0.043928789660431226,-0.014553925520461591,0.02186235443116177,0.0520006383920757,-0.03013828396091393,0.09490009249521686,0.11775021223217566,-0.02285011973695881,0.0288821098209014,-0.006162079080795869,0.03504418890169727,0.0794195166309089,0.03489578153194754,0.04452373509896137,0.019583794572473247,0.041675052832846934,-0.022091258260373687
-1940,-0.042862760519071966,-0.011191896542588052,-0.03167086397648391,-0.031073734418024492,-0.0339665492543402,0.002892814836315711,9.948186528497409e-05,-0.004631433506044905,0.004730915371329879,0.000992320114577168,-0.002108862923909946,0.0031011830384871136,-0.060095865895019515,-0.04225286641171559,-0.017842999483303923,0.060336209504328664,0.05903112890911972,0.0013050805952089426,-0.02293187729684874,-0.04466898646936721,0.021737109172518473,0.04980933521800303,0.04710003171389057,0.0027093035041124524,-0.044054091520512824,-0.00581619424687292,-0.0382378972736399,0.03253866994757626,0.016160191811811508,0.016378478135764755,0.05809123242749368,0.031116719570598715,0.026974512856894964,0.06945378236864087,0.005995966016747143,0.06345781635189374,-0.023734596640997235,-0.027660909735579917,0.003926313094582684,-0.029230818236638697,-0.02994258624420453,0.0007117680075658303,0.15389372485346328,0.04869773893675577,0.10519598591670752,0.030487825156723738,0.0473047951089999,-0.016816969952276165,0.05189227316757373,0.03710870032586666,0.014783572841707069,0.050474185694008473,0.04294910518065011,0.007525080513358361,-4.553603721985579e-05,0.06738552890757746,-0.06743106494479731,-0.006049055937886007,0.0007764249161814011,-0.006825480854067408,0.022207474810641108,-0.016262849923107846,0.03847032473374896,-0.006892820381986293,-0.022433557082405933,0.01554073670041964,-0.019046391260337286,-0.028307772621071193,0.009261381360733907,0.09505388996856708,0.06858954907542743,0.026464340893139655,-0.04401745269030003,-0.07748265682513776,0.03346520413483773,-0.11820222223984646,-0.06847544194973391,-0.049726780290112536,0.13742484623712883,0.08596515476108206,0.05145969147604678,0.04845774260964225,0.04596390872944556,0.0024938338801967,0.0016526117443548636,0.04495258394340963,-0.043299972199054765,0.07835992042877235,0.11006677394422412,-0.03170685351545177,0.032607473219557453,0.001213671849373483,0.03139380137018397,0.08880237564115315,0.04083133231980222,0.04797104332135093,0.012939854416155111,0.03875247391902318,-0.02581261950286807
-1930,-0.05971614472212693,-0.0370478827988387,-0.022668261923288236,-0.03417051721568043,-0.033346800448729515,-0.0008237167669509143,0.015077029360967185,0.004017962003454232,0.011059067357512954,-0.0015403614149695655,-0.00018414187693184558,-0.00135621953803772,-0.036149058772837875,-0.029179919295290915,-0.006969139477546963,0.06703158986473834,0.07593667622189251,-0.008905086357154176,-0.02141633485120023,-0.044236638471068714,0.022820303619868483,0.08705408471641134,0.054827976664679555,0.03222610805173179,-0.014522205279056979,0.02080911823265691,-0.03533132351171389,0.032992752193660824,0.020974164004234987,0.012018588189425836,0.019510513697376917,0.018034948467359906,0.0014755652300170103,0.07400729376769961,0.00027708167797404397,0.07373021208972556,-0.031402575099517195,-0.03715610776177498,0.005753532662257778,-0.011245495156572485,-0.017868891893643407,0.006623396737070921,0.134279118242003,0.054039337622052326,0.08023978061995067,0.03084256677733866,0.04110125101849645,-0.010258684241157789,0.08013324540489355,0.06268766320508826,0.017445582199805302,0.053639129677464786,0.044761350623167835,0.00887777905429695,-0.0077645448608028396,0.060106268100574796,-0.06787081296137763,-0.003371095817893065,0.007592023998588319,-0.010963119816481383,0.03616292202944236,-0.010537734584878089,0.04670065661432045,-0.023326500629019347,-0.029220807784004432,0.005894307154985089,-0.024951138613546222,-0.027149105215913214,0.0021979666023669918,0.09016870003914637,0.03880587334641301,0.051362826692733364,-0.06310027543617189,-0.09670697739329998,0.033606701957128095,-0.1420683009620189,-0.08244176732308131,-0.05962653363893758,0.1567709413128777,0.09196785760905454,0.06480308370382315,0.05475993639611051,0.052733375439245105,0.002026560956865403,-0.012515573677653189,0.03733306562052739,-0.049848639298180585,0.07605894352723541,0.10416228475856214,-0.028103341231326736,0.02246230119680228,-0.0037042764360221553,0.026166577632824435,0.0909780338443614,0.04191472130262429,0.04906331254173712,0.01659412632920734,0.0420042098554225,-0.025410083526215155
-1920,-0.049087608035408,-0.028968410014418664,-0.020119198020989337,-0.00925112378501777,-0.018743478908928305,0.009492355123910537,0.015698791018998272,-3.0397236614853196e-05,0.015729188255613126,0.013834023865371827,0.011226808718971729,0.0026072151464000995,-0.020610631066485734,-0.025795470595702304,0.005184839529216571,0.07239596087639187,0.08663372754641967,-0.014237766670027801,0.0012122015113584328,-0.0352607686031673,0.03647297011452573,0.07699391551027214,0.05938889185563314,0.017605023654639,-0.0186291879112124,0.027658151583610457,-0.04628733949482285,0.02292590054781696,0.023836399653076493,-0.0009104991052595331,0.018540182002117732,0.021054545154066715,-0.0025143631519489854,0.08751298820365504,0.004883564574292525,0.08262942362936251,-0.03466732822663413,-0.04708177289008816,0.012414444663454023,-0.004934046126521157,-0.0029766841057151236,-0.0019573620208060334,0.12590453617035954,0.0490451399582626,0.07685939621209695,0.05045201842439292,0.04702100181250797,0.0034310166118849527,0.07772970700987746,0.050281056977145855,0.027448650032731604,0.04126286453372666,0.03217940118073905,0.009083463352987611,0.007250638155035896,0.06562393478198647,-0.058373296626950566,0.03197035468501853,0.03293312158108347,-0.0009627668960649374,0.0338070230293594,-0.008075909465073096,0.0418829324944325,-0.024182054913828747,-0.030177533012518805,0.005995478098690056,-0.03922757628424276,-0.035457132489161367,-0.003770443795081393,0.116769705799918,0.04184029667858045,0.07492940912133755,-0.09321217501536123,-0.11084125301167454,0.017629077996313303,-0.13452402667956762,-0.08635963486109018,-0.048164391818477426,0.16738653029570078,0.11899825697019957,0.04838827332550122,0.08381986200899971,0.07076531773702975,0.013054544271969958,-0.008860264211946169,0.03357478969099764,-0.04243505390294381,0.07882619768635252,0.09784220062592654,-0.019016002939574016,0.004547754941378244,-0.005330315554680837,0.00987807049605908,0.10124181242096589,0.04587885935124537,0.05536295306972052,0.024282144174968972,0.0456857368085606,-0.021403592633591626
-1910,-0.050275683771052786,-0.028929365271932687,-0.0213463184991201,0.013495226365212479,-0.006383804943869586,0.019879031309082067,0.012882901554404145,0.005355440414507772,0.007527461139896373,0.0030777999430037046,-0.00271243907607544,0.0057902390190791445,-0.033022064174010365,-0.0303170082403191,-0.002705055933691266,0.07283674968669422,0.07754137796920241,-0.004704628282508175,-0.008818969384647928,-0.03618357588985818,0.02736460650521026,0.062382639532944845,0.05263960923255654,0.009743030300388304,-0.009289458490683883,0.029687269115521074,-0.03897672760620496,0.025374909679656065,0.01838974731315216,0.006985162366503905,0.027195257415305506,0.03027151580684497,-0.0030762583915394633,0.1031273557036041,0.016484322474176395,0.08664303322942771,-0.05274128247477802,-0.05635947174889721,0.003618189274119185,0.018240153601293486,0.01211982746216261,0.006120326139130874,0.12356635482702633,0.05726696413392433,0.06629939069310199,0.06460399195179949,0.05119365012499099,0.013410341826808489,0.07860899140765219,0.05281986989489653,0.025789121512755663,0.035794627007274926,0.02655551067149438,0.009239116335780544,0.013503386580139522,0.054824087783071525,-0.041320701202932,0.04749885300864655,0.03868713605082054,0.00881171695782601,0.027621192881254267,-0.003518533880405582,0.03113972676165985,-0.010803297293017445,-0.021855123208614487,0.01105182591559704,-0.02975610687751867,-0.01346791700885553,-0.01628818986866314,0.1151992179989947,0.02549378869758381,0.08970542930141089,-0.11471015237183302,-0.11673376506321852,0.0020236126913854963,-0.11557709237126157,-0.07859329521211209,-0.03698379715914949,0.17129299025592593,0.12829697542097626,0.042996014834949664,0.11821491473552866,0.09401770844565856,0.024197206289870106,-0.010044378545907598,0.028411021530287586,-0.03845540007619518,0.09224687353496445,0.09659794990053597,-0.004351076365571507,0.023558823253765196,0.007521016672758456,0.016037806581006737,0.08854662479930663,0.03893096148108154,0.04961566331822509,0.023864932407500587,0.045132249840662844,-0.021267317433162257
-1900,-0.06657407484877134,-0.0319776440960166,-0.034596430752754745,0.03605329839728252,-0.000919817056428521,0.03697311545371104,0.020496027633851468,0.017818307426597582,0.002677720207253886,0.004824224886920811,0.0007044157514376951,0.004119809135483116,-0.027585134171131887,-0.029305070594272002,0.0017199364231401176,0.05142536120194178,0.07087192636233992,-0.019446565160398152,-0.004891808400103206,-0.041661146094107745,0.03676933769400454,0.025980324309950426,0.033436902980560804,-0.007456578670610378,0.014139841539935683,0.04741310365104053,-0.033273262111104845,0.02981884569724971,0.016935283357827315,0.012883562339422394,0.00549618536876736,0.0171496093293497,-0.01165342396058234,0.11495426114948148,0.019611678177780496,0.09534258297170099,-0.06339874167669202,-0.05865227547175796,-0.004746466204934059,0.01189794916350783,0.0068474718505638675,0.005050477312943963,0.07244173641378665,0.04543808254346825,0.027003653870318403,0.03891515578145699,0.031897923098668055,0.007017232682788934,0.08681967181434538,0.05032453807373911,0.03649513374060627,0.05668362790042656,0.030532073779513842,0.026151554120912718,-0.0006114839283809207,0.04271410394185959,-0.04332558787024051,0.0775436739015352,0.043962590435856715,0.033581083465678487,0.04108912470567215,0.009210467542577833,0.03187865716309432,0.004323958159216673,-0.022050866991000184,0.026374825150216857,-0.04714566741152428,-0.0012907682219548374,-0.04585489918956945,0.09506315538332179,0.008107237910371011,0.08695591747295078,-0.1358224027880886,-0.12282398640070245,-0.012998416387386148,-0.10376400796262956,-0.08031628452918177,-0.023447723433447802,0.1783994840017507,0.1308174579407677,0.04758202606098301,0.10289418236652341,0.11064098548373018,-0.0077468031172067695,-0.015550510198828242,0.02267578949536136,-0.0382262996941896,0.07716635201398832,0.0802959846939422,-0.003129632679953879,0.01752092295292453,0.008804978397578279,0.008715944555346248,0.09838237592532076,0.048713431181710974,0.049668944743609784,0.020977994699942975,0.0387126396296669,-0.017734644929723927
-1890,-0.07409297668749983,-0.026430501752830047,-0.04766247493466978,0.0399992939570569,0.01029842081728393,0.029700873139772967,0.01907841105354059,0.013416234887737478,0.005662176165803109,-0.007666732431622714,-0.010748916705029558,0.003082184273406844,-0.022920566470536703,-0.013308946708789017,-0.009611619761747684,0.05290618112674839,0.06335258783365263,-0.01044640670690425,-0.004648903207510768,-0.03493999428184905,0.030291091074338288,0.025128081614771043,0.03756951717508792,-0.012441435560316877,0.0030497697439076966,0.05092292857110214,-0.04787315882719444,0.052168096811735634,0.023138350339044187,0.029029746472691447,-0.010540257551057508,0.006801765484286411,-0.01734202303534392,0.12160625878613776,0.01953629566244932,0.10206996312368845,-0.05918242969226133,-0.053853700091304336,-0.005328729600956996,0.02952409301753388,0.01778101930011676,0.011743073717417117,0.043213237703605335,0.01776426500045581,0.02544897270314952,0.03743854378564738,0.02517778652314412,0.012260757262503256,0.09012906638838765,0.049430759977099954,0.040698306411287695,0.05094299765408719,0.03272789264391415,0.018215105010173035,0.007799672660943871,0.048927821477917625,-0.041128148816973756,0.06391388741838715,0.03020857596611964,0.03370531145226752,0.023048502676867904,0.006849463669255262,0.01619903900761264,0.011887585885333733,-0.017405801053937308,0.02929338693927104,-0.0757860794387466,-0.010192453382735856,-0.06559362605601074,0.057640145189049204,-0.01032630474412399,0.06796644993317319,-0.11959279640401699,-0.10465799201021886,-0.01493480439379813,-0.09909072163313215,-0.06516627144318696,-0.0339244501899452,0.1536841660715794,0.09481275867099737,0.05887140740058203,0.10072042188069649,0.09756076687531344,0.0031596550053830524,-0.0009369948207868697,0.03042659005961758,-0.03136358488040445,0.06953866426770397,0.06491136930932681,0.0046272949583771525,0.027197495806037433,0.01626742017413145,0.01093007563190598,0.10881132692061778,0.05801636805387818,0.050794958866739605,0.03341887222837208,0.04499597464023347,-0.011577102411861393
-1880,-0.06935461829580855,-0.02037577775732577,-0.048978840538482775,0.056754085242917994,0.020906716037373207,0.03584736920554479,0.039723661485319514,0.024536096718480137,0.015187564766839379,-0.0091310987862712,-0.016347706629838293,0.007216607843567091,-0.024236442985537874,-0.012266615175846514,-0.01196982780969136,0.02894801284913787,0.054317857708762476,-0.02536984485962461,0.003543626469925083,-0.032236657066681544,0.03578028353660662,0.012680107107943839,0.024282377866101993,-0.011602270758158154,0.02010227849181117,0.057601345432886024,-0.037499066941074854,0.04803466433516639,0.01956172308453751,0.028472941250628887,-0.04094870581124806,-0.011346506392738803,-0.029602199418509254,0.11487072917303344,0.015408593606747754,0.09946213556628568,-0.042916437273013565,-0.039942815843908096,-0.0029736214291054665,0.04732488365119413,0.032857759534451,0.014467124116743134,0.05870830879762289,0.00698497798561612,0.05172333081200677,0.03363283133698791,0.01986109648417797,0.013771734852809941,0.09545308510458411,0.03975621598510048,0.05569686911948364,0.053737339297560326,0.030109587111933026,0.0236277521856273,0.01038221648612712,0.04713890572999472,-0.036756689243867595,0.07358108346567849,0.04728286571378154,0.026298217751896946,0.007926591922814316,0.006299413577686599,0.0016271783451277176,0.030918720143574767,0.003422217139237611,0.027496503004337154,-0.08418960127835393,-0.031360415592352794,-0.05282918568600113,0.08203366588451123,-0.0003590348217450019,0.08239270070625623,-0.12332795124721607,-0.12763103570590936,0.0043030844586932964,-0.09270435961899928,-0.06276122421464204,-0.02994313540435724,0.094952892124116,0.06807414403415417,0.026878748089961838,0.10186892053108221,0.09667072321182525,0.005198197319256951,-0.007202504144400169,0.022039971581255986,-0.029242475725656154,0.0642727721956844,0.05004371349289814,0.01422905870278626,0.03665851304111489,0.019144619075734996,0.017513893965379893,0.11227461957062275,0.05489052443130959,0.05738409513931317,0.04432717788735702,0.0383478414008252,0.0059793364865318175
-1870,-0.036280932500006975,-0.00022311281420559287,-0.03605781968580138,0.05404562606396749,0.020979281562080787,0.0330663445018867,0.07279032815198619,0.04260587219343696,0.03018445595854922,-0.006895090280670218,-0.022609991888988754,0.015714901608318538,-0.01884957350225183,-0.008056167902982712,-0.010793405599269116,0.031007908269831894,0.05495743362959335,-0.023949525359761456,0.006803669844192009,-0.038841586298752465,0.04564525614294448,0.0018418032670756415,0.01879293227068187,-0.01695112900360623,0.034127867918463596,0.0639354825933097,-0.029807614674846102,0.059678547123581574,0.01743722517226526,0.042241321951316316,-0.06012161018399708,-0.02651295605294564,-0.03360865413105144,0.12510441497056007,0.02601715461565104,0.09908726035490903,-0.033042881320219944,-0.03232354813641729,-0.0007193331838026558,0.05660313112018884,0.04510719907206541,0.011495932048123426,0.04608114400881068,0.002190351121415425,0.04389079288739526,0.016559782277330348,0.011582313913077217,0.00497746836425313,0.10998543383264126,0.03591780140250693,0.07406763243013434,0.04024741412217277,0.015644977782389716,0.02460243633978305,0.009636726505356338,0.034488994590318775,-0.02485226808496244,0.09090806423151579,0.040975472031056996,0.04993259220045879,0.0193053543739192,0.025738770874145733,-0.0064334165002265286,0.05732213708222998,0.0008159656546639805,0.056506171427566004,-0.054065840320352436,-0.010919803663171565,-0.04314603665718087,0.07493172547502623,-0.016682379265854863,0.0916141047408811,-0.18280161811482257,-0.1530308639701963,-0.02977075414462628,-0.06282665418870798,-0.0432908501138085,-0.019535804074899476,0.09151866270453725,0.062255726275214425,0.02926293642932283,0.07884588722804459,0.07838203754957286,0.00046384967847172657,-0.007977326784666235,0.023728621587948806,-0.03170594837261504,0.05600395322022731,0.04141251599660428,0.014591437223623025,0.050388468711633445,0.014196211844312611,0.03619225686732083,0.0951446413094443,0.04463562609226922,0.05050901521717509,0.04247173861997249,0.03350483043171983,0.008966908188252659
-1860,-0.013063255271737463,0.021731188103624746,-0.03479444337536221,0.05468890963434821,0.022958163033160485,0.03173074660118772,0.08846977547495682,0.05407115716753023,0.0343986183074266,-0.020198610167262206,-0.03049740228423614,0.010298792116973935,-0.010346436674336653,-0.001920178501509861,-0.008426258172826792,0.006701142305642385,0.03381973754339465,-0.027118595237752265,0.008136742838945723,-0.03440420818718344,0.04254095102612916,0.0002419410208821257,0.008611792554101608,-0.008369851533219484,0.018399160323135443,0.05440533298397576,-0.036006172660840316,0.04894983266660675,0.005946259541271874,0.04300357312533487,-0.06854767787348622,-0.03734006348471846,-0.031207614388767763,0.14116904019721696,0.03489191777193733,0.10627712242527963,-0.03573103509213129,-0.046395291143026096,0.010664256050894804,0.05701503390234499,0.04135284251363947,0.015662191388705515,0.10632935095141068,0.02461619578634591,0.08171315516506476,0.02337858136608781,0.006431909008774312,0.016946672357313498,0.13576972411244212,0.05373780415630971,0.0820319199561324,0.031451167582672114,0.008179193643428664,0.02327197393924345,0.03330505762260253,0.048897897796316,-0.015592840173713476,0.10416093170989942,0.04751579318863596,0.056645138521263454,0.01835584795135056,0.030345918972899504,-0.011990071021548946,0.05657875058283261,0.004521901309943784,0.052056849272888825,-0.0359505210820171,-0.008640666679399275,-0.027309854402617826,0.06385723848945943,-0.039778741895657534,0.10363598038511697,-0.15677183379239362,-0.10311120759668857,-0.05366062619570506,-0.03668440545963565,-0.020648113634020415,-0.01603629182561524,0.08672917002603027,0.0645343346156504,0.022194835410379858,0.05712368697164355,0.06478662058979086,-0.007662933618147305,0.0021365541243217085,0.029162676716193537,-0.02702612259187183,0.046118368536421574,0.024522635986974645,0.02159573254944693,0.04915370989962606,0.005791885736778474,0.04336182416284758,0.06387022065614299,0.02837058296983561,0.035499637686307386,0.05828804803595988,0.027231978128878603,0.03105606990708128
-1850,-0.0009342849094859202,0.03352270033439033,-0.03445698524387625,0.0650520510547497,0.031016858736496927,0.03403519231825278,0.08862452504317789,0.06395578583765112,0.02466873920552677,-0.01269848229095878,-0.022287012882624167,0.009588530591665388,-0.013561037182450927,-0.010788041972169926,-0.0027729952102810004,-0.029083418562106566,0.02706673773065787,-0.05615015629276444,0.02927763017510094,-0.019681131728996836,0.04895876190409777,-0.021866237130535898,-0.012378225744050377,-0.009488011386485523,0.021944022557937246,0.04485994975953739,-0.02291592720160014,0.021557817276837254,-0.007015512336679223,0.028573329613516475,-0.08785043198647674,-0.04763360652931712,-0.04021682545715962,0.14484852189148992,0.04301081840963266,0.10183770348185726,-0.03890403075800725,-0.04697755453904903,0.008073523781041776,0.060155380713503494,0.04059933502414849,0.019556045689355005,0.09648632200871705,0.0618004242727369,0.03468589773598015,0.037576006163635656,0.01434043001335824,0.02323557615027742,0.15023685119560937,0.06313455225340783,0.08710229894220155,0.0032983608258502542,-0.012493004880832818,0.01579136570668307,0.06214498153838948,0.05273723624876728,0.009407745289622207,0.1299608258337745,0.04978577730721722,0.08017504852655725,0.03319188580398563,0.049762304339780364,-0.01657041853579473,0.07462896656080374,0.01324459615198515,0.06138437040881859,-0.01894771354176614,0.004742896795838983,-0.023690610337605125,0.05954882062851941,-0.041138441510911186,0.10068726213943059,-0.1709158010424319,-0.08464671095096228,-0.08626909009146962,-0.021153708888166294,-0.011680241734013276,-0.00947346715415302,0.053486827455406845,0.04351239701151014,0.009974430443896709,0.05404276659803061,0.08641125836769416,-0.03236849176966355,0.010744550499902182,0.033677756154820375,-0.022933205654918194,0.041942146142442634,0.015308591918705573,0.02663355422373706,0.060179848361308706,0.016623555543059578,0.043556292818249125,0.071649308762308,0.03211449112686662,0.03953481763544138,0.07985517091006675,0.0351778705846835,0.04467730032538325
-1840,0.0022116057708129393,0.032501959209399744,-0.030290353438586805,0.08987142173513976,0.04317648720101042,0.04669493453412933,0.07945284974093264,0.056033160621761655,0.023419689119170986,-0.0017084274137565674,-0.016224945378550393,0.014516517964793826,-0.008832105956665469,-0.014807186545162634,0.005975080588497166,-0.02012935567047435,0.02936287290589303,-0.049492228576367384,0.028544265694116115,-0.01833992315362998,0.046884188847746096,-0.02669524912841292,-0.018558620020728462,-0.008136629107684461,0.07280906339164253,0.06073337669835766,0.012075686693284871,0.0313620249500101,0.0008124453554623527,0.030549579594547745,-0.1024030465109965,-0.05586608006062802,-0.04653696645036848,0.15335248456695802,0.051571827312918934,0.10178065725403908,-0.051210858645931744,-0.05795220002673427,0.006741341380802526,0.05647681426699429,0.03837176477824802,0.018105049488746267,0.1055532422863422,0.0694654212791749,0.0360878210071673,0.022878617394533653,0.006669142467560542,0.01620947492697311,0.13879407594215082,0.05193816988064439,0.08685590606150642,-0.006754227646193358,-0.022354733147785095,0.015600505501591738,0.0675949946787888,0.05208542040170591,0.015509574277082883,0.14009670019410622,0.04835856714310923,0.091738133050997,0.03506026940968522,0.06672069324178594,-0.03166042383210072,0.07343470955141683,0.012844311113848103,0.06059039843756873,-0.00957333027750721,0.019237380393055635,-0.028810710670562845,0.056641796749229235,-0.05803160896243569,0.11467340571166493,-0.16945236466120964,-0.08962820962611623,-0.0798241550350934,-0.015092514017876263,-0.008224349467439666,-0.006868164550436596,0.041707938848064625,0.03223645312631975,0.009471485721744872,0.07526174986007486,0.09392356921202039,-0.018661819351945514,0.03348211987355718,0.049107280758656904,-0.01562516088509972,0.04132635606857317,0.012292994437616412,0.029033361630956756,0.07971809073954321,0.017310053326585504,0.0624080374129577,0.09508425569400833,0.04986075787499467,0.04522349781901366,0.08586385897822951,0.03957641474623461,0.0462874442319949
-1830,0.003299280740065205,0.029191522828624257,-0.025892242088559055,0.1583693545983008,0.07912584038722532,0.07924351421107546,0.19787495682210707,0.09796200345423144,0.09991295336787565,0.1076148511885189,0.05775332295708471,0.049861528231434186,0.07792635024842533,0.01569576076792837,0.06223058948049696,0.0744616182423186,0.09456792613186212,-0.02010630788954351,0.08826872520100695,0.010301969507843862,0.0779667556931631,-0.014492485115723005,-0.015246643613247469,0.0007541584975244638,0.11887551546745109,0.08879674244374607,0.030078773023705027,0.12070416600032918,0.04413352586109286,0.07657064013923633,0.020672078646446306,-0.012203514678332682,0.03287559332477899,0.19747366705376607,0.06870403194588758,0.1287696351078785,0.006993957601256057,-0.03316635741003804,0.0401603150112941,0.11568207256299091,0.06563423691988986,0.050047835643101064,0.20006110315839268,0.09155372027072642,0.10850738288766627,0.08497613808317582,0.05397172044143161,0.03100441764174422,0.18346848707524405,0.07774903194169668,0.10571945513354736,0.061555195659505395,0.015835837987481054,0.04571935767202434,0.10203324911334831,0.08820460512449553,0.013828643988852777,0.15885653785071466,0.07658937709546497,0.08226716075524969,0.10688838832770733,0.10543349945441667,0.0014548888732906651,0.1126736401305545,0.037263897808549384,0.07540974232200512,0.07308358321078197,0.07101771742521183,0.002065865785570134,-0.015711827070299018,-0.10836829097108495,0.09265646390078594,-0.18999280880930552,-0.10220019422029854,-0.08779261458900697,0.09985208860408125,0.0411376091490931,0.058714479454988144,0.11648929226847266,0.060516535747468,0.05597275652100466,0.09455858113347061,0.09192610583646132,0.002632475297009282,-0.006337585848289212,0.019306211966762424,-0.025643797815051637,0.1164780862359515,0.054194594731573814,0.06228349150437768,0.05754163503622271,0.02085500604492929,0.03668662899129343,0.24215697418337334,0.1434655659908214,0.09869140819255197,-0.09370702089832612,-0.023525292677199692,-0.07018172822112644
-1820,0.07553763215948103,0.07522248530941564,0.00031514685006539994,0.18742498293729554,0.08960861686187446,0.09781636607542107,0.18831640759930915,0.10082487046632124,0.0874915371329879,0.11208394531278544,0.06327757926504007,0.04880636604774536,0.08909163399323826,0.01978284461751081,0.06930878937572744,0.055478889673153654,0.07613258235980468,-0.020653692686651015,0.10393088010711073,0.015690048325348843,0.08824083178176188,-0.02048651941685675,-0.033782377321189785,0.013295857904333033,0.12634303359164467,0.08017756301765729,0.046165470573987386,0.14257365412473605,0.05259649831382569,0.08997715581091034,0.015586690637715683,-0.007691826431032671,0.023278517068748356,0.205339934396838,0.0804474054153169,0.1248925289815211,0.006082047029663714,-0.02812309546627517,0.03420514249593888,0.11170693611332928,0.0631584265972766,0.048548509516052676,0.1875053896435074,0.06769638629022522,0.1198090033532822,0.0788612793978261,0.047482165919307366,0.03137911347851873,0.20054206433752925,0.07369079625965945,0.1268512680778698,0.07745959507988333,0.0188414229647446,0.058618172115138735,0.1011888808803287,0.09011451662845976,0.011074364251868928,0.18356379036527262,0.08862255161461091,0.09494123875066172,0.10720106181363384,0.11491707771531398,-0.007716015901680142,0.11732090543595879,0.04007249118053295,0.07724841425542585,0.08945612661306239,0.08098894172921561,0.008467184883846776,-0.0337979166714924,-0.1088570415993959,0.0750591249279035,-0.20485783345512484,-0.10815085606182485,-0.09670697739329998,0.1019656750390597,0.046540538825750065,0.05542513621330965,0.09858868335982432,0.04546082790076248,0.05312785545906184,0.11094736589866168,0.10624040421675301,0.004706961681908664,-0.010361000422162502,0.010587526642572514,-0.020948527064735017,0.14270618197483623,0.0579349492543365,0.08477123272049973,0.06348581550313492,0.024875586920459977,0.03861022858267495,0.23705261363151986,0.14224364530199912,0.09480896832952075,-0.117144258830633,-0.030263577203045854,-0.08688068162758714
-1810,0.0680996087159021,0.06246043233685573,0.00563917637904636,0.1763832557993583,0.09438029041899726,0.08200296538036102,0.18637927461139897,0.09993782383419689,0.08644145077720207,0.13476116360128898,0.07852189607675501,0.05623926752453398,0.09456074575871187,0.015901366473397304,0.07865937928531457,0.08077959118998573,0.09528240734071823,-0.014502816150732487,0.1070014806756716,0.011316592632883087,0.0956848880427885,-0.003344671140032629,-0.033696281192137134,0.030351610052104506,0.13664400412526298,0.07378553811983676,0.06285846600542622,0.1523813637175445,0.05658401747224437,0.09579734624530013,0.025336045225484074,-0.005720471283729945,0.03105651650921402,0.20854267261577328,0.08475439561558992,0.12378827700018337,0.004058851649708529,-0.028007549033601357,0.03206640068330988,0.13567198918288373,0.07694563652160732,0.05872635266127642,0.20749203564679417,0.07334350076748523,0.13414853487930894,0.08466019632731565,0.046945619218127295,0.03771457710918836,0.2094049611931213,0.07744707988202129,0.1319578813111,0.10196752782297068,0.0267797250871842,0.07518780273578647,0.09439360309749135,0.0690794694921561,0.025314133605335264,0.19220045879654138,0.08259467090171166,0.10960578789482972,0.12246463280008678,0.12393228385647649,-0.001467651056389706,0.14230133105772022,0.053257704387299966,0.08904362667042026,0.12848793903626884,0.10350815205281486,0.024979786983453975,-0.07066268562679373,-0.11506023677767406,0.04439755115088033,-0.18926981308719174,-0.10152178000383788,-0.08774803308335384,0.09700092791599585,0.04454591597998239,0.05245501193601345,0.11634148026997766,0.047532115516036644,0.06880936475394102,0.1125391747583617,0.10647831973449313,0.006060855023868575,0.015004787940567758,0.030411145090044174,-0.015406357149476416,0.15529820204503123,0.062131444572558064,0.09316675747247317,0.07451195396481758,0.03736375479142651,0.037148199173391065,0.22314083346357683,0.1253996106903852,0.09774122277319162,-0.10668461306229245,-0.028986783402099897,-0.07769782966019255
-1800,0.06905341599663099,0.0686741242124815,0.0003792917841495079,0.1919711149987056,0.10713613292435142,0.08483498207435416,0.18333955094991364,0.09792884283246978,0.08541070811744386,0.16122205902770165,0.09020613660112092,0.07101592242658074,0.09840825426453051,0.023251323474986724,0.07515693078954379,0.06496017055357889,0.07791302343671223,-0.012952852883133345,0.12597830356873055,0.01814931812212204,0.1078289854466085,-0.00451078326770774,-0.04120081213715658,0.036690028869448846,0.12931511189851974,0.050310537243903886,0.07900457465461586,0.14483122498316162,0.05415135063203813,0.09067987435112347,0.01030180620988676,-0.01677894734356943,0.027080753553456186,0.19969032047755841,0.0786443371432064,0.12104598333435201,0.004344319306902654,-0.028786921050067856,0.03313124035697051,0.14061701938359572,0.07519916872526523,0.06541785065833049,0.22353161472487565,0.11021482195081689,0.11331679277405875,0.07897213615426826,0.04779034770221658,0.031181788452051683,0.1980902136129651,0.06136632099194875,0.13672389262101634,0.12441120553235173,0.02767287672654365,0.09673832880580809,0.07700794408695041,0.06411604143519181,0.012891902651758602,0.20403176283748015,0.07706087877183695,0.1269708840656432,0.12745464639181178,0.13120545200461992,-0.003750805612808127,0.15962135674634245,0.05482145527804415,0.1047999014682983,0.1365540467414071,0.08733455566378273,0.04921949107762435,-0.10828953494566992,-0.11443250492804247,0.006142969982372549,-0.15517852954687744,-0.07911860424997431,-0.07605992529690314,0.09021802060449365,0.037598442370071934,0.05261957823442172,0.1428804527270354,0.056062979429176936,0.08681747329785845,0.10995804813424596,0.09600661370906868,0.013951434425177281,0.010046952707503167,0.026197242558098827,-0.01615028985059566,0.18101947467785057,0.07855504732460752,0.10246442735324303,0.07755316257579592,0.040482282265395825,0.03707088031040009,0.24711925093420098,0.12885935124536452,0.11825989968883648,-0.10091702727181241,-0.03417362718459629,-0.06674340008721613
-1790,0.09653254797622733,0.07662251821855573,0.019910029757671595,0.21443112551090052,0.12564622541597698,0.08878490009492356,0.17739550949913643,0.0781706390328152,0.09922487046632124,0.16717013394129382,0.09058318901579089,0.07658694492550291,0.10220927800215618,0.026712650829663717,0.07549662717249246,0.0800478241454315,0.08986329784935394,-0.009815473703922445,0.1699150877829148,0.047139878524159184,0.12277520925875562,-0.017742341531355885,-0.04371503707037759,0.02597269553902171,0.10994557029323186,0.03181692850712095,0.0781286417861109,0.15060822507537883,0.04822143338239912,0.1023867916929797,0.002660739222766673,-0.028621243653593947,0.031281982876360616,0.209157956930098,0.0813907055395962,0.1277672513905018,0.025109825751448295,-0.01461775654140074,0.039727582292849034,0.14073454897743762,0.06879984710168727,0.07193470187575035,0.2823557238630008,0.11275011025670718,0.16960561360629361,0.08912218077411273,0.04396578960496195,0.04515639116915078,0.1997835607636247,0.06111026564534402,0.13867329511828067,0.14286905507521375,0.0321497529935404,0.11071930208167334,0.07359664438436579,0.06283192518559187,0.01076471919877391,0.20104323275101466,0.07424598553026293,0.12679724722075172,0.11731636813793367,0.12615545615232943,-0.008839088014395742,0.16905664693100142,0.04623952000985317,0.12281712692114824,0.15461684396824488,0.08320123251653648,0.0714156114517084,-0.10084245783657199,-0.11558141635762648,0.014738958521054496,-0.16700232017662028,-0.07844019003351366,-0.08856213014310663,0.08742634171101366,0.04395506348690211,0.04347127822411154,0.1407707723848794,0.05163821765604724,0.08913255472883216,0.11162003351356717,0.0874536364274332,0.024166397086133974,0.03620558284166847,0.03942843315932001,-0.0032228503176515407,0.18998517542414758,0.07453340597797854,0.11545176944616906,0.09105584764903797,0.05203793778877424,0.039017909860263725,0.24641771216663588,0.12166991091345676,0.12474780125317912,-0.0947846432524907,-0.03773565126966556,-0.057048991982825134
-1780,0.10643039019642295,0.06792669628489276,0.03850369391153019,0.23206258678444508,0.13590542162531086,0.09615716515913424,0.19190604490500865,0.07432953367875647,0.11757651122625216,0.19406069374721413,0.10523415977961433,0.0888265339675998,0.10877256969586446,0.024835381344947373,0.0839371883509171,0.07273303467250544,0.08744616182423186,-0.014713127151726423,0.18699748261891314,0.06013588744075554,0.1268615951781576,-0.00549598454193045,-0.04461196256671088,0.03911597802478043,0.10178187595876564,0.019956035786808605,0.08182584017195704,0.16925828174811158,0.0579077430945063,0.11135053865360528,0.04202291729870044,-0.02089872546577692,0.06292164276447736,0.2226616140007742,0.09197074343459039,0.1306908705661838,0.04420104173038713,0.01430963272093724,0.029891409009449886,0.13873764428954458,0.0704650327490172,0.06827261154052738,0.26869867519482793,0.0799293371539233,0.18876933804090462,0.09837428566677568,0.0477349193239955,0.05063936634278018,0.2039867334343061,0.07960180977986488,0.12438492365444123,0.14543177025619738,0.04080887666724728,0.10462289358895012,0.0770690924797885,0.06835869907444751,0.008710393405340987,0.20758778895359095,0.08881877536615493,0.11876901358743604,0.12564241639174797,0.1270858193002495,-0.0014434029085015282,0.16085520238587478,0.03545821640024985,0.12539698598562493,0.1733831178339286,0.09807928595529582,0.07530383187863278,-0.07786654559858054,-0.08714585847542233,0.009279312876841792,-0.19548408730997133,-0.05902203683207698,-0.13646205047789436,0.09752040225554966,0.024895113768845817,0.07262528848670384,0.15714143112728723,0.052930132915620466,0.10421129821166678,0.14166243040115295,0.09533908096145255,0.0463233494397004,0.03900369649605124,0.04047869109031189,-0.0014749945942606492,0.2081015673504555,0.07828896519392319,0.12981260215653231,0.11300268975923375,0.06707762813844294,0.04592506162079081,0.25150253619584834,0.11285005896477743,0.13865247723107088,-0.10490255274898527,-0.044167840729931906,-0.060734712019053366
-1770,0.10948145793068442,0.07795561728343416,0.031525840647250274,0.24177263848247837,0.1517325509331534,0.09004008754932495,0.204913298791019,0.08301761658031089,0.12189568221070812,0.20534449876142666,0.11714492404147576,0.0881995747199509,0.1364435219005834,0.04016999122153032,0.09627353067905307,0.09020901456331658,0.0904135636190778,-0.00020454905576122498,0.18924290286814083,0.05833676189944887,0.13090614096869196,0.00847229502854795,-0.04470241799343708,0.05317471302198503,0.12146065995067355,0.028770205486234143,0.09269045446443941,0.1820986537453614,0.061808881568579846,0.12028977217678158,0.0502518494734593,-0.024669089741516385,0.07492093921497568,0.24214086343540533,0.10842450542957847,0.13371635800582687,0.06324467976646027,0.025907322698530296,0.037337357067929976,0.12180679233179813,0.05990933745162888,0.06189745488016924,0.2557438200807646,0.07069733979515659,0.185046480285608,0.09948950463658383,0.057049104000266054,0.04244040063631778,0.19335077408430018,0.07956557553270382,0.11378519855159636,0.1581100763070218,0.04757792840703996,0.11053214789998184,0.10450780747883875,0.08500537325239195,0.019502434226446812,0.2064189165343215,0.08326380801129345,0.12315510852302805,0.13991819440633516,0.11805657475767804,0.0218616196486571,0.14849255293879599,0.03118484371288566,0.11730770922591031,0.19356430285783405,0.10953545076618473,0.08402885209164931,-0.07883941414782505,-0.08631660385487581,0.007477189707050749,-0.22220391580685742,-0.06413146504519208,-0.15807245076166535,0.10663103046260974,0.025033904622925075,0.08159712583968466,0.16065436563697374,0.043873288644199246,0.11678107699277449,0.11722388534868317,0.09780039401548334,0.019423491333199826,0.026982361844747164,0.0336674595084381,-0.006685097663690936,0.22656766721994856,0.08587103886066166,0.1406966283592869,0.1174098649497193,0.07227673592562393,0.04513312902409537,0.25716102357170256,0.10798013668461659,0.149180886887086,-0.1020198081245178,-0.04088675321190165,-0.06113305491261615
-1760,0.11167911915060952,0.07625159316493893,0.03542752598567058,0.25671721411144494,0.1634273677934589,0.09328984631798605,0.23716476683937823,0.09562970639032815,0.1415350604490501,0.2201533054197631,0.11999327736004851,0.10016002805971458,0.12076206413825286,0.03335460905416012,0.08740745508409273,0.10862707249967589,0.102384004840034,0.0062430676596418955,0.2188784985902201,0.06903272595412928,0.14984577263609083,0.018683949828843076,-0.03918572678755726,0.05786967661640033,0.13687250835182949,0.047358262636664566,0.0895142457151649,0.18119515847937312,0.06887809000633847,0.11231706847303463,0.06849691842957363,-0.0294499210867715,0.09794683951634513,0.2339751033962879,0.10890939836603304,0.12506570503025488,0.07428276251129975,0.030798788348388353,0.04348397416291141,0.13913197255299542,0.06379769971518295,0.07533427283781245,0.3062327685397577,0.09754823576949326,0.20868453277026444,0.11250076214020054,0.06553629727347808,0.04696446486672246,0.18696871535100115,0.0783070393479768,0.10866167600302436,0.17109783531173217,0.047055379107663685,0.12404245620406847,0.11410160000624495,0.08982438701988754,0.024277212986357405,0.2190421739897653,0.08984506793718017,0.12919710605258514,0.1395225667302649,0.11344049313075495,0.026082073599509932,0.1623199817012554,0.03606084332579683,0.12625913837545857,0.24345703062829058,0.1261308148233032,0.11732621580498737,-0.03936874729276162,-0.07315276584212196,0.03378401854936034,-0.26766929826771774,-0.08781005952600168,-0.17985923874171608,0.11682621005797492,0.04958798943603328,0.06723822062194164,0.17317615350947915,0.05012746385324764,0.12304868965623153,0.12887147598336987,0.10790923608579336,0.020962239897576514,0.03283600531306953,0.03731762065095398,-0.004481615337884451,0.22724427606654587,0.08457103759360389,0.14267323847294197,0.11358609572543837,0.0759599253990122,0.03762617032642618,0.2551132407894176,0.11178087836205794,0.14333236242735967,-0.09021418268424407,-0.039167589144946495,-0.05104659353929757
-1750,0.12439376065015074,0.08424182082367673,0.04015193982647401,0.2751821983039279,0.17101144574059982,0.10417075256332813,0.24744732297063904,0.10379827288428324,0.14364905008635578,0.2295109279435298,0.12373457263739396,0.10577635530613587,0.151872889189252,0.04409974200953653,0.10777314717971548,0.1062560320364155,0.1047031877962,0.0015528442402154969,0.2208159290019502,0.07721363337354635,0.14360229562840388,0.03688292779150351,-0.022264023043247504,0.059146950834751015,0.14092160324658806,0.03875127010265933,0.10217033314392872,0.19334215038877145,0.07477532267271175,0.11856682771605968,0.08573624212490837,-0.026113963214749042,0.11185020533965741,0.23610415011307379,0.11568160055416335,0.12042254955891042,0.07192765433944823,0.02766997220088767,0.044257682138560565,0.15336403748205477,0.06830336694826171,0.08506067053379306,0.3345693582443683,0.1307558312862954,0.2038135269580729,0.11337763908365805,0.06731443964681037,0.046063199436847675,0.17046039234442825,0.07450244339606689,0.09595794894836136,0.16974328375909364,0.05922225392931131,0.11052102982978235,0.12127157432391995,0.0823395635305781,0.038932010793341854,0.2149694723839774,0.08189447679548262,0.13307499558849478,0.14782947170943062,0.11048860017994679,0.037340871529483836,0.15644986759802584,0.033155477746791125,0.12329438985123473,0.2729537106005335,0.12966729693080464,0.14328641366972886,-0.04278768533724951,-0.07771829896250518,0.034930613625255666,-0.24986189424879193,-0.08679825318030893,-0.163063641068483,0.14048211977254163,0.07885699783486268,0.06162512193767894,0.14348705781176813,0.039648169050855005,0.10383888876091313,0.15164974727894825,0.11522471035069431,0.036425036928253926,0.031185967730310238,0.030792121006188285,0.0003938467241219535,0.25865970629601004,0.10143304233239993,0.1572266639636101,0.12275658147533762,0.08704229576105191,0.03571428571428571,0.2572853468976002,0.10940097469487503,0.14788437220272516,-0.07991387407332863,-0.0407232229713864,-0.03919065110194224
-1740,0.14253841026542058,0.08247086286091984,0.060067547404500744,0.3009743392614791,0.18413011586949188,0.1168442233919872,0.28397098445595853,0.12562901554404146,0.1583419689119171,0.24749252837027133,0.13163513602385077,0.11585739234642056,0.17424100206857218,0.05545454057852082,0.11878646149005137,0.11749470621281745,0.10953169790121145,0.007963008311605999,0.23955914450883176,0.09249806489403987,0.14706107961479187,0.06491866095453362,-0.009086956000518757,0.07400561695505237,0.15179535770813307,0.03203933928764569,0.11975601842048739,0.1849760643792906,0.06836447512644848,0.1166115892528421,0.0959318076382339,-0.026822234525157206,0.12275404216339111,0.22476213760365096,0.1124218161074099,0.11234032149624106,0.08538314970513003,0.03226690772824385,0.053116241976886185,0.18233233634553261,0.08485197312416727,0.09748036322136534,0.3032761641014017,0.11320345627058843,0.19007270783081323,0.11571560807702327,0.06737873656554683,0.04833687151147645,0.17582547654074057,0.07820075222297106,0.09762472431776952,0.1923741156501662,0.06094370179853316,0.13143041385163307,0.10217245928427758,0.05580376309811585,0.046368696186161726,0.18602999823539793,0.06565590259396506,0.12037409564143285,0.16964769993555098,0.12116927121553413,0.04847842872001685,0.16815270654268094,0.05340286269783318,0.11474984384484777,0.3103859890372238,0.1444498558032048,0.16593613323401898,-0.01578363403464802,-0.06684070204047596,0.051057068005827946,-0.22832515036566525,-0.09244265946126158,-0.13588249090440369,0.12930945601916108,0.06293966959845823,0.06636978642070283,0.14552379197284868,0.041254904670859155,0.10426888730198951,0.1582240890317523,0.11993338365503277,0.03829070537671954,0.05525695281046963,0.03550026256448275,0.01975669024598688,0.24571291005156926,0.08952016522433258,0.15619274482723666,0.13478552216005474,0.08431973458543031,0.050465787574624416,0.2524846904704395,0.09228342876628635,0.1602012617041531,-0.07641055315152125,-0.03939191909026869,-0.03701863406125256
-1730,0.14463009289859802,0.07932218327044341,0.06530790962815461,0.31221218943916657,0.1947795969279287,0.11743259251123785,0.2878065630397237,0.11468324697754749,0.17312331606217615,0.2696567800016076,0.14176147781163456,0.12789530218997303,0.1848484685950694,0.05901777684808241,0.125830691746987,0.13394217887958976,0.11666786707192348,0.017274311807666268,0.24792833250815302,0.09526881120571629,0.15265952130243673,0.09549259518798926,0.0011944475625531971,0.09429814762543606,0.16875037131936818,0.03897368088318407,0.1297766904361841,0.1822235555456983,0.06698004956383591,0.11524350598186239,0.1131593268117285,-0.002105926696280277,0.11526525350800877,0.2245217285007029,0.11304728724813072,0.11147444125257218,0.08798181163212734,0.03953273928873241,0.04844907234339493,0.17338141428742465,0.08596136461744117,0.08742004966998349,0.29818341295633344,0.10809838594036036,0.19008502701597305,0.131187885573656,0.06706168624212225,0.06412619933153375,0.16456145690660984,0.08022020759808007,0.08434124930852978,0.21416553324117688,0.07107596977367316,0.14308956346750373,0.13133764060877778,0.06199926621928594,0.06933837438949185,0.1900504676195518,0.06542015175577907,0.12463031586377273,0.1759611519146465,0.12583129670161378,0.05012985521303274,0.15404155926417934,0.04957156304709288,0.10446999621708646,0.33513977221362773,0.15296160481801918,0.18217816739560852,-0.0073775864984376195,-0.06555744209694866,0.05817985559851105,-0.24067422743158193,-0.0999362290636527,-0.14073799836792922,0.15060195576140661,0.07378914893448278,0.07681280682692385,0.14818824721844695,0.058303195042731105,0.08988505217571584,0.1805795895871738,0.1363632473585387,0.0442163422286351,0.07756463719766472,0.04454586641130984,0.03301877078635489,0.2456901030117963,0.09762426669031841,0.1480658363214779,0.15626142210476002,0.09340821548064217,0.06285320662411786,0.24682265099955955,0.08480271664227561,0.16201993435728393,-0.09864437623695951,-0.0391738787695817,-0.059470497467377814
-1720,0.16025635662352222,0.07769067081656501,0.08256568580695721,0.3326187917251767,0.2074628739085753,0.12515591781660143,0.2648594127806563,0.10647599309153713,0.15838341968911918,0.2773673557372617,0.1427713352478243,0.13459602048943742,0.19000648998879002,0.05855650491755211,0.1314499850712379,0.13248152576309763,0.09905648146814365,0.03342504429495398,0.2550295321576257,0.10739779967411188,0.14763173248351383,0.09907484805123047,0.0002364918987901859,0.09883835615244028,0.17316964306116447,0.03599398576875677,0.13717565729240772,0.1880951074680771,0.06798860241889262,0.12010650504918446,0.12380464460716321,0.0033878977681190557,0.12041674683904416,0.2288979891204694,0.11843815577694924,0.11045983334352016,0.11860048348252417,0.06935731261653764,0.04924317086598653,0.18529034752512333,0.09824595319246625,0.08704439433265708,0.28765297348172203,0.08583515451953946,0.20181781896218257,0.14204630486716588,0.0679973172664941,0.07404898760067179,0.16268693852014504,0.06808898164856163,0.09459795687158341,0.20534890357297717,0.07597903873165056,0.12936986484132662,0.15256393910140484,0.06404838789417945,0.0885155512072254,0.1942375154402682,0.05381330509970002,0.1404242103405682,0.19716807157032282,0.13179761730041542,0.06537045426990741,0.16109933227177153,0.056726108261707237,0.10437322401006431,0.36092807985892267,0.16794947700809157,0.19297860285083113,-0.011533125015924931,-0.06226821985902672,0.050735094843101784,-0.2550120273148947,-0.11586539486614887,-0.1391466324487458,0.1558859218488528,0.07960845117337753,0.07627747067547526,0.20729960916204035,0.09293343469013231,0.11436617447190804,0.18999180132856133,0.12223722744552333,0.06775457388303799,0.07761354626798052,0.04512505277031271,0.03248849349766781,0.24660998694930503,0.10128099540058032,0.1453289915487247,0.1695626095350559,0.09495927873215809,0.07460333080289781,0.2610487915772723,0.09480896832952075,0.16623982324775152,-0.08309642413874073,-0.02808317399617591,-0.05501325014256483
-1710,0.17022949941851223,0.08170391256208812,0.08852558685642412,0.34310941312141585,0.20256764283640985,0.140541770285006,0.2690597582037997,0.10268739205526771,0.16637236614853196,0.2906708756238537,0.146658774871941,0.14401210075191268,0.20492273695163618,0.0543871787857821,0.15053555816585407,0.10446406706904252,0.07735699572175567,0.027107071347286845,0.2847058057827707,0.13185103054561853,0.15285477523715219,0.10600504152775947,0.005351037894284851,0.10065400363347461,0.1744934442137398,0.04248655252626656,0.13200689168747323,0.20749924416901197,0.08254958426377393,0.12494965990523806,0.15498156723914663,0.027606054775342243,0.12737551246380438,0.22478862335228084,0.11051687957133835,0.11427174378094249,0.13486647590177195,0.0736144056948532,0.06125207020691874,0.20006282890437155,0.11234291400897838,0.08771991489539317,0.22400220759798065,0.0549016805832395,0.16910052701474113,0.1742080670461663,0.08807347585816987,0.08613459118799643,0.18489128518043446,0.07376084913750414,0.11113043604293034,0.2267771308708043,0.08779013530691433,0.13898699556389,0.15588937084808918,0.07222015503069129,0.08366921581739789,0.20040232927474855,0.0440176460208223,0.15638468325392624,0.2368954713393273,0.1438655376388685,0.0930299337004588,0.1791715419331568,0.06900958044849519,0.1101619614846616,0.4001986286980271,0.1682693838053948,0.23192924489263228,0.020729049159974335,-0.04095313321581699,0.061682182375791324,-0.2794116791914853,-0.13710169816770013,-0.1423099810237852,0.15392103990038783,0.09044206869750732,0.0634789712028805,0.20381162992482704,0.08560234349204887,0.11820928643277817,0.19581816407954936,0.10138795462831263,0.09443020945123673,0.0891226227617665,0.049632409724152844,0.03949021303761365,0.2667080572203287,0.11206872521318247,0.15463933200714622,0.17482497821013862,0.09670715363492376,0.07811782457521485,0.2656238899703045,0.094535457012546,0.1710884329577585,-0.09099828922209922,-0.03626597564657341,-0.05473231357552581
-1700,0.17972016075278263,0.07971820851565833,0.1000019522371243,0.3488165935781472,0.20598998988005116,0.14282660369809605,0.2743848013816926,0.10186666666666666,0.17251813471502592,0.2967139443628472,0.1479521523408671,0.14876179202198012,0.24213021813871413,0.07774219905135316,0.16438801908736098,0.12674550928393424,0.08215957707321991,0.04458593221071434,0.3067334714057586,0.14253072343907264,0.16420274796668596,0.12285699650929238,0.010714063857171972,0.11214293265212041,0.15402555895942222,0.039223512170896785,0.11480204678852543,0.21574159568470117,0.09458451474483262,0.12115708093986854,0.16270408542696366,0.029990568187049732,0.13271351723991393,0.23217407248945662,0.10692500458407188,0.12524906790538476,0.16287968897619065,0.09609385089072706,0.06678583808546358,0.2160743138523455,0.11726158243163237,0.0988127314207131,0.2795937625501699,0.061950718331686666,0.2176430442184832,0.1831353616424537,0.09034160509497653,0.09279375654747718,0.1832027692627297,0.05738055380423361,0.1258222154584961,0.23944617186312914,0.0996827643969744,0.13976340746615473,0.1463372112689983,0.0720510211781604,0.0742861900908379,0.20533050997000177,0.043245456149638255,0.1620850538203635,0.25583455105830405,0.15086942372362216,0.10496512733468187,0.1775682024122672,0.0762081130299378,0.10136008938232939,0.4139180147316284,0.16190944568587382,0.25200856904575464,0.05294952896947741,-0.023612909502377738,0.07656243847185515,-0.23790629742842245,-0.11224460127658173,-0.12566169615184072,0.12497918137188811,0.08005258190643118,0.04492659946545694,0.2592488079058303,0.11746446753127088,0.14178434037455945,0.23215761988631403,0.12276783039875667,0.10938978948755736,0.11212533077976503,0.05276259022436392,0.059362740555401104,0.29164882226980726,0.12588472308452542,0.16576409918528184,0.18880329144056757,0.1018734594802298,0.08692983196033777,0.27932432048422157,0.10615791193646013,0.17316640854776147,-0.07859305289993626,-0.028468937640468282,-0.05012411525946798
-1690,0.1930874072338752,0.08891324537110633,0.10417416186276889,0.35221932831781344,0.20266178189548995,0.1495575464223235,0.2927889464594128,0.11195302245250431,0.18083592400690846,0.32021980109754405,0.16408502678095155,0.1561347743165925,0.2705771083971158,0.08427509685816603,0.18630201153894976,0.12565073968971924,0.07394880511660737,0.05170193457311188,0.3102085265533729,0.14038757906041016,0.16982094749296273,0.14639720394647218,0.01585367581428956,0.13054352813218262,0.14569581822031769,0.027000059411098908,0.11869575880921877,0.23129362078646112,0.09794635759502167,0.13334726319143944,0.16343478532886807,0.028741649776363332,0.13469313555250476,0.2596846158547766,0.12676283030784588,0.1329217855469307,0.17525788377841367,0.0905317628080955,0.08472612097031816,0.23052386345038328,0.12781947454385886,0.10270438890652443,0.25746111449204306,0.054307895858536334,0.20315321863350672,0.20810473746348657,0.09717481556207147,0.11092992190141508,0.1860821841037942,0.05860044012532218,0.12748174397847203,0.24301692540886702,0.09495943757388885,0.14805748783497819,0.19350604068059463,0.11484708998701572,0.0786589506935789,0.2043959767072525,0.03867019587083113,0.1657257808364214,0.2798746753619674,0.15812600103373683,0.12174867432823058,0.1871530496441422,0.08295577510139088,0.10419727454275132,0.4108160329010613,0.1498978208139957,0.26091821208706556,0.03487270478303873,-0.038527910903771716,0.07340061568681044,-0.21440409064389263,-0.07034573926797168,-0.14405835137592093,0.14287130518919175,0.09235341703082743,0.05051788815836433,0.2746481306581281,0.12306596638332834,0.15158216427479979,0.2538233366025322,0.12486970274253262,0.12895363385999956,0.1427732987366015,0.07196840988889919,0.07080488884770231,0.2909772816542706,0.1338722552361162,0.1571050264181544,0.19509892128471149,0.10716160110964283,0.08793732017506865,0.3005125673122007,0.1255310382063341,0.17498152910586665,-0.09010096944081043,-0.043213914326926305,-0.046887055113884135
-1680,0.1942671162389873,0.09040531231610624,0.10386180392288105,0.37714852790046366,0.21443112551090052,0.16271740238956311,0.3012006908462867,0.11721727115716753,0.18398341968911916,0.32211967760557103,0.1673688902529028,0.15475078735266823,0.2880178358479805,0.09989755472240548,0.18812028112557502,0.135330807680673,0.07436654614597889,0.060964261534694114,0.30875109539781825,0.12753917282065227,0.18121192257716598,0.16196207628988893,0.01649885186997523,0.14546322441991372,0.14368345766502194,0.017439442571556097,0.12624401509346583,0.23746750510404788,0.097360369709329,0.14010713539471886,0.1984115835411913,0.051616452198179036,0.14679513134301225,0.27064564105698513,0.13862640832874926,0.13201923272823585,0.1774498675747257,0.09625470964993962,0.08119515792478607,0.24490970541811427,0.13055890264705203,0.11435080277106224,0.2708520687607639,0.05938340014438085,0.21146866861638303,0.20780874992378598,0.09772909934428228,0.1100796505795037,0.21530631224741711,0.07254337843289296,0.14276293381452412,0.2581189707631814,0.10492678750773632,0.15319218325544506,0.16933941521319973,0.0855661170250136,0.08377329818818613,0.20224739721192872,0.033962237515440266,0.16828515969648844,0.2994748361654745,0.1763235979146593,0.12315123825081518,0.17092611002120192,0.07117595826478636,0.09975015175641556,0.4290109309446959,0.15743711682805248,0.27157381411664344,0.061337045676178384,-0.027149981584988176,0.08848702726116656,-0.19927739194315278,-0.05794820404373639,-0.14132918789941637,0.1792523534963399,0.10603224706358207,0.07322010643275781,0.29082682576612684,0.14038492547971712,0.15044190028640975,0.25659787656121363,0.12284656503052678,0.1337513115306868,0.17033999526354265,0.07784522081158167,0.092494774451961,0.2994488298721539,0.15078747640104911,0.14866135347110473,0.19533322086953261,0.11901481710574409,0.07631840376378853,0.30386219292138505,0.12932467569372416,0.17453751722766087,-0.08668989634698601,-0.054180923149173124,-0.03250897319781289
-1670,0.2406662148632179,0.1256013587570385,0.11506485610617939,0.40236014466035414,0.2338806473629296,0.1684794972974245,0.315186183074266,0.13642279792746115,0.17876338514680484,0.32444191127576705,0.1662508860001023,0.15819102527566478,0.30095132865982627,0.11492643785433461,0.18602489080549164,0.15203468691030092,0.08303539274859192,0.068999294161709,0.32568588755697814,0.14303048053388004,0.18265540702309807,0.18001283813164862,0.019451186219388194,0.1605616519122604,0.1156185685581231,-0.016260360762472902,0.131878929320596,0.24741295686919046,0.09599228643834928,0.15142067043084118,0.21598143384804983,0.05769814185021714,0.1582832919978327,0.26210093107593263,0.13037507894790457,0.13172585212802804,0.19183879686710575,0.09751212671138994,0.09432667015571582,0.25454603370573003,0.13072586057475266,0.1238201731309774,0.2342862633693957,0.044201236353422636,0.19008502701597305,0.21224856301929462,0.11093657330680162,0.101311989712493,0.2239880378672039,0.08384363231418474,0.14014440555301916,0.2655532537032439,0.11283729445467719,0.1527159592485667,0.17595775296569705,0.11248051708121808,0.06347723588447898,0.20117875419092995,0.032405152638080116,0.16877360155284984,0.2995437519542093,0.17596625678788613,0.12357749516632315,0.1716584996788922,0.07086144859196439,0.10079705108692784,0.45917129815313507,0.18029214971001484,0.27887914844312023,0.08625406230528151,-0.025906099654168395,0.11216016195944992,-0.20496637972975854,-0.09544318862435042,-0.10952319110540812,0.15814821277034474,0.08660351021897231,0.07154470255137245,0.31454393279737086,0.17026982408452543,0.14427410871284543,0.2861319215871532,0.13494602398667674,0.15118589760047652,0.18052080437401538,0.08248128584520022,0.09803951852881516,0.30264688367142656,0.14991067242755599,0.1527362112438706,0.21797593274664717,0.1293755447465347,0.08860038800011247,0.31993542291243376,0.13971100154871344,0.18022442136372033,-0.06837031632618831,-0.04924147126899467,-0.019128845057193655
-1660,0.2599626843818241,0.1377442736701779,0.12221841071164621,0.4128919518949408,0.22563955723262547,0.18725239466231536,0.30847392055267703,0.13197098445595856,0.1765029360967185,0.3517445981395825,0.18559309029528465,0.1661515078442978,0.31098309921101047,0.1128650171725461,0.19811808203846437,0.18465593984529177,0.09906800535860906,0.0855879344866827,0.3322303810473514,0.1413824443468175,0.19084793670053393,0.1785099702586916,0.026673452640045163,0.15183651761864647,0.09152812963197109,-0.021193005333288648,0.11272113496525973,0.2534992931958869,0.08452466693826,0.16897462625762688,0.2069309069532175,0.05351461931007292,0.15341628764314458,0.26541776175050424,0.1453924984210419,0.12002526332946234,0.205604681669578,0.1022767178469395,0.1033279638226385,0.2451414693835408,0.11631036160670644,0.12883110777683437,0.24067499279327667,0.04654680920785176,0.1941281835854249,0.20271820766796184,0.10697676996668755,0.0957414377012743,0.23403217118024605,0.08847678471784391,0.14555538646240213,0.27938413303141596,0.12152050728048297,0.157863625750933,0.22712854953410128,0.14386785702204724,0.08326069251205404,0.19289218281277573,0.019303335097935415,0.17358884771484032,0.3103456637292375,0.1711574661961675,0.13918819753307002,0.20208896005067345,0.08588753310049353,0.1162014269501799,0.4493369493942461,0.170212698230804,0.27912425116344214,0.11146757220653536,0.0021171472714511725,0.10935042493508419,-0.1959977437881487,-0.10536741944800343,-0.09063032434014526,0.13576917891330725,0.06997636590027678,0.06579281301303049,0.33633372493914754,0.19195979513640937,0.14437392980273817,0.28064103683240305,0.13065498655520583,0.14998605027719725,0.17551663423223057,0.07096448686662754,0.10455214736560302,0.3263839438439998,0.16993525334820014,0.1564486904957997,0.22420127271534473,0.12092670171788455,0.1032745709974602,0.33966375868487236,0.13655674116593966,0.20310701751893268,-0.034913706350005035,-0.03323856965549629,-0.0016751366945087383
-1650,0.27434509416755215,0.12725518249233747,0.14708991167521468,0.4086380431627586,0.21584713385789708,0.1927909093048615,0.30363523316062174,0.11784179620034542,0.18579343696027634,0.36609889587946015,0.18606367509188826,0.1800352207875719,0.3264088907482796,0.1188365220096438,0.20757236873863583,0.2050128923524582,0.11173852292533959,0.0932743694271186,0.3317933841458454,0.13585954733629468,0.1959338368095507,0.2163552130116317,0.047574105335889336,0.16878110767574236,0.09964307639810312,-0.00788796590107595,0.10753104229917906,0.23755738770802862,0.07475197654180767,0.16280541116622094,0.23294807308887744,0.07349731388105528,0.15945075920782215,0.2637634211437769,0.14597518489089908,0.11778823625287778,0.24656815766877144,0.11701455205366793,0.1295536056151035,0.26012594339467204,0.12780849046966802,0.13231745292500405,0.25437392669099296,0.03253004033301221,0.22184388635798075,0.19926280256965961,0.10453792132495995,0.09472488124469966,0.2856249079046218,0.12644786012614348,0.1591770477784783,0.30214652875318254,0.12972564308771045,0.1724208856654721,0.23254603693362927,0.15280202752458297,0.07974400940904632,0.19614187400741132,0.01392059290629963,0.1822212811011117,0.31423047226458556,0.1670990919706725,0.14713138029391307,0.19142422296316497,0.08658693223306266,0.10483729073010231,0.4618037650324363,0.18183120380450352,0.2799725612279328,0.11774720705653988,-0.009710154662935793,0.12745736171947566,-0.16544972078409176,-0.08699983911891439,-0.07844988166517738,0.1299062566917019,0.07399535248911483,0.05591090420258706,0.3906690316586426,0.23613638632297498,0.1545326453356676,0.2900275742373438,0.13493917749695758,0.15508839674038624,0.17067206210937097,0.06736580895602302,0.10330625315334796,0.37188398819102164,0.2,0.17188398819102163,0.24228920066353643,0.14090308431973458,0.10138611634380183,0.35714361830607694,0.14490061238118243,0.2122430059248945,-0.0030399852403475225,-0.02274747576397974,0.019707490523632215
-1640,0.2613961842130951,0.12441886084174887,0.1369773233713462,0.4167477308564301,0.21391532191635745,0.20283240894007265,0.32795025906735753,0.13802556131260796,0.18992469775474957,0.3732132026802873,0.18586053444987613,0.1873526682304112,0.3422190755609907,0.1253157835454648,0.2169032920155259,0.21188113106984918,0.1152561904899094,0.09662494057993978,0.330590480440902,0.13643601133402602,0.19415446910687595,0.2370553380144925,0.06631036673681504,0.17074497127767746,0.10887769387441103,-0.0063981183438623,0.11527581221827334,0.2628284071051615,0.09270048198087251,0.17012792512428895,0.24333369140382916,0.07294958406767296,0.1703841073361562,0.26308905323635473,0.14857690035246418,0.11451215288389055,0.23800752637743808,0.10992770418300743,0.12807982219443065,0.2817557822912559,0.13751841205436238,0.14423737023689354,0.29486462447427875,0.06050690983095614,0.23435771464332264,0.20312616053166901,0.10148049198228509,0.10164566854938391,0.28581574160633666,0.13216079309520187,0.1536549485111348,0.32573722070481154,0.14308956346750373,0.1826476572373078,0.19895345176172421,0.130194035559742,0.06875941620198225,0.19590471148755956,0.015360508205399682,0.18054420328215987,0.31600313949704234,0.17123659173138156,0.14476654776566078,0.19417563275827182,0.08236634438589237,0.11180928837237945,0.4443887392807349,0.1719125015119973,0.27247623776873764,0.12330182320198836,2.3163536886774316e-06,0.12329950684829968,-0.15906487384403065,-0.095043893399805,-0.06402098044422563,0.11951676990062575,0.07209391778822895,0.0474228521123968,0.426738998564112,0.24874263819462042,0.1779963603694916,0.33351134206603095,0.15160353347334404,0.18190780859268693,0.17297851089900018,0.07357983504772496,0.09939867585127524,0.39938420992613055,0.2179440720702457,0.18144013785588484,0.25605664426762637,0.1420839542272331,0.11397269004039325,0.36731149031698895,0.1468933376905699,0.22041815262641906,-0.0021678239575995436,-0.018369897017879305,0.01620207306027976
-1630,0.25508209157107675,0.11401901478959067,0.1410630767814861,0.4490570404248809,0.2268633650006668,0.22219367542421414,0.3396946459412781,0.14492573402417963,0.19476891191709844,0.38709545418009367,0.1916741565644387,0.195421297615655,0.3509170908401764,0.12403208879305876,0.22688500204711767,0.22543898820241715,0.12158568732804195,0.10385330087437519,0.3356322159694474,0.13540627927356239,0.200225936695885,0.26699281478760956,0.07821778833212181,0.18877502645548774,0.11902175817245367,-0.0066449029085541315,0.1256666610810078,0.2573852566848728,0.0919253904348567,0.16545986625001605,0.2476919208672074,0.07857561917668182,0.16911630169052558,0.2708025181834851,0.14836705172870443,0.12243546645478068,0.22459960895462197,0.08558818798271788,0.13901142097190408,0.2834055902347187,0.13738660316407242,0.14601898707064628,0.32492343626423176,0.08872523535803248,0.23619820090619925,0.22234539639604683,0.1149739763764252,0.10737142001962165,0.30573008384604794,0.13888103813533734,0.1668490457107106,0.3384544400013342,0.15190434012400356,0.18655009987733062,0.20811660347999406,0.1336612795366253,0.07445532394336878,0.1831332274572084,0.007178401270513499,0.1759548261866949,0.3309540369975688,0.1750244076751769,0.15592962932239188,0.21705346224564306,0.09341377156480658,0.12363969068083647,0.43444298019442695,0.1607889761072595,0.27365400408716745,0.15425525754378488,0.024437531415546904,0.12981772612823797,-0.11014539385821918,-0.05934767565597809,-0.05079771820224109,0.15215443060060752,0.08942096455678132,0.06273346604382618,0.4272726574677693,0.2539582901415156,0.17331436732625372,0.37677431060127586,0.15640976925618025,0.22036454134509562,0.17890423089199847,0.05912849185020439,0.11977573904179409,0.412723794077772,0.23176006994158863,0.18096372413618336,0.2484934536696001,0.12793694529573293,0.12055650837386717,0.37947563973231413,0.15352865119847686,0.22594698853383727,-0.01352059642413874,-0.024036848814196102,0.010516252390057362
-1620,0.26997766082947766,0.11006155124761897,0.1599161095818587,0.4765691804410415,0.23653026962995505,0.24003891081108644,0.33340518134715025,0.15063212435233161,0.18277305699481866,0.4076579637708164,0.19360764627222307,0.21405031749859335,0.3584798050500337,0.1216273959769221,0.2368524090731116,0.25665720747324294,0.14157099436769854,0.11508621310554443,0.34134455578567624,0.13183359715859036,0.2095109586270859,0.30296464936534073,0.09499563525320436,0.2079690141121364,0.13324690795697416,1.2186892083547239e-05,0.13323472106489062,0.2609782262310123,0.10682255656475692,0.15415566966625538,0.27386962849989316,0.10439446934542745,0.1694751591544657,0.28079172014750525,0.1434610761363405,0.13733064401116477,0.23166153504568615,0.08998574927330356,0.1416757857723826,0.2815207231035721,0.13937691740745092,0.1421438056961212,0.32387630552564733,0.092657519261046,0.23121878626460132,0.22967413656443827,0.1102847355789217,0.11938940098551656,0.29445881736248497,0.13902597512398152,0.15543284223850348,0.3533433890101582,0.17026953908186976,0.18307384992828846,0.203620245061942,0.12531517442904314,0.07830507063289888,0.19706934886183167,0.008121404623257455,0.1889479442385742,0.36053805363945557,0.18691493366855333,0.1736231199709022,0.22156216734553835,0.09627954851366688,0.12528261883187147,0.4436645721525112,0.16838716043723778,0.2752774117152734,0.1882361661566828,0.027312126343195596,0.1609240398134872,-0.05188705760124363,-0.027555247146299058,-0.024331810454944574,0.2016373355328379,0.11443107646186423,0.08720625907097368,0.4304899679804658,0.2342609016147981,0.1962290663656677,0.40223469424432723,0.1684732841413047,0.23376141010302257,0.18403968327515727,0.06512886252947415,0.11891082074568313,0.4263395968222191,0.2453327927220202,0.18100680410019893,0.26425947273221434,0.12799317719609002,0.13626629553612432,0.3990672198462653,0.16386879981813274,0.2351984200281326,0.010971201905336956,-0.01196915568078897,0.022940357586125927
-1610,0.2711545809244122,0.10560766169403982,0.16554691923037235,0.4782597610436884,0.23571832024538913,0.24254144079829923,0.33974438687392056,0.15878134715025907,0.18096303972366148,0.40154620718884043,0.18672278609582685,0.21482342109301356,0.39021996234733775,0.13551203866102413,0.2547079236863136,0.28583569813168924,0.16346638625199866,0.12236931187969058,0.3570032240143744,0.14871376470506195,0.20828945930931245,0.31397623528873264,0.1032870194282999,0.21068921586043274,0.1773604105763943,0.03036668834917883,0.14699372222721546,0.2621618750678497,0.11653688163394901,0.14562499343390067,0.26781272834371933,0.09926658505807234,0.168546143285647,0.28275166554611575,0.14227940427439237,0.1404722612717234,0.23646917289144753,0.08574224989294962,0.1507269229984979,0.2739889434309195,0.13972181733704303,0.13426712609387648,0.33506951716185684,0.11353114659583957,0.22153837056601727,0.2471196643257415,0.11933951544511759,0.1277801488806239,0.32448009894365093,0.1594789998381537,0.1650010991054972,0.35625447039072605,0.17113304253403055,0.1851214278566955,0.22217292765494612,0.14767857282253175,0.07449435483241437,0.20638927121934003,0.020703723310393506,0.18568554790894654,0.3766132994710075,0.18505293115440327,0.19156036831660425,0.23717768256956603,0.09960939218256516,0.13756829038700086,0.4334975839874711,0.18264768234687445,0.2508499016405967,0.24611721212935445,0.04277841992249481,0.20333879220685966,-0.0930803688247346,-0.054238247442862986,-0.03884212138187161,0.21412851239997144,0.12024641324778529,0.09388209915218615,0.4347976319366059,0.23761066703523684,0.19718696490136908,0.4263771286164442,0.17835105718359376,0.2480260714328505,0.1774961644992226,0.06201155283724091,0.11548461166198169,0.4308579248127922,0.256133193112274,0.17472473170051822,0.24942830901303642,0.13532441120514335,0.11410389780789308,0.40951393131669056,0.16383327886787627,0.24568065244881432,0.028330565898493844,0.0009518298614605347,0.02737873603703331
-1600,0.2740160027665989,0.1152963356509177,0.1587196671156812,0.48322363517976635,0.24364365228169543,0.23957998289807092,0.35249740932642487,0.16593575129533678,0.1865616580310881,0.41047562677656724,0.1831276351652527,0.2273479916113145,0.4141739209723183,0.14165160381389644,0.2725223171584219,0.3347574941300183,0.18774434249002464,0.14701315163999365,0.36930654635305166,0.15291985988205734,0.21638668647099432,0.3428576722004318,0.1073226392495905,0.2355350329508413,0.20713451129801064,0.05033491102807098,0.15679960026993967,0.27652908402622706,0.11785827264312054,0.1586708113831065,0.2704203472182054,0.109732474121537,0.1606878730966684,0.27223886070533587,0.13059511439806043,0.14164374630727544,0.24548406025633182,0.10164461089172393,0.1438394493646079,0.31671149999615555,0.15611225284460062,0.16059924715155496,0.36595125052048555,0.11706182506264305,0.2488894254578425,0.2641383935747424,0.1225942698142595,0.1415441237604829,0.3307462080860346,0.16905208793810225,0.16169412014793236,0.3454199109813179,0.1522045280193899,0.19321538296192803,0.24325351082846966,0.1504497659447687,0.09280374488370097,0.19867443091582848,0.02324051526380801,0.17543391565202046,0.36115063842820955,0.17483807980193092,0.1863125586262786,0.23920769954868962,0.10371561287598202,0.1354920866727076,0.4259423722123544,0.18831210170807947,0.23763027050427496,0.22124188986664753,0.02485447507950884,0.19638741478713867,-0.12250028590313408,-0.07341604817903932,-0.04908423772409475,0.22437920833696834,0.10468399305252639,0.11969521528444194,0.4561171131740803,0.22654780278424055,0.22956931038983974,0.4477125022037139,0.18821684886887433,0.25949565333483954,0.1901507429030365,0.06823587557532512,0.12191486732771137,0.4317828769813616,0.26273202995324557,0.169050847028116,0.2838281740564756,0.14691755466209314,0.13691061939438243,0.42406686463676274,0.17174024239496455,0.2523266222417982,0.03146279896682433,0.018946445942772804,0.012516353024051524
-1590,0.2815042265933741,0.11878805119323523,0.16271617540013888,0.506311239419162,0.24944104933671188,0.2568701900824501,0.37066666666666664,0.17818307426597582,0.19248359240069085,0.42494830143732965,0.1946408868038962,0.23030741463343343,0.42124496936474987,0.14947356000021456,0.27177140936453537,0.3348842569251379,0.18444850981691419,0.15043574710822374,0.37901461847613604,0.161798102782601,0.217216515693535,0.35197623310908377,0.10572386682781537,0.24625236628126843,0.2337019360401436,0.07006244258831308,0.16363949345183054,0.2988082967480007,0.1218434571884488,0.1769648395595519,0.284007351856202,0.13374051064000575,0.15026684121619627,0.2769757349795245,0.13653199682171016,0.1404437381578143,0.25500531287028666,0.09373534429438513,0.16126996857590153,0.3108789566008245,0.15189876198499797,0.15898019461582652,0.3229597581497569,0.10732720494935583,0.21563255320040112,0.2837079367894775,0.12986203876660773,0.15384589802286974,0.3588639838830069,0.18619813369470956,0.1726658501882973,0.3519628952937209,0.1589735797591826,0.1929893155345383,0.26226155379367233,0.15713445620864352,0.10512709758502879,0.22166366684312688,0.03434197988353626,0.18732168695959062,0.3750831137174325,0.19121578937293013,0.18386732434450237,0.23519165295727068,0.10011304753274859,0.13507860542452207,0.43689241582153976,0.18439523291124735,0.2524971829102924,0.270686775705156,0.03995015206861966,0.2307366236365363,-0.14376760242600925,-0.06632565045385912,-0.07744195197215013,0.2350760177335057,0.09849788641356502,0.13657813131994068,0.4669265854276566,0.22818141331306196,0.23874517211459462,0.4821623268479959,0.19017494492854833,0.2919873819194476,0.2015439821250219,0.07274323252916524,0.12880074959585663,0.4512955665648797,0.27649987962951234,0.17479568693536737,0.29467624483369415,0.15007591306548204,0.1446003317682121,0.44516630908910076,0.18593441411744646,0.2592318949716543,0.04652644996813257,0.0327836201402167,0.01374282982791587
-1580,0.3041222881334661,0.1142755945259271,0.18984669360753897,0.4903134830667367,0.23912693867624793,0.2511865443904888,0.3699039723661485,0.18659205526770295,0.1833119170984456,0.4451366815003179,0.2072852956865496,0.23785138581376825,0.42654780869014863,0.1553520953009263,0.2711957133892223,0.3357485487100445,0.1881966551907924,0.1475518935192521,0.38548821619259477,0.16782075688793122,0.21766745930466355,0.3701991872089488,0.10236175849708853,0.2678374287118602,0.2719794407130551,0.11046198984527217,0.16151745086778288,0.3019226706106064,0.13579510501673334,0.16612756559387304,0.3085288850747167,0.15127258647697586,0.15725629859774085,0.2686367988916733,0.1361265611311452,0.1325102377605281,0.2793414306460858,0.10924122243594536,0.17010020821014044,0.33843580193078054,0.1673775193347166,0.17105828259606395,0.30264542182121906,0.12125527569104469,0.18139014613017437,0.30229307200700617,0.13210356238186827,0.17018950962513787,0.35117990786838754,0.17862276042157338,0.17255714744681416,0.36757822488891195,0.17128498949342366,0.1962932353954883,0.25837277621509663,0.1484448792774602,0.10992789693763645,0.21845914946179637,0.03415704958531851,0.18430209987647786,0.3924511686969173,0.19758539495766145,0.19486577373925584,0.23763075244789697,0.10364083435237399,0.13398991809552296,0.45817178835857575,0.18978590118222274,0.268385887176353,0.27938005109876235,0.040670538065798345,0.23870951303296403,-0.12487861231341187,-0.06362750019867845,-0.061251112114733414,0.2569752317807263,0.11561079872153796,0.14136443305918836,0.47625025915090646,0.2369407139511491,0.23930954519975736,0.5078777422330853,0.20546486809381745,0.3024128741392679,0.23085338605216282,0.08882659417827614,0.14202679187388667,0.4413288901841035,0.2672072779798031,0.1741216122043004,0.3112716844265752,0.15513678409761858,0.1561349003289566,0.4573908441198619,0.1970098464074111,0.2603809977124508,0.06945842138807823,0.05341149240213344,0.016046928985944786
-1570,0.32990018490474476,0.13836898954995355,0.1915311953547912,0.5023534764770026,0.24642271575495603,0.25593076072204657,0.3760773747841105,0.19429360967184803,0.18178376511226252,0.4508187737027862,0.208327304879029,0.24249146882375722,0.4399264825512271,0.1588366650396998,0.28108981751152734,0.3112804482793391,0.16730096080436754,0.14397948747497155,0.3728455239197692,0.15815336266791258,0.21469216125185667,0.3884908002471722,0.1082642475470777,0.2802265527000945,0.30161491553722103,0.12683812608253878,0.17477678945468228,0.32312095747152064,0.14137016107663017,0.18175079639489047,0.3120808656964137,0.15799408121274935,0.1540867844836643,0.2858280871177393,0.14075749241081434,0.14507059470692502,0.2861564045575138,0.11092457536685993,0.1752318291906539,0.3559279400796785,0.18565282197342073,0.17027511810625773,0.29869096338491785,0.13159107204013099,0.1670998913447869,0.3128455266527357,0.1486677789294563,0.16417774772327937,0.35167027801330036,0.1767675669669278,0.1749027110463726,0.33923270491529883,0.15983893622304332,0.1793937686922555,0.2700026801210478,0.15471584211745176,0.11528683800359604,0.24620575260278807,0.04567354861478737,0.2005322039880007,0.40724892000025525,0.2038005781268944,0.20344834187336086,0.23315283850478144,0.09683378933570279,0.13631904916907864,0.4539318296122284,0.19572248005755138,0.258209349554677,0.2628204385784074,0.035935911126141674,0.22688452745226576,-0.09896706589728034,-0.04871401739454051,-0.050253048502739824,0.2535847694882186,0.10608578067872693,0.14749898880949172,0.5297697204241628,0.26131049733938405,0.2684592230847788,0.5323744824481678,0.2224030836589695,0.30997139878919827,0.24729713032465325,0.09539070624697536,0.1519064240776779,0.4438503351367789,0.2652788160612242,0.17857151907555466,0.3153953571194272,0.14837958407137702,0.16701577304805015,0.4687344595842628,0.20160625737059717,0.2671282022136656,0.10797188957096374,0.0728086947770957,0.035163194793868036
-1560,0.32448969916025916,0.1345928051695239,0.18989689399073523,0.5065191298412972,0.24583042417491038,0.26068870566638686,0.36315025906735754,0.1951419689119171,0.16800829015544042,0.4445506426697649,0.2055037960994074,0.23904684657035755,0.43323267593143855,0.161833144712447,0.2713995312189915,0.29067285115454977,0.14441739531265754,0.14625545584189223,0.3986213677538127,0.1771999191090842,0.22142144864472849,0.377394208019146,0.10351697238057976,0.27387723563856625,0.3037917991356447,0.12343188974518732,0.18035990939045735,0.3263100389530194,0.14439581964180032,0.1819142193112191,0.3630020315582087,0.19339584221131748,0.16960618934689123,0.2898579956400383,0.13827190677016482,0.1515860888698735,0.282070365511882,0.11058926415047317,0.17148110136140884,0.36363546493938437,0.18679516568926713,0.17684029925011727,0.3418056476072447,0.1563600257224586,0.18544562188478605,0.32517390653666867,0.16416555348007073,0.1610083530565979,0.36156947433769837,0.19029018800743044,0.17127928633026793,0.3377076762862681,0.16561292067998118,0.1720947556062869,0.28310925266255715,0.16062641974858904,0.12248283291396811,0.27577060172931006,0.06661019940003529,0.20916040232927474,0.4044820787043832,0.2054583857114598,0.19902369299292336,0.2297306213655438,0.09324002146583502,0.1364905998997088,0.4572741394347995,0.19172762403152593,0.26554651540327356,0.2583197633613072,0.04554646258046434,0.21277330078084283,-0.10351631780023221,-0.04412793729126648,-0.05938838050896573,0.29578313730777467,0.12794534019621062,0.16783779711156405,0.5291419993396451,0.26394423840347686,0.26519776093616826,0.5347159819321137,0.21524850190246833,0.3194674800296453,0.2759526972065198,0.09534437133825513,0.1806083258682647,0.4454721690761882,0.2737909101275927,0.17168125894859546,0.3375788418102923,0.14956513997057197,0.18801370183972033,0.48527834216620963,0.2073535471220926,0.27792479504411705,0.1261719667236926,0.0770982187783033,0.04907374794538929
-1550,0.355940239232715,0.15388927468813013,0.2020509645445849,0.49663845109868127,0.23685191141514542,0.2597865396835359,0.35830880829015543,0.19455613126079446,0.16375267702936097,0.43975564665219835,0.20780849244799088,0.2319471542042075,0.4310335888207708,0.16321874837973765,0.26781484044103315,0.2934990852911943,0.1384048054623241,0.15509427982887022,0.3968175933092985,0.17802509942841735,0.21879249388088115,0.389883595853872,0.10942164107940569,0.2804619547744663,0.333782217191744,0.1364383503213531,0.19734386687039088,0.34093405535134175,0.14210789881319943,0.1988261565381423,0.37655598353505293,0.19680262721438074,0.1797533563206722,0.30374467738320804,0.1465436098038017,0.1572010675794063,0.2816364999852735,0.11343940948976054,0.16819709049551296,0.3839175579327533,0.19427532021322286,0.18964223771953045,0.3399602336703041,0.13588061231277918,0.20407962135752492,0.3217949926003115,0.16166684218986438,0.16012815041044715,0.37185275368200343,0.19928594376927963,0.17256680991272377,0.3453698796654202,0.1760286994452083,0.1693411802202119,0.321943686233285,0.16948773259157296,0.15245595364171205,0.26782989235927296,0.05342932768660667,0.21440056467266633,0.42545289797272723,0.22199945122612674,0.20345344674660049,0.23266457873298788,0.09453325005058547,0.1381313286824024,0.48730877213086576,0.21437097729139212,0.2729377948394736,0.26913018602636474,0.04405241445126739,0.22507777157509734,-0.09630380551608908,-0.03710731931406508,-0.059196486202024,0.30037513185131137,0.13038211104854508,0.1699930208027663,0.5198682361613416,0.23357367180361352,0.2862945643577281,0.5313372392557181,0.21635078674724986,0.31498645250846824,0.2910115425405945,0.10427671207487721,0.18673483046571732,0.44255540210078176,0.26531936190970945,0.1772360401910723,0.3643920862972231,0.14869120251918913,0.21570088377803395,0.4997531293957176,0.21528182321933476,0.28447130617638283,0.12221159974506055,0.07858047365066587,0.043631126094394686
-1540,0.37098362073052715,0.16864539843765253,0.20233822229287463,0.4929591828729672,0.22781260051305788,0.2651465823599093,0.36089810017271157,0.19646839378238343,0.16442970639032814,0.44965692614595437,0.2151405543255073,0.23451637182044704,0.43671188204311284,0.16686780268288628,0.2698440793602266,0.2968871090880281,0.14114749139309432,0.1557396176949338,0.40740082146119677,0.1776473760428071,0.22975344541838966,0.4002903292250585,0.12249844427564276,0.2777918849494158,0.3564544065516732,0.1519339836055834,0.20452042294608977,0.37498205266186746,0.1577964987807483,0.21718555388111915,0.377865105007124,0.1887141688495195,0.18915093615760453,0.3070126112910784,0.14859523663997717,0.1584173746511012,0.2994838926007236,0.12566240957358835,0.1738214830271353,0.3796612291838064,0.19055830950704575,0.18910291967676066,0.3135971774282962,0.09897972508506397,0.2146174523432322,0.3211320691967874,0.1614850371092992,0.15964703208748815,0.4039297248854394,0.20865128885217152,0.19527843603326786,0.3484032598181825,0.18129495869636922,0.1671083011218133,0.32502452440861695,0.1805568927249025,0.1444676316837145,0.2668558320098818,0.05530545262043409,0.21155037938944768,0.4386451666422058,0.22940024120526056,0.20924492543694526,0.25243030201726063,0.09395921491347685,0.1584710871037838,0.4747273630130446,0.20423741222457775,0.2704899507884668,0.3016703226449053,0.08621005158519665,0.21546027105970864,-0.08787790094764775,-0.015494980703961358,-0.07238292024368638,0.32521274655203863,0.14521290517015759,0.17999984138188105,0.49739697311741266,0.21336566000936782,0.2840313131080448,0.5563440429548765,0.22229525144589304,0.3340487915089835,0.28777324725336956,0.11521432469444702,0.17255892255892255,0.4248089910419016,0.25446067686225815,0.17034831417964344,0.3646849607782495,0.13869363923487127,0.22599132154337823,0.5133541012489166,0.20988263878035265,0.30347146246856394,0.1257547549562242,0.07934571131461542,0.046409043641608805
-1530,0.38100975281889093,0.1681015609530264,0.21290819186586457,0.49399667375324585,0.2297424512242,0.26425422252904585,0.3558217616580311,0.18124214162348878,0.1745796200345423,0.44141000065764957,0.20543072392602174,0.23597927673162783,0.444414050557549,0.1711390377295409,0.27327501282800815,0.30381584823036256,0.14081041759698074,0.16300543063338183,0.41130938683291146,0.17907923823072042,0.23223014860219102,0.414306561069946,0.13186548515168722,0.2824410759182588,0.36245035745677845,0.15865200786663883,0.2037983495901396,0.3864134856590554,0.16757152379029105,0.2188419618687644,0.4008378849602129,0.19824277887887734,0.20259510608133552,0.31884562883279344,0.14666381435527576,0.17218181447751768,0.31245001483978696,0.11912384085404673,0.1933261739857402,0.3842141279359057,0.19335924842570756,0.19085487951019817,0.31132059201076207,0.08145937995077254,0.2298612120599895,0.32039265463131816,0.1659836042857222,0.15440905034559593,0.3925497556603933,0.2074748836276762,0.1850748720327171,0.3499875848216106,0.19119189418561988,0.15879569063599067,0.33602863306020386,0.18428564365839126,0.1517429894018126,0.2607248985353803,0.059455796717840126,0.20126910181754015,0.443725791733934,0.22116608066975937,0.22255971106417463,0.24785781523546438,0.09555155759265939,0.15230625764280498,0.47770201875513285,0.2001518363605111,0.27755018239462176,0.3154294635556492,0.07867958574330632,0.2367498778123429,-0.05587613319403228,-0.004958238759161015,-0.05091789443487127,0.32511757568067,0.14862716018050742,0.1764904155001626,0.4802795758371534,0.18886150207704652,0.29141807376010687,0.542370357438112,0.22379634431681447,0.3185740131212976,0.3169513689391365,0.13008010790885408,0.18687126103028243,0.4308655271593832,0.24838386782053393,0.18248165933884924,0.38662243090505244,0.1443144862747303,0.24230794463032213,0.5423960301785994,0.22118540515195861,0.3212106250266407,0.14722963000234812,0.09435904531884204,0.05287058468350609
-1520,0.3939726073242359,0.17396106123610078,0.22001154608813514,0.4766515521177366,0.21396043021549999,0.2626911219022366,0.37288013816925736,0.19032262521588947,0.18255751295336786,0.4720199340888996,0.22257491724576364,0.24944501684313597,0.4497669504025402,0.16354235388138874,0.28622459652115145,0.28695927745206784,0.1330692441768341,0.1538900332752337,0.41917416883421776,0.17089716858550147,0.24827700024871632,0.4187530446969689,0.12869627574301504,0.2900567689539538,0.38978860312319574,0.173398147287731,0.21639045583546476,0.3856010403035931,0.15450235971018114,0.23109868059341196,0.4212431814130721,0.21291343862179846,0.20832974279127361,0.319801153148748,0.1394678401890675,0.18033331295968055,0.33431094677840684,0.13392511231792942,0.20038583446047745,0.3746887387976173,0.1935789299095242,0.18110980888809317,0.3902225091223566,0.13055626048670638,0.25966624863565024,0.33723955590783367,0.1798562187868945,0.1573833371209392,0.39753558806975337,0.20108799366142235,0.19644759440833098,0.35883200966530904,0.200043731076118,0.158788278589191,0.352899084335343,0.18432987866597625,0.16856920566936673,0.2930651138168343,0.081355214399153,0.2117098994176813,0.45751405435413783,0.2336564292687907,0.2238576250853471,0.2712964836498957,0.10878075816625465,0.1625157254836411,0.4776447220153173,0.19903932466242671,0.27860539735289064,0.3413262977950629,0.07694232047679825,0.2643839773182647,-0.09786415821394859,-0.013738857046494633,-0.08412530116745395,0.33245564640848924,0.14890672461515278,0.18354892179333646,0.5188853823531671,0.21652730106808565,0.30235808128508135,0.5280338079662331,0.21852283561064698,0.3095109723555861,0.30972312317878065,0.1350868522122345,0.1746362709665462,0.43328814160637585,0.23814350696248243,0.19514463464389342,0.375509601596986,0.13080945820564005,0.2447001433913459,0.5456231085093989,0.22392762251175743,0.3216954859976414,0.16160771191841938,0.09867372781859045,0.06293398409982892
-1510,0.4126889835259076,0.1683860297911385,0.24430295373476907,0.4811682657231841,0.21307003161503402,0.2680982341081501,0.37584801381692573,0.19245043177892918,0.18339758203799655,0.47715836932137873,0.22288912759132196,0.25426924173005677,0.4676564346540371,0.16893101124037452,0.2987254234136626,0.3186903098486049,0.14693824635196842,0.17175206349663646,0.42903216808574435,0.17740330862441278,0.25162885946133157,0.4302005603877159,0.12511293305535545,0.3050876273323605,0.37776014063673463,0.16380706321797933,0.21395307741875533,0.42309025730938177,0.16818319241997823,0.25490706488940357,0.4381059408617065,0.22008822699623318,0.2180177138654733,0.33365931177800867,0.14487297027484058,0.18878634150316811,0.34542152924570835,0.1340995647751036,0.21132196447060475,0.3662266080410014,0.18412603566089528,0.18210057238010607,0.3824318564272885,0.13439491858250527,0.2480369378447832,0.341691563246551,0.1834213720740745,0.15827019117247648,0.4263949581252884,0.21559860184118287,0.21079635628410548,0.3392938543013961,0.17868777123458757,0.16060608306680849,0.37528590126225897,0.18334109614348795,0.191944805118771,0.3208921828127757,0.0746356096700194,0.2462565731427563,0.45652498516396217,0.2282822739657846,0.22824271119817757,0.27730075922195146,0.10474051852308017,0.1725602406988713,0.4963107265863239,0.21082653730336076,0.28548418928296315,0.3380764535698485,0.07640955912840243,0.26166689444144603,-0.08157834036622738,-0.0016785906041569348,-0.07989974976207044,0.3498540713305681,0.15759503208051456,0.19225903925005353,0.5455433722635584,0.2340650987077008,0.31147827355585755,0.5067155506032613,0.21711417035093394,0.2896013802523274,0.3235824092093205,0.15030272140363884,0.17327968780568168,0.43081231073324633,0.23022186181468013,0.2005904489185662,0.38501747874902764,0.12425141282649647,0.2607660659225312,0.5476975320043762,0.23413989571049004,0.3135576362938861,0.1943116634799235,0.12236674381939552,0.07194491966052799
-1500,0.3999771309365439,0.1506262497803733,0.2493508811561706,0.47375677605102334,0.21599814859850475,0.2577586274525186,0.3751958549222798,0.1918839378238342,0.1833119170984456,0.4622735676027212,0.21741894469167197,0.24485462291104923,0.46065153766249556,0.16383556549614445,0.2968159721663511,0.32896673917114416,0.14937266821278863,0.17959407095835553,0.43442605803225876,0.18034490212896523,0.2540811559032935,0.44428654099538023,0.12405471354510075,0.3202318274502795,0.3662237239181467,0.1781784557075024,0.18804526821064432,0.40929035933197383,0.15999336969882325,0.24929698963315058,0.43963108508345206,0.23034163466657537,0.2092894504168767,0.33593504879489844,0.14170079253509363,0.1942342562598048,0.3532582961205852,0.13528221649776498,0.2179760796228202,0.37888575354593373,0.18523982078384552,0.19364593276208825,0.4091226029945475,0.14998115164670547,0.25914145134784206,0.36697022941805746,0.19097736859317233,0.17599286082488513,0.44258441975684404,0.22295656963135277,0.21962785012549127,0.3208860360744318,0.1767291378677765,0.14415689820665528,0.3909502980658893,0.18434288896232479,0.20660740910356457,0.34759555320275276,0.09180730545262043,0.25578824775013237,0.4558817711357705,0.2176871095569608,0.23819466157880967,0.2861400205860877,0.11003219875251828,0.1761078218335694,0.4818242008696372,0.20561253398014986,0.27621166688948734,0.3470175788081434,0.0894367322735243,0.25758084653461905,-0.10531702296335206,0.003744846474862815,-0.10906186943821487,0.3535022880663658,0.16456629840826717,0.18893598965809866,0.546507029708292,0.22008246757734215,0.3264245621309499,0.5304951210202639,0.24311371505936763,0.2873814059608963,0.32964198560528835,0.16072807586569055,0.1689139097395978,0.41785791214221457,0.21508052152097615,0.20277739062123842,0.393923205968079,0.12455365929091573,0.2693695466771633,0.560557892044728,0.24770179451840696,0.31285609752632104,0.2278835832410855,0.15448366374828085,0.07339991949280467
-1490,0.4027214185512727,0.1473464914115511,0.2553749271397216,0.48379631445583704,0.21443504797169552,0.2693612664841415,0.3739440414507772,0.19411675302245252,0.1798272884283247,0.4880183557299545,0.2312529685570438,0.2567653871729107,0.4484439223847401,0.1588491801695979,0.28959474221514225,0.3297215539966293,0.16738450901024185,0.1623370449863874,0.4483716054289892,0.1851030545618525,0.2632685508671367,0.439712547911406,0.12659073496668952,0.31312181294471647,0.39480350921557544,0.19003020825875208,0.20477330095682336,0.4301361196162363,0.17253724583359112,0.2575988737826452,0.44464446550895786,0.23803346109760806,0.2066110044113498,0.3477476926838213,0.14947741580587984,0.19827027687794144,0.36314318015501346,0.14599405049152547,0.217149129663488,0.39657780184510477,0.19506177992528634,0.20151602191981846,0.3339706458456012,0.10905928238282607,0.22491136346277513,0.3658561190158137,0.1913232416732719,0.17453287734254183,0.4292695417333981,0.2070763069089047,0.22219323482449338,0.3143652879024278,0.1681348696035667,0.14623041829886113,0.40521088389351334,0.1881809263851412,0.21702995750837212,0.3735987294865008,0.10751649902946886,0.26608223045703194,0.4697644739109072,0.22492709602904673,0.24483737788186047,0.2959953901239564,0.11711636418020745,0.17887902594374896,0.48304016501461067,0.21317252048358448,0.2698676445310262,0.33141693671490086,0.08635366551389465,0.2450632712010062,-0.12769306214855722,-0.008098327418207475,-0.11959473473034973,0.35883582231598316,0.15423232795882275,0.2046034943571604,0.5278520037164159,0.19324019257791805,0.3346118111384979,0.5245540795664803,0.24213295540710084,0.2824211241593794,0.3345483376064416,0.1653898825152648,0.1691584550911768,0.420759474424439,0.2094319780038772,0.2113274964205618,0.4170017150729609,0.12899129342742804,0.28801042164553287,0.5836926869467612,0.26245009306488964,0.32124259388187154,0.256952131763443,0.1818078897051424,0.07514424205830063
-1480,0.4207154670169538,0.15867225564266252,0.26204321137429126,0.4837041366271544,0.20015140698668718,0.28355272964046724,0.3850528497409326,0.1926272884283247,0.19242556131260793,0.4839263140203579,0.2260151551687602,0.2579111588515977,0.4664621336866176,0.17228149030166826,0.2941806433849493,0.3749067285115455,0.1862836893735325,0.18862303913801298,0.4504856941626047,0.19168938818109338,0.2587963059815113,0.4669984818745852,0.14109084885334125,0.3259076330212439,0.40951918140645877,0.2007912339685243,0.20872794743793444,0.4821337896723721,0.19880631232687385,0.28332747734549824,0.46198530809211774,0.2426679163720455,0.21931739172007228,0.3459242507589186,0.1528553674388281,0.19306888332009045,0.3858627806815427,0.1566832283220166,0.2291795523595261,0.4283492364420826,0.21794600009446305,0.2104032363476196,0.32638449162418603,0.08763375555287271,0.2387507360713133,0.3512241357330126,0.1812995737557715,0.1699245619772411,0.4115534104881236,0.18898817072611016,0.22256523976201348,0.3416008538677913,0.1779206243908224,0.16368022947696892,0.39822825784325716,0.18186052441902523,0.21636773342423193,0.3923783306864302,0.12474748544203282,0.2676308452443974,0.47149119728420746,0.22680441316291564,0.2446867841212918,0.32340171902629566,0.11619482884515567,0.20720689018113997,0.4677037376573273,0.2143264131604245,0.2533773244969028,0.36285912168500833,0.0949079596861804,0.2679511619988279,-0.13752619163457122,-0.02747383744032378,-0.11005235419424743,0.3773921595063804,0.1728996978324834,0.204492461673897,0.5509701842083036,0.1902474795174802,0.36072270469082335,0.48758474670555474,0.23647604327666152,0.2511087034288932,0.3522843109999073,0.1720440902398089,0.18024022076009844,0.4197002141327623,0.19977699783333122,0.2199232162994311,0.4288010421645533,0.13226680162322751,0.29653424054132577,0.5876550489478695,0.26466660036089285,0.3229884485869766,0.252025259132535,0.18935334272583945,0.06267191640669552
-1470,0.4293750331183084,0.15327292553888716,0.27610210757942116,0.49457523672050896,0.20136933106353602,0.29320590565697296,0.3852158894645941,0.19958549222797928,0.18563039723661484,0.4957903120912525,0.23608157777436775,0.2597087343168848,0.4834952254779439,0.17763260227095973,0.30586262320698415,0.3662033102375362,0.17175782544186918,0.194445484795667,0.46222649921317316,0.19762487535128276,0.2646016238618904,0.46113740615249477,0.14204989434152263,0.3190875118109721,0.41558063685651303,0.20822523813948812,0.20735539871702494,0.4846049776285701,0.1967588566465851,0.287846120981985,0.49166187599821987,0.2503880736554945,0.2412738023427254,0.3464478536356783,0.14458162703991198,0.20186622659576636,0.40541391677484984,0.17447511333745674,0.2309388034373931,0.45167611480114983,0.22479786557470324,0.2268782492264466,0.27666918799322937,0.06979803927848996,0.2068711487147394,0.3713579398380383,0.20120723007765515,0.17015070976038313,0.4376903807736253,0.2025808446444575,0.23510953612916785,0.34758237563511973,0.17681067038257278,0.17077170525254695,0.4311286952494204,0.20131221848971276,0.22981647675970762,0.40443832715722605,0.1357487206634904,0.2686896064937357,0.48624045229176904,0.23017490571937235,0.25606554657239666,0.3378229772409364,0.11750785174497884,0.22031512549595755,0.4843723142153212,0.22870789485411613,0.255664419361205,0.360635422143878,0.09442384176524682,0.2662115803786312,-0.14587068649703727,-0.026760533349873716,-0.11911015314716356,0.3871967419838368,0.17246349800537716,0.21473324397845966,0.5414065559420423,0.1767658734729293,0.3646406824691131,0.4826244649040379,0.24001396683902704,0.24261049806501084,0.3545804631431543,0.17306088407005837,0.1815195790730959,0.43777099197952435,0.20285848231820888,0.23491250966131547,0.4292555833591063,0.14082810845259183,0.2884274749065145,0.577119535101803,0.25484860971000695,0.3222709253917961,0.25678860152292776,0.18644543960283116,0.07034316192009661
-1460,0.4421761308333543,0.161185063712653,0.28099106712070127,0.49185893261996844,0.20133991260757347,0.290519020012395,0.38281450777202075,0.19854922279792747,0.18426528497409325,0.47722851860782894,0.22579009287473237,0.2514384257330966,0.47756484178194,0.17801699554640163,0.2995478462355383,0.3746820126474698,0.167839702683626,0.20684230996384378,0.4656922565543724,0.20320937032930506,0.2624828862250673,0.46779296387559,0.1429293826471617,0.3248635812284283,0.4146468162506112,0.2052729635322488,0.20937385271836245,0.47547197121888984,0.1989253775944847,0.2765465936244051,0.4639023624389559,0.23865201804203118,0.22525034439692468,0.36602897133427054,0.15633722470101666,0.20969174663325388,0.4191979265079376,0.18835881018892975,0.23083911631900783,0.46657710984843076,0.23166291194397243,0.23491419790445833,0.23066688676944153,0.046495068630180526,0.184171818139261,0.37505501266538444,0.20951705254055972,0.16553796012482472,0.4299676548953676,0.1888094151067823,0.24115823978858525,0.35497033328268435,0.17187795323739674,0.1830923800452876,0.46045650527827725,0.215765356703295,0.24469114857498225,0.4688731251102876,0.1640190577024881,0.3048540674077995,0.4708786124954535,0.22224576135993823,0.24863285113551525,0.3517493775787594,0.11449691648558534,0.23725246109317405,0.484393004704699,0.22696830217027317,0.2574247025344258,0.32312439050943564,0.09214918244296558,0.2309752080664701,-0.1017737624270947,0.003151718617042928,-0.10492548104413763,0.3830766363441696,0.17354408394070855,0.20953255240346105,0.5471155544293689,0.18819346862930286,0.358922085800066,0.4829856172367225,0.25384729931654915,0.22913831792017336,0.3589436670476426,0.1761086913992113,0.18283497564843132,0.45889537904033045,0.20964737782395498,0.24924800121637544,0.4100242734369875,0.13192238123354044,0.278101892203447,0.5669942882311988,0.25174407865759224,0.3152502095736065,0.2487127234913287,0.18128375431887558,0.06742896917245313
-1450,0.4643144998229042,0.18655020177765136,0.2777642980452529,0.4885836778561398,0.20699217861317476,0.28159149924296506,0.40375267702936096,0.21021623488773747,0.1935364421416235,0.47884049075271645,0.22745467698445754,0.2513858137682589,0.479754989514109,0.1790521755765452,0.3007028139375638,0.39642183201048675,0.18332493049653564,0.2130969015139511,0.4618022867954878,0.2070051997982376,0.2547970869972502,0.48333059060854705,0.1719895507634765,0.31134103984507056,0.400711105153075,0.19068525370824277,0.2100258514448322,0.4544919706819288,0.18888187207954493,0.2656100986023839,0.4408646576157463,0.22036445280729236,0.22050020480845392,0.38101786769349877,0.1649573171974003,0.21606055049609846,0.4304705005426151,0.19269293422236117,0.23777756632025393,0.49155709137321796,0.24548527090571381,0.24607182046750417,0.25242995927277384,0.06523254925826186,0.187197410014512,0.38764058022426323,0.22271787509769253,0.1649227051265707,0.4237957547956026,0.18693972795327232,0.2368560268423303,0.3672817430169254,0.17454258406187576,0.19273915895504964,0.46658565588806983,0.22519131640780513,0.24139433948026467,0.4643515087347803,0.15322957473089818,0.3111219340038821,0.4752585937350443,0.21850133683867962,0.2567572568963647,0.379008348802224,0.12047040090086127,0.25853794790136275,0.5000397894026497,0.23546254384792173,0.26457724555472795,0.3207709751617394,0.09905423278891301,0.2217167423728264,-0.10565041509258416,0.01504916564743007,-0.12069958074001423,0.3942691273624186,0.16835727145111787,0.22591185591130075,0.5338086352921303,0.17898305345035437,0.35482558184177587,0.4660011878659663,0.2527724004306442,0.21322878743532206,0.38829168339871706,0.19269916288264913,0.19559252051606793,0.478511967360592,0.218349530555098,0.26016243680549395,0.40368646966757576,0.12940366069671325,0.2742828089708625,0.5925569400832611,0.2668724513718191,0.325684488711442,0.27165937070208984,0.19249186541880514,0.0791675052832847
-1440,0.4790985126742023,0.18950644656587545,0.28959206610832683,0.4910881690737501,0.20805516548862094,0.2830330035851292,0.4160967184801382,0.21529257340241797,0.2008041450777202,0.4952159648084413,0.2232881016580076,0.27192786315043366,0.49572250738839635,0.19051067093611385,0.3052118364522825,0.42512208121461803,0.19666383371026058,0.22845824750435748,0.45833420500268474,0.21782203533631328,0.24051216966637146,0.4739275855266958,0.1661698883692848,0.30775769715741097,0.4082669782448743,0.1875593158888129,0.22070766235606137,0.46640666858883145,0.19494252766224685,0.2714641409265846,0.4275798487368571,0.20349343019336988,0.22408641854348726,0.37587148299818673,0.15964998064502986,0.2162215023531569,0.43132237228154363,0.18957318054016825,0.24174919174137535,0.48522587100962317,0.2414563124925171,0.24376955851710605,0.26371186904213406,0.08412525161935688,0.17958661742277718,0.3857637753376974,0.2223121393691142,0.1634516359685832,0.40784543919530986,0.18217371664335597,0.22567172255195386,0.3610685947871075,0.17144434849961643,0.18962424628749106,0.47172081985683467,0.23612256739984022,0.23559825245699448,0.4770778189518264,0.1730284100935239,0.30404940885830245,0.4735714331293511,0.21208451117648186,0.26148692195286927,0.3991545628095611,0.11998653986575056,0.27916802294381055,0.4790118858903595,0.22528759780235172,0.2537242880880078,0.3067686171136843,0.09398373456439811,0.2127848825492862,-0.09163243905417429,0.009168283553882564,-0.10080072260805685,0.4068990950836314,0.15638160347056446,0.25051749161306697,0.546103906076033,0.17566208257507698,0.370441823500956,0.4860614027430461,0.26671869998853215,0.21934270275451398,0.3932212028542304,0.1905394413039673,0.20268176155026307,0.48911724085501057,0.22148676558164287,0.2676304752733677,0.40985792073176447,0.12559629244336978,0.2842616282883947,0.6172635370341427,0.28351401656697117,0.33374952046717155,0.27707683405454364,0.1919698265740834,0.08510700748046024
-1430,0.49288688459210794,0.1996971243547159,0.293189760237392,0.4918275529336084,0.21401142220583505,0.2778161307277734,0.4246715025906736,0.20984317789291881,0.21482832469775476,0.48749662041198094,0.2127920146728924,0.2747046057390885,0.5177705905174649,0.19706859900272294,0.32070199151474194,0.4253467970786938,0.197899770962677,0.22744702611601678,0.4487772222338445,0.22838899232698526,0.22038822990685922,0.4636069482845619,0.16029573475417375,0.30331121353038815,0.4162981401279319,0.1935187061176675,0.2227794340102644,0.48915747315486774,0.20878444867528217,0.28037302447958556,0.46580997316832184,0.20984190203899505,0.2559680711293268,0.39842511663916225,0.16465374977079641,0.23377136686836583,0.4504724942849828,0.20003579673796562,0.2504366975470172,0.4979641018487295,0.2389387626879787,0.2590253391607508,0.2676638636414033,0.07109155372027072,0.1965723099211326,0.38787337941279176,0.22100624677822553,0.16686713263456623,0.4157010239798248,0.18723443316351548,0.22846659081630927,0.3538529672276351,0.16678587708602793,0.18706709014160716,0.46824576970214227,0.23328632279586065,0.23495944690628162,0.5107548967707782,0.19348508911240514,0.31726980765837304,0.4648599669459458,0.19642148385902894,0.26843848308691687,0.40091185811434954,0.11253288055670412,0.28837897755764547,0.4885326941563692,0.22985860437874417,0.25867408977762496,0.31327293827149055,0.09824582535156458,0.21502711291992596,-0.07148159849896009,0.008893041214632812,-0.0803746397135929,0.4109954080054565,0.14785984503009778,0.26313556297535867,0.5210660892400544,0.15494728678599126,0.3661188024540631,0.49182443546413207,0.2781352215951979,0.21368921386893422,0.3995433437329462,0.19896982052945356,0.20057352320349262,0.5062377253779,0.22407156342257645,0.28216616195532357,0.39460736075575675,0.11074638475740621,0.28386097599835053,0.6244050240832043,0.2985145138602748,0.3258905102229295,0.2851715809600483,0.20006457347958806,0.08510700748046024
-1420,0.48382292651500575,0.20435739326143523,0.2794655332535705,0.4915137560700081,0.20977124208643536,0.28174251398357275,0.43915716753022455,0.22248290155440414,0.21667426597582037,0.4962272836880987,0.21982301919605995,0.2764042644920388,0.526187909311793,0.19606738861087422,0.3301205207009188,0.43015802134800707,0.20046671756384957,0.22969130378415753,0.44219902419521673,0.22371103347442756,0.2184879907207892,0.4671227218582814,0.16129183427258034,0.3058308875857011,0.4613759305834627,0.2265482303871014,0.2348277001963613,0.4991227691312788,0.22248629290289293,0.2766364762283859,0.47960237648633686,0.2171489010580393,0.26245347542829756,0.40080272192001304,0.1673125114601797,0.23349021045983334,0.4542572063591319,0.20196610184851635,0.25229110451061554,0.5084978289977362,0.2504149234025586,0.25808290559517755,0.22036804797583467,0.06506500834008835,0.15530303963574632,0.38817823549300773,0.22949565718656637,0.15868257830644134,0.4550369226978571,0.20604483867305357,0.24899208402480355,0.35511116217187794,0.17514851888774827,0.1799626432841297,0.4645781671614916,0.23661175454254496,0.22796641261894662,0.5113986236103759,0.20074677960119994,0.31065184400917595,0.46442222406564865,0.1985029959224825,0.26591922814316615,0.4040569548425692,0.12045060658578856,0.28360634825678066,0.4938390088937273,0.24894319346562513,0.24489581542810215,0.3161220533085638,0.11147915397497875,0.20464289933358504,-0.08592794465690655,0.015669430073908384,-0.10159737473081493,0.4232109858909183,0.13694295299352044,0.2862680328973979,0.5271686131779195,0.15278001735351254,0.37438859582440703,0.47624353648579953,0.29470543833794616,0.18153809814785338,0.419222809131066,0.21366056075536197,0.20556224837570403,0.522022731016307,0.23934467772385742,0.2826780532924496,0.386495909129249,0.11638831875989916,0.2701075903693499,0.6329673491425243,0.3020666088859209,0.3309007402566033,0.2846809902385026,0.18888162087819932,0.09579936936030324
-1410,0.49085655798283706,0.19650661111157594,0.2943499468712611,0.48482399918412816,0.2052192263338328,0.27960477285029534,0.45257616580310883,0.2381208981001727,0.2144552677029361,0.518656056587091,0.2259713118647288,0.2926847447223623,0.5181388929116092,0.19457630027729952,0.3235625926343097,0.44078016738450904,0.20963397242909207,0.23114619495541694,0.45400258943908656,0.2336957153383588,0.22030687410072777,0.466363114238665,0.163041002464093,0.303322111774572,0.4770833111176446,0.24164474295559554,0.2354385681620491,0.5172043475164969,0.22974927422715552,0.28745507328934145,0.49444538224812395,0.2109751361356481,0.28347024611247584,0.3972821547175193,0.1612615365808936,0.23602061813662573,0.43878417965431227,0.17454308182726488,0.26424109782704736,0.5308042868644752,0.25391005581008097,0.27689423105439426,0.21085024552136022,0.0710398131425995,0.13981043237876073,0.3785026577907357,0.2232499875286149,0.1552526702621208,0.4472852094218705,0.19845497170105297,0.24883023772081755,0.35244467833569904,0.1606524083593064,0.19179226997639262,0.48391406959467725,0.2353978938932271,0.24851617570145013,0.5118743603317452,0.19247714840303512,0.31939721192871007,0.48222419327050087,0.19729569340131323,0.2849284998691876,0.4122979880178413,0.12679358488242176,0.2855044031354195,0.5048272503294563,0.25651432100180166,0.24831292932765459,0.3413425122708837,0.12496959785783611,0.21637291441304757,-0.07878715044707497,0.01284335028076657,-0.09163050072784154,0.42175963010254663,0.16215332027377488,0.25960630982877175,0.5492213954988368,0.17160013207098046,0.37762126342785624,0.49083854094457596,0.30210649372433634,0.1887320472202396,0.41180150125104253,0.21041969130654145,0.20138180994450108,0.5225016788515389,0.23600978168594705,0.28649189716559176,0.38736984658063184,0.12257617079502535,0.26479367578560653,0.626745854705105,0.3090962049416746,0.31764964976343046,0.3200035221897957,0.19924272919392172,0.120760792995874
-1400,0.4960495087334722,0.2040617687826128,0.2919877399508594,0.5000294184559625,0.20547026382471306,0.2945591546312495,0.46164559585492226,0.24355924006908464,0.21808635578583765,0.5379880307779994,0.22407435824363725,0.3139136725343622,0.49964153092220415,0.17803129855199948,0.3216102323702047,0.47440976073522423,0.22884717880756544,0.24556258192765879,0.4667649909695055,0.24992154975837325,0.21684344121113228,0.4759557487693158,0.17522088016399678,0.300734868605319,0.485096192662577,0.24282077804165783,0.24227541462091912,0.5009624442465211,0.230956269194897,0.2700061750516241,0.4898003029040304,0.2000181789636338,0.2897821239403966,0.3880101053317849,0.1479351302895096,0.24007497504227532,0.4612171797154839,0.1811541502692685,0.2800630294462154,0.5559534231318012,0.2622996916770375,0.29365373145476376,0.21994673184336896,0.08866856710629732,0.13127816473707163,0.3989158209219956,0.22701911724764845,0.1718967036743472,0.46408340640573176,0.21511789416217966,0.24896551224355212,0.3627511294106311,0.16540908939299043,0.19734204001764066,0.48062636770740363,0.2236665096757574,0.2569598580316462,0.5092091053467444,0.19869560614081525,0.3105134992059291,0.4842061603057819,0.20647425548614345,0.27773190481963844,0.42976537138533816,0.13044233696082486,0.2993230344245133,0.5230555714713166,0.2683604219586572,0.25469514951265937,0.3768082035982238,0.11638982379497491,0.26041837980324894,-0.10899984299556705,-0.003950309066133756,-0.1050495339294333,0.4337253844506658,0.181538437135674,0.2521869473149918,0.5579672586825152,0.1747867284021715,0.3831805302803437,0.4982122103720896,0.30427511934287393,0.1939370910292157,0.44559766883925905,0.21735963096819366,0.2282380378710654,0.5129125856847814,0.23001406434119331,0.28289852134358806,0.37962858829814156,0.11877583152922654,0.260852756768915,0.6238047200238701,0.3091352779869567,0.3146694420369134,0.3440277917547214,0.20836478145650933,0.13566301029821207
-1390,0.5054286136606398,0.20642118679283697,0.29900742686780285,0.5066583771995199,0.21011249617560074,0.29654588102391916,0.46385630397236616,0.24752469775474956,0.21633160621761657,0.5351177558074109,0.21771707915908542,0.31740067664832555,0.5064336707054778,0.17548715143128388,0.330946519274194,0.4706817821696605,0.22667780642744992,0.24400397574221058,0.45667803323500905,0.24819564444258488,0.20848238879242414,0.4695802759217462,0.18002482620025087,0.2895554497214954,0.5015683006750015,0.2377693112730275,0.263798989401974,0.49435432189411826,0.23166365696129096,0.26269066493282733,0.5139688809195251,0.20545770262756852,0.3085111782919565,0.397233257950818,0.14812664262575637,0.24910661532506162,0.4866532542180112,0.195200971496281,0.2914522827217302,0.5730797916101444,0.27640543975290227,0.29667435185724217,0.14428722426583815,0.01626871592205405,0.12801850834378412,0.41644670838575937,0.2346726677124154,0.18177404067334393,0.48249040396354353,0.2146879144292019,0.2678024895343416,0.3658011866686926,0.16187354306955093,0.20392764359914167,0.46797775759736254,0.20215788775236723,0.26581986984499534,0.49490312334568554,0.18996576671960472,0.3049373566260808,0.4834353244465998,0.21043436090177586,0.273000963544824,0.42506532123973995,0.13052591295779853,0.2945394082819414,0.5051567065833954,0.2710183540556542,0.23413835252774118,0.3713809869056526,0.10951025333960293,0.2618707335660497,-0.1039059213931139,-0.021561942125452357,-0.08234397926766154,0.4595841032921191,0.1870107622393706,0.27257334105274844,0.5450980166317293,0.18067425306949852,0.3644237635622308,0.4919151514529107,0.3050607540381452,0.18685439741476548,0.4492220883658192,0.22859327217125383,0.22062881619456542,0.528748273633795,0.23662303764428622,0.29212523598950874,0.3857508364495178,0.11739112098293362,0.2683597154665842,0.6468293999801082,0.3264730538071354,0.3203563461729728,0.348191523263225,0.19185032370601457,0.15634119955721043
-1380,0.4970423607566871,0.20981807938911712,0.28722428136757,0.5102866534348989,0.21221689639212057,0.2980697570427784,0.48397374784110536,0.2618500863557858,0.2221236614853195,0.5560514720389329,0.22388290914936684,0.33216856288956603,0.519397557404219,0.17787932911752244,0.3415182282866966,0.4780743579032281,0.2310799325852408,0.24699442531798735,0.47753301302390233,0.2560081262828067,0.2215248867410956,0.46499865406684326,0.18216960065563836,0.2828290534112049,0.5153867129362336,0.2489081306373897,0.2664785822988439,0.4818758149258819,0.21764430535338455,0.2642315095724973,0.5100863736863043,0.2037743778131651,0.3063119958731392,0.3961025202208504,0.14496872644296396,0.2511337937778864,0.5062497026378571,0.20218813224855622,0.3040615703893009,0.5874315829478839,0.27866596222137524,0.30876562072650865,0.055049510805157305,-0.025823475932007952,0.08087298673716525,0.4231269365289641,0.22704128859893688,0.19608564793002722,0.5124585419822065,0.21509373799740564,0.2973648039848009,0.38370869173667965,0.1562755947241051,0.22743309701257453,0.4802972072097858,0.20697820254949767,0.27331900466028813,0.4902219869419446,0.19030739368272453,0.29991459325922004,0.4942423410948677,0.22791855174746192,0.26632378934740575,0.43338113293862,0.13616509338517976,0.2972160395534402,0.531683505541868,0.2869134246261388,0.24477008091572922,0.39856803014965964,0.12649607493867454,0.2720719552109851,-0.12829200498537532,-0.015367051166000206,-0.11292495381937512,0.4594710878823688,0.19003838558478536,0.2694327022975834,0.5599656001167139,0.17573310911980836,0.38423249099690554,0.49116888407352444,0.30552631533904673,0.18564256873447774,0.4643633068709521,0.23293588278297758,0.23142742408797454,0.5493176893934595,0.2468329891159738,0.30248470027748564,0.3901041227354945,0.11280119211628757,0.27730293061920697,0.6644513434023387,0.33566587573350765,0.3287854676688311,0.33747400288484114,0.19430956693837845,0.14316443594646272
-1370,0.5029158055906493,0.21311178230882719,0.28980402328182214,0.514840630417899,0.2122678883824556,0.3025727420354434,0.47603454231433506,0.2536041450777202,0.22243039723661484,0.5547873234393611,0.21645293055951365,0.3383343928798474,0.5116095708561957,0.1751099096586409,0.3364996611975549,0.48662220365595427,0.23299289840250068,0.25362930525345356,0.4891738666555093,0.25838255359604284,0.23079131305946646,0.46296286205329457,0.1811364471070066,0.281826414946288,0.4948822670056654,0.2242144405531021,0.27066782645256326,0.48818277218962197,0.22069564466254918,0.26748712752707277,0.5025975850309219,0.19660195034309844,0.30599563468782354,0.3957031966261231,0.14148890654605464,0.25421429008006846,0.5261338843312241,0.21245363982591003,0.313680244505314,0.5927588589304368,0.29253665110955623,0.3002222078208805,0.0719267944741063,-0.02049419643187121,0.09242099090597751,0.44567963505955777,0.2333246495540787,0.2123549855054791,0.5176931828887391,0.2207366180886193,0.29695656480011984,0.38238193535953985,0.15100377643784443,0.23137815892169544,0.47657235936520165,0.19500352579031044,0.28156883357489115,0.5168321863419799,0.21662255161461091,0.300209634727369,0.4812529911366638,0.2141328415638779,0.2671201495727859,0.43629309662265,0.13827868636127705,0.29801441026137293,0.5239993761021664,0.28187767782679835,0.24212169827536814,0.3835719563691619,0.12024655268662282,0.2633254036825391,-0.11845887549936132,0.0003488987398940511,-0.11880777423925537,0.47707373363259287,0.19634742126593122,0.2807263123666616,0.5841856518701097,0.2185832315926071,0.3656024202775026,0.49423097660040977,0.2930143553773186,0.20121662122309117,0.4606616624965249,0.2264824596628878,0.23417920283363708,0.5590613636075669,0.2518505378660213,0.30721082574154557,0.38981827724201273,0.11343848698700106,0.2763797902550117,0.6803416404995667,0.358196814481181,0.3221448260183856,0.3348910637013183,0.18920448827613967,0.14568657542517863
-1360,0.515769892599069,0.21887924855604177,0.2968906440430273,0.5108279530246095,0.21825160232523477,0.29257635069937477,0.4800469775474957,0.26134438687392053,0.21870259067357514,0.5639885715120825,0.22060343000781873,0.34338514150426375,0.5189452248521874,0.17934717506700065,0.33959804978518676,0.5026260065398078,0.23842065081171404,0.2642053557280938,0.4926326506418973,0.2593286053987713,0.233304045243126,0.4499906820012228,0.17501490334892145,0.27497577865230133,0.4857725651732138,0.20685421278008906,0.2789183523931248,0.4922671777912926,0.22156878995836218,0.27069838783293043,0.5273209755729029,0.2006674276648413,0.32665354790806167,0.4070941059022472,0.14510522991667177,0.26198887598557546,0.5469571639921066,0.2195631438598399,0.3273940201322667,0.6164537037748967,0.31726399892795437,0.2991897048469424,0.053512076497212166,-0.03848267060223569,0.09199474709944785,0.47221652541668285,0.25842261921258447,0.21379390620409838,0.5463254849953982,0.23442833228254017,0.31189715271285806,0.37126942419514436,0.13195666917440918,0.2393127550207352,0.48651092474584384,0.2096140885897099,0.276896836156134,0.5475080289394741,0.22426680783483324,0.32324122110464093,0.4920319309821138,0.22000599822605654,0.27202593275605724,0.46166720917752424,0.14545302589096412,0.3162141832865601,0.536201990106763,0.2815132068985275,0.25468878320823546,0.38143859462189,0.10787259128170798,0.273566003340182,-0.07209798627277292,0.021232426648885753,-0.09333041292165867,0.48755640856855076,0.21037521116037086,0.2771811974081799,0.5810873588107469,0.221176660293474,0.35991069851727286,0.49871713898887615,0.29570844908180016,0.20300868990707602,0.4492658491129439,0.21659767913590544,0.23266816997703849,0.5813717167365661,0.26362150450439037,0.31775021223217564,0.3870652571203644,0.10790198779767762,0.27916326932268676,0.6724950625879144,0.3560477969906651,0.3164472655972493,0.34316611317969875,0.18730502163630874,0.15586109154339003
-1350,0.536513806499834,0.23808647294896573,0.2984273335508683,0.5062759372720069,0.22845000039224608,0.27782593687976087,0.5099274611398964,0.27070120898100175,0.23922625215889465,0.5511775580741098,0.208327304879029,0.3428502531950808,0.552078137319581,0.19513411749561524,0.3569440198239658,0.49744601777560105,0.2334106394318722,0.26403537834372887,0.5103066184110514,0.2643831254111374,0.245923492999914,0.4599309705213393,0.18468491541327778,0.27524605510806155,0.4777566369052606,0.19823808007702115,0.27951855682823945,0.49875740218262976,0.23237104472768488,0.2663863574549449,0.5578297622687347,0.22246093588610052,0.33536882638263416,0.42245991483813133,0.1556221094880101,0.26683780535012125,0.5545934238220495,0.22362086270138498,0.3309725611206645,0.6327628571334423,0.3097530889962643,0.3230097681371779,0.09668342897127412,0.005053329752556847,0.09163009921871727,0.4753925714887508,0.2593892901287601,0.2160032813599907,0.5907341783159771,0.2558524348206284,0.3348817434953487,0.38916210516953204,0.13638166111380828,0.25278044405572375,0.5137193574995251,0.22709342173396024,0.2866259357655649,0.552955708487736,0.2327961884595024,0.3201595200282336,0.4951407987850402,0.21994346352887126,0.2751973352561689,0.47603128381528825,0.15562070573331338,0.3204105780819749,0.5418313947936363,0.2730237399491969,0.26880765484443936,0.3410900297188178,0.07826264207934439,0.26282738763947344,-0.06480794093531998,0.031416393201126554,-0.09622433413644654,0.5137779663570969,0.2272204553926195,0.28655751096447746,0.5585469888584307,0.21326967819216328,0.3452773106662674,0.5342418625190632,0.30965988350697743,0.22458197901208576,0.47126720827026636,0.2162012582501879,0.2550659500200785,0.5860243528502465,0.2602967449286013,0.3257276079216451,0.3915591231572338,0.10319256614277279,0.28836655701446096,0.6566171978232762,0.3489258464642446,0.3076913513590316,0.33223264902217303,0.1754616584482238,0.15677099057394922
-1340,0.5518193455543378,0.2550625691998338,0.2967567763545039,0.5248370217539675,0.232886303551396,0.29195071820257157,0.5253775474956822,0.28596062176165804,0.23941692573402418,0.5649692000789179,0.21166670320275335,0.3533024968761646,0.5707685898845569,0.20992878891087977,0.3608398009736771,0.5254289047982599,0.2414571959493525,0.2839717088489074,0.5059901117828777,0.25672638182836716,0.2492637299545105,0.4623787161650387,0.19410317803698646,0.2682755381280522,0.46565657642780867,0.19766834287211532,0.26798823355569334,0.5010488249308662,0.23042864663646456,0.2706201782944017,0.547886813522788,0.21790911226454407,0.329977701258244,0.4105189169366176,0.15190799258399038,0.25861092435262717,0.5504745333396771,0.21768494792480872,0.33278958541486836,0.6377474300012412,0.3039622850828584,0.33378514491838285,0.14271529623944554,0.028905736058994113,0.11380956018045142,0.4741875585462245,0.24788014167493475,0.22630741687128977,0.5853835878185293,0.2566206008604426,0.32876298695808664,0.3935852440972312,0.13867568959830412,0.2549095544989271,0.5089679972730419,0.23882740801069965,0.2701405892623422,0.5692888653608611,0.24691300511734604,0.3223758602435151,0.47449413896741177,0.20724764378194535,0.26724649518546645,0.4821081385426106,0.15860964730929278,0.3234984912333178,0.5114816300285847,0.24422417031137594,0.26725745971720877,0.32700891564534773,0.07354422961550845,0.2534646860298393,-0.06372247818898294,0.034979037000711366,-0.0987015151896943,0.5177156611599742,0.21760621465790037,0.30010944650207394,0.5823811937066642,0.24399537751568343,0.3383858161909808,0.5183340436566417,0.2875953587646194,0.2307386848920223,0.4753626993688156,0.2119281500015445,0.26343454936727106,0.5959606198446588,0.2690318411616386,0.32692877868302017,0.39446912400071227,0.1063298375835278,0.28813928641718445,0.6491116210340859,0.3409407368465921,0.3081708841874938,0.3244481902653383,0.1629767535473483,0.16147143671799
-1330,0.5795829463720462,0.2584985065385999,0.3210844398334463,0.5307972009319767,0.23527900463634865,0.29551819629562803,0.5502728842832469,0.30469084628670123,0.24558203799654577,0.5723787184602231,0.21519316629034496,0.3571855521698782,0.583891597520574,0.21128936231837417,0.3726022352021998,0.5399029112228289,0.2495037524668328,0.29039915875599603,0.4932649014781188,0.24762499157386295,0.24563990990425583,0.46945276646479484,0.2015652058296888,0.2678875606351061,0.4644043732662242,0.2004926551124774,0.2639117181537468,0.5098526508947988,0.22560767060476986,0.284244980290029,0.5391715350482156,0.21600622334391412,0.32316531170430146,0.41697736487174786,0.1544058024163152,0.2625715624554326,0.5547599466220794,0.2172544808226906,0.3375054657993887,0.6388326565312953,0.30096582964359975,0.33786682688769554,0.11031091159506345,0.04259481460858253,0.06771609698648093,0.4877808140211626,0.2535360533886139,0.23424476063254865,0.6005488280636659,0.26029716913905016,0.34025165892461584,0.41235995864077885,0.14277269846681812,0.26958726017396073,0.5337617190244359,0.24969490855062695,0.284066810473809,0.5710322922181048,0.2528943003352744,0.31813799188283043,0.48225609872824843,0.2145897277188236,0.26766637100942486,0.4888404050356738,0.16510878075816626,0.3237316242775075,0.5165523915022568,0.24656856191549367,0.2699838295867632,0.29959023703247295,0.061068348648291804,0.23852188838418115,-0.03214714222857132,0.048093752968062196,-0.08024089519663352,0.5481881845363196,0.22280095805343844,0.32538722648288115,0.5717560065421207,0.23903887647524052,0.33271713006688014,0.4860648259879057,0.26249099258696323,0.22357383340094242,0.48524490573420237,0.21326413986964446,0.27198076586455794,0.5834344867782523,0.26188816948164667,0.32154631729660554,0.39837489807968063,0.10947882400352386,0.28889607407615675,0.6340471860303207,0.3362981486480726,0.29774903738224806,0.32846516386568714,0.15840629297910166,0.1700588708865855
-1320,0.6152865744652962,0.28010140477405643,0.33518516969123974,0.5688470318739164,0.2571879094068455,0.31165912246707095,0.5663474956822107,0.3127018998272884,0.2536455958549223,0.5837662859606433,0.23393179443336184,0.3498344915272815,0.5872831977229616,0.21764704830661352,0.369636149416348,0.5654917100012964,0.2615433370305815,0.3039483729707149,0.5016701184772983,0.24677075560948283,0.2548993628678154,0.4944609673935432,0.21500383073283064,0.2794571366607126,0.4866180308115099,0.21334982626061974,0.2732682045508902,0.5187381883168957,0.22881309437790148,0.28992509393899424,0.5371517813613683,0.20503037893695558,0.3321214024244127,0.4120469408960333,0.15085467473463318,0.26119226616140007,0.5661673248282096,0.23005974430254134,0.3361075805256683,0.6575231571744128,0.30339990048428783,0.354123256690125,0.1466722185127787,0.05442862387310254,0.09224359463967616,0.485065932055894,0.25656687710974263,0.22849905494615133,0.6224681319796218,0.2672444821280615,0.35522364985156035,0.44242136744851407,0.15569930808543125,0.2867220593630828,0.5230373317443425,0.2325863688523097,0.29045096289203276,0.5518913005117346,0.2454363860949356,0.306454914416799,0.48568529732696075,0.2210537734584878,0.26463152386847294,0.49527355743430485,0.1715485312618216,0.3237250261724833,0.5284748881121998,0.25872661178912254,0.26974827632307724,0.325635317907962,0.07784801476907112,0.24778730313889089,-0.03826450013471368,-0.009354362881826058,-0.028910137252887623,0.5595967927416349,0.24027274385553063,0.3193240488861043,0.5892362150914131,0.2566323435688343,0.33260387152257875,0.47242490684494926,0.2557386421014616,0.2166862647434877,0.4826578733306562,0.20831660128296214,0.27434127204769404,0.5890399503313356,0.2726860357563701,0.3163539145749655,0.4059006007441355,0.11090570847508459,0.2949948922690509,0.620332547136301,0.327410806893906,0.292921740242395,0.3439334473851934,0.1684822716446949,0.17545117574049848
-1310,0.6203317129765201,0.2849457417524954,0.3353859712240248,0.5858685504938378,0.2618654439048882,0.32400310658894965,0.5760663212435233,0.3213236614853195,0.2547426597582038,0.5940402335386662,0.22297681419938473,0.3710634193392814,0.5923536132073953,0.21396402436517004,0.37838958884222534,0.5863557136889413,0.27329194336007834,0.313063770328863,0.4918202548063848,0.24201841430560495,0.24980184050077986,0.49925401518561346,0.22144469304550343,0.27780932214011,0.48258721625487666,0.21682918395047246,0.2657580323044042,0.5414738178978443,0.23347298210635797,0.30800083579148635,0.5459638569150299,0.195003618085944,0.3509602388290859,0.3983436220279934,0.14301081840963267,0.25533280361836075,0.5683615742408487,0.23081872577206541,0.3375428484687832,0.646220544832048,0.2940590437924054,0.3521615010396426,0.17936733592693244,0.08956786762296394,0.0897994683039685,0.4901398457982518,0.25661343694744837,0.23352640885080345,0.64414345863136,0.2829967171772072,0.3611467414541528,0.4609996627518706,0.1690576694301248,0.2919419933217458,0.5324528832117738,0.25728901852926406,0.27516386468250975,0.5227697194282689,0.2216071995764955,0.30116251985177345,0.4702583703968401,0.2037737775423864,0.2664845928544537,0.5200692361153877,0.18730700542804107,0.3327622306873466,0.5301555924801212,0.2588045990183159,0.27135099346180536,0.3299993282574303,0.08040295288768233,0.24959637536974796,-0.05820793977232419,-0.034758067798778464,-0.023449871973545724,0.5665938345137165,0.25178247111167507,0.3148113634020414,0.5856196202191457,0.24807844401956494,0.33754117619958074,0.47166152324126515,0.24185567257347568,0.2298058506677895,0.4671305305861881,0.19842409827119306,0.268706432314995,0.6027596518125261,0.28308604589283226,0.3196736059196939,0.4084380652477484,0.11129464578588767,0.29714341946186074,0.6095856836362087,0.31740810730168656,0.2921775763345221,0.3485227768273456,0.16429757472074066,0.18422520210660495
-1300,0.6295211720116131,0.2929610696028313,0.3365601024087817,0.5867197244863538,0.2615791042668529,0.3251406202195009,0.5800842832469776,0.31196131260794474,0.26812297063903284,0.6057522414889186,0.22941447267466075,0.37633776881425784,0.6046345313888397,0.21667980755305968,0.38795472383578006,0.5955200875815675,0.282346840293283,0.31317324728828455,0.5003974812242422,0.2429377349148902,0.257459746309352,0.4910803320477038,0.2208714454014314,0.2702088866462724,0.5124344383289943,0.24330520700197886,0.26912923132701544,0.5419862654711891,0.2364169292133638,0.30556933625782534,0.5508261394609819,0.20569379306437124,0.34513234639661067,0.4070961432675264,0.1483426033453538,0.25875353992217265,0.5645859246320073,0.2299192760902712,0.33466664854173606,0.6599264726073666,0.3089490547654955,0.3509774178418711,0.2161031460735061,0.13139889275163782,0.08470425332186828,0.4928114936285079,0.2494365705353827,0.24337492309312522,0.6608087967089641,0.27745046174508964,0.38335833496387445,0.5003483661995842,0.1802183588987181,0.3201300073008661,0.5455126186864284,0.2515514778395622,0.2939611408468662,0.4976093170989942,0.19602893947414857,0.3015803776248456,0.4933400547497655,0.22039907346550702,0.2729409812842585,0.5294935294583396,0.1924073406117763,0.3370861888465633,0.5220146806980016,0.256819903614151,0.2651947770838506,0.3184731523025714,0.06999094305707727,0.2484822092454941,-0.02213374839361205,-0.01662308662961879,-0.005510661763993263,0.5621624408156144,0.2479399471801664,0.31422249363544796,0.6044896454815599,0.25892438936367895,0.345565256117881,0.49111068891091175,0.25212711877461524,0.23898357013629648,0.44775481625634533,0.19191404359600078,0.25584077266034455,0.6320793684984098,0.29891666561078517,0.3331627028876247,0.4314181685270054,0.1183142613471289,0.31310390717987646,0.6149742117901138,0.3175430869126611,0.2974311248774527,0.3528311697024588,0.16975277582100567,0.18307839388145317
-1290,0.6081330198598294,0.284850918806458,0.32328210105337135,0.6034411748554573,0.27465854978779486,0.3287826250676624,0.6143364421416235,0.3239958549222798,0.2903405872193437,0.5927439331828046,0.2211514713082111,0.37159246187459355,0.6127353961843157,0.2236167652680115,0.38911863091630416,0.6112357932037856,0.2803445643249161,0.3308912288788695,0.5132679697542357,0.2520774786208564,0.26119049113337933,0.5082679529501002,0.2298330715938355,0.2784348813562647,0.5397117495349939,0.25879779356318827,0.28091395597180563,0.5478087905186693,0.23653832909406505,0.31127046142460424,0.5366654350615547,0.21464870333229846,0.3220167317292562,0.4062608235030459,0.15233380192734755,0.2539270215756983,0.5613982024600062,0.22132126212954342,0.3400769403304628,0.6630876891594877,0.320155007254981,0.34293268190450665,0.2716454242850561,0.1774677175752887,0.09417770670976738,0.5076829275052241,0.24652990638146918,0.26115302112375494,0.6745101733687946,0.28511038159493496,0.38939979177385964,0.5254955879791425,0.19204242655588127,0.3334531614232612,0.5339959043587095,0.22256583860467175,0.31143006575403775,0.49002011646373744,0.18703370389977061,0.3029864125639668,0.4958388902005577,0.2182103590640215,0.27762853113653624,0.5196359605521295,0.19121088423404797,0.32842507631808143,0.5269724402681487,0.2594332715801804,0.26753916868796834,0.3054946225849117,0.04754315946010428,0.25795146312480743,-0.03029022560180187,-0.03911154874212313,0.008821323140321259,0.5527028527468693,0.24806485894883773,0.3046379937980315,0.5911232176176545,0.251877404344521,0.3392458132731335,0.48729377089249126,0.2283578180921914,0.25893595280029985,0.4344026400601324,0.18015269926584912,0.2542499407942833,0.6373680676102024,0.3032652078608264,0.334102859749376,0.43720536827208745,0.12682402226783254,0.3103813460042549,0.6170219945723988,0.3277553601113937,0.2892666344610051,0.3348680017443226,0.16955989399885948,0.1653081077454631
-1280,0.6325610841051642,0.29435273578143867,0.33820834832372554,0.6308336798173703,0.2807364027896541,0.3500972770277161,0.6407074265975821,0.334173402417962,0.30653402417962006,0.5840205771240254,0.2096250666783582,0.3743955104456672,0.5987989051049215,0.21183108865539232,0.38696781644952916,0.6252747727632849,0.29066132726408433,0.3346134454992005,0.5208619531437045,0.248412980667536,0.27244897247616856,0.5304404307422032,0.23383163738490093,0.2966087933573022,0.5277609784855654,0.2429487404085351,0.2848122380770303,0.5544239167103434,0.24749233371426438,0.30693158299607903,0.5208320299173802,0.20925403685135627,0.31157799306602385,0.41683678666748164,0.15314874803903591,0.2636880386284457,0.5548199854547432,0.21845525747596747,0.3363647279787757,0.6764618978942432,0.3173211161137467,0.35914078178049647,0.3704157232224032,0.25347216233729436,0.11694356088510882,0.5274010187735917,0.26051116050395484,0.2668898582696369,0.6708843330362125,0.2807646875520867,0.39011964548412575,0.5497478051076414,0.2034736557326623,0.34627414937497913,0.49331010561758576,0.20060575939798755,0.2927043462195982,0.48846303158637727,0.17952355743779777,0.3089394741485795,0.5120532438278892,0.22146982062751655,0.29058342320037267,0.5312992108666391,0.18457758931634835,0.34672162155029074,0.5186994276692323,0.2586454414077172,0.26005398626151505,0.2929631491291668,0.05037374366766811,0.24258940546149874,-0.016830487547222474,-0.0072415871791343045,-0.00958890036808817,0.5642522345327506,0.24876079594572087,0.31549143858702977,0.5652810731535018,0.23161180345995255,0.33366926969354926,0.476486586870829,0.2178364750163032,0.2586501118545258,0.4414918810943276,0.18082198128069688,0.2606698998136307,0.6425300609454785,0.3089948430748958,0.3335352178705827,0.4538664117487184,0.1273933702589479,0.32647304148977047,0.6115642005654935,0.32567383242636505,0.28589036813912844,0.3337631243500721,0.175436499949683,0.1583266244003891
-1270,0.6512049486422191,0.3148512255865775,0.33635372305564154,0.6559354676750005,0.2966478650045893,0.3592876026704113,0.6553865284974093,0.3333001727115717,0.32208635578583766,0.5718759819073299,0.20100108877538345,0.37087489313194644,0.615771209122457,0.21488835610193036,0.4008828530205266,0.6194523271056308,0.28364327797064287,0.335809049134988,0.5402990174543071,0.25299098810113224,0.28730802935317484,0.5369597604129999,0.23190482781319102,0.30505493259980887,0.5379080895066289,0.2523235071438038,0.2855845823628251,0.5559519209780162,0.2552245722696992,0.30072734870831697,0.508849259797458,0.20401046824996782,0.30483879154749016,0.4117902328708514,0.14573477578795102,0.2660554570829004,0.5507124230540055,0.2153332381774476,0.3353791848765579,0.6779469447248434,0.3130175558457792,0.36492938887906423,0.36221360974299716,0.2861697435884801,0.07604386615451708,0.5330070449468719,0.2609501532594658,0.2720568916874061,0.6864119157529598,0.2852359936517599,0.40117592210119984,0.5535260959637699,0.20075899359228555,0.3527671023714844,0.5081015115362297,0.21052741139337672,0.29757410014285307,0.4907358390682901,0.18257984824422094,0.3081559908240692,0.5492486264700439,0.23641816569142318,0.3128304607786208,0.5416560363863498,0.19515655103854174,0.3464994853478081,0.522786595109405,0.2617474232382844,0.2610391718711205,0.2753634938025957,0.032408104458285944,0.24295538934430977,-0.01842379179273864,-0.0206625587070588,0.002238766914320161,0.5888102847988326,0.25094576053422585,0.3378645242646067,0.5463860926186144,0.23410349143458264,0.31228260118403167,0.5010671965849709,0.2212734128553114,0.2797937837296595,0.44022539358930796,0.1793160967472894,0.2609092968420186,0.6401505264625015,0.3104012771942273,0.32974924926827415,0.4722940740949007,0.13035491701108706,0.34193915708381367,0.5934751566473906,0.32052329463917817,0.2729518620082124,0.3279053872731542,0.17162708396229578,0.1562783033108584
-1260,0.6488734197337707,0.3180082719075867,0.330865147826184,0.6539546249735234,0.2941218002526065,0.35983282472091693,0.6604628670120898,0.33968911917098443,0.32077374784110535,0.5654485535363278,0.1936091077156908,0.37183944582063705,0.628504459855933,0.21478644718704576,0.4137180126688872,0.651192002420017,0.29738839832327396,0.35380360409674305,0.5353444488609025,0.2445787977471415,0.29076565111376096,0.531176062224615,0.22798254973141277,0.3031935124932022,0.5583119935775078,0.26462312797912385,0.29368886559838403,0.5721996607807179,0.2642898748997575,0.3079097858809604,0.5310275954307057,0.21192894150033112,0.31909865393037457,0.41230568628649433,0.14991544934091233,0.262390236945582,0.556042285463126,0.21671979536953334,0.3393224900935926,0.6632985833839516,0.31320208829218515,0.35009649509176644,0.4075309642718992,0.3161718871266979,0.0913590771452013,0.524659531186777,0.24328402055284265,0.28137551063393434,0.6932070449038947,0.30085778541112584,0.39234925949276883,0.5693193146821529,0.20605860705404494,0.36326070762810797,0.4966927826682036,0.1932237172498315,0.3034690654183721,0.49498217751896945,0.18719040056467268,0.3077917769542968,0.5758705404146434,0.24464466891706496,0.3312258714975784,0.5314707615972692,0.19163316295559915,0.3398375986416701,0.5404196667876264,0.2701079725230301,0.27031169426459634,0.2915385916106302,0.020080470127144655,0.2714581214834856,-0.05226309290979611,-0.04402714432196376,-0.00823594858783235,0.6037283188858663,0.2641368398512162,0.33959147903465015,0.5805268249982724,0.2648733423940169,0.31565348260425546,0.5333244328966984,0.23136171545646403,0.3019627174402344,0.44046479061769583,0.18451332900874184,0.255951461608954,0.649159307172814,0.3060121890957009,0.3431471180771131,0.49894096587660847,0.14848501888454654,0.35045594699206195,0.5777944331566758,0.3108047626490104,0.2669896705076654,0.3294505383918688,0.1838310522961323,0.14561948609573647
-1250,0.6870229220527494,0.3449240440313139,0.34209887802143557,0.6736630292380228,0.3152167944081399,0.35844623482988286,0.6807240069084629,0.3453208981001727,0.33540310880829016,0.5504789880965429,0.18770926043653316,0.3627697276600098,0.6378711406468177,0.2262449425466144,0.4116261981002033,0.6704541853329684,0.3057201711297734,0.364734014203195,0.5417401774486355,0.2491323984388983,0.2926077790097371,0.5245412111654691,0.2189261088146089,0.30561510235086026,0.5739249256980423,0.2776539623394567,0.2962709633585856,0.5901925238685006,0.2711886565819163,0.31900386728658425,0.5237524686206299,0.2047966494045209,0.31895581921610894,0.40892365992298757,0.14372185889208075,0.26520180103090685,0.5454437322857123,0.20366304847739256,0.3417806838083198,0.666993625941747,0.3093840241034524,0.35760960183829466,0.44702380805723985,0.3374668305939572,0.10955697746328266,0.5343317831863558,0.24709749297445305,0.28723429021190267,0.7147615907317627,0.3248545194976484,0.3899070712341143,0.5819661195340787,0.2012444826576635,0.38072163687641525,0.48190007571992477,0.19775910655692916,0.2841409691629956,0.49614399152991,0.18810375860243514,0.30804023292747484,0.5754685316470235,0.24075092685354757,0.33471760479347595,0.5198492992812465,0.18193614793831211,0.3379131513429343,0.5461954964762505,0.27752790032913793,0.26866759614711255,0.27810374021630113,0.003516224899412341,0.27458751531688874,-0.07122767774937053,-0.055579569265122336,-0.01564810848424819,0.6051221756061195,0.25870615200374336,0.3464160236023761,0.6039329509417736,0.28129967059040334,0.32263328035137023,0.5249135202767351,0.20965320817950125,0.3152603120972339,0.4515748720641687,0.18488143411690813,0.2666934379472606,0.6469926383943844,0.30887827376050075,0.33811436463388367,0.5237415769299257,0.1650054826102848,0.3587360943196409,0.5657634873048124,0.309433653969111,0.2563298333357014,0.3073320250914092,0.180673660729261,0.1266583643621482
-1240,0.7208077799438314,0.3511879362901359,0.36961984365369543,0.6892489272069726,0.3170603509817919,0.37218857622518065,0.6877181347150259,0.3352704663212435,0.3524476683937824,0.5636202877582188,0.19869346953986453,0.36492681821835427,0.6292160343844254,0.21830498656411412,0.41091104782031135,0.6838247792454732,0.30634246121490616,0.37748231803056714,0.5507509140905932,0.25056426062681164,0.30018665346378154,0.5431935560861789,0.21846511308563077,0.3247284430005482,0.5845899796326566,0.2909559550486486,0.29363402458400806,0.6144398154254891,0.27323844687529547,0.3412013685501936,0.5296842408452982,0.2108712563434549,0.31881298450184326,0.4070981806328057,0.13743047490984658,0.26966770572295906,0.5353832629859464,0.2027839893425408,0.3325992736434056,0.6720397096250147,0.3091116190635198,0.3629280905614949,0.4962143144003883,0.37426423666632996,0.12195007773405836,0.5535255219967519,0.25811443742967527,0.29541108456707665,0.7123266493225403,0.31938314817633034,0.39294350114621,0.5891502458946526,0.20692211050620574,0.38222813538844685,0.47620546900817307,0.18640241887429712,0.289803050133876,0.5116075524969119,0.1978598905946709,0.31374766190224107,0.5603619355126888,0.23733959531117393,0.3230223402015149,0.509622236493679,0.17939147876729802,0.330230757726381,0.5509129280543937,0.2653523431183432,0.28556058493605047,0.26048555406022056,-0.005832578588089773,0.26631813264831034,-0.08659085226270524,-0.05889023064145033,-0.02770062162125491,0.6233236047553712,0.27126672429791654,0.35205688045745465,0.6076839203581273,0.277579415355555,0.3301045050025723,0.5522344375009628,0.21993663573764935,0.3322978017633134,0.4744205562248376,0.19862745703724297,0.2757930991875946,0.6532265625989889,0.3168708741431522,0.3363556884558367,0.5620800179942081,0.17403070261759496,0.38804931537661314,0.5744252710248504,0.32205069550020604,0.25237457552464443,0.2761375834423535,0.16476510348529066,0.11137247995706283
-1230,0.714669388643,0.34408458206786535,0.37058480657513465,0.7069745275395972,0.32158490950882945,0.38538961803076777,0.7012172711571675,0.33534231433506045,0.3658749568221071,0.5657539952210798,0.20602845430431638,0.3597255409167635,0.6150417558369672,0.21984434754158153,0.3951974082953857,0.6432261131357947,0.2791576036069777,0.3640685095288169,0.5445051126313024,0.254295005450839,0.2902101071804635,0.5527905499145033,0.21462021253755809,0.3381703373769452,0.6013850402852952,0.30488557270014305,0.2964994675851521,0.6174117778895798,0.268681282122817,0.3487304957667628,0.5387324068357625,0.21483993658610867,0.32389247024965384,0.40829411405170835,0.14402135158812623,0.2642727624635821,0.5464666580573246,0.20163305624845654,0.3448336018088681,0.6611149494348144,0.2927255771856385,0.3683893722491759,0.5059390791655477,0.3839347970167861,0.12200428214876155,0.5584564305232993,0.25306602074129914,0.3053904097820002,0.7206943448002647,0.3157548922272709,0.4049394525729939,0.6040595780321757,0.2222224281124111,0.3818371499197646,0.48624811675960355,0.2020811270039109,0.28416698975569266,0.5180942297511911,0.19393541556379038,0.3241588141874007,0.5948223823167191,0.2565645479315692,0.33825783438514995,0.49133008999815253,0.1613038735275229,0.33002621647062963,0.583139161048403,0.27569917938335975,0.30743998166504327,0.29185593206597904,-0.008646948319832853,0.30050288038581185,-0.06670943906774257,-0.04182132895530025,-0.02488811011244231,0.6458334985605406,0.2970917367890934,0.34874176177144717,0.6141147021108321,0.28951187487042457,0.32460282724040757,0.522375184213364,0.19110949077521092,0.3312656934381531,0.4872244360011944,0.21178399695219266,0.27544043904900173,0.6372058842162615,0.30898217249724413,0.32822371171901726,0.5724126296848202,0.19294805109605345,0.37946457858876675,0.579689475852858,0.3239510663389267,0.25573840951393134,0.3001283083425581,0.16685745194726778,0.13327085639529032
-1220,0.7262628882511581,0.3585841260810513,0.3676787621701068,0.7074020757662527,0.32433259329573,0.3830694824705227,0.6910977547495682,0.32379136442141626,0.367306390328152,0.559691927717006,0.20620528896390966,0.35348663875309644,0.6116036708663867,0.2213640418863519,0.3902396289800348,0.6085478457527261,0.24553665317411158,0.3630111925786145,0.5541434512062742,0.2561127266049757,0.2980307246012984,0.5716336141084309,0.2099143506989589,0.3617192634094721,0.619703462448377,0.31001320754429557,0.30969025490408153,0.6280074194004013,0.2735279388985062,0.3544794805018951,0.5598164632944296,0.23250894487642437,0.3273075184180052,0.4053501212232341,0.1439113338630483,0.26143878736018583,0.5552017418058321,0.2054483541430193,0.34975338766281283,0.6625165173015645,0.28237418566819966,0.3801423316333648,0.49457339893710073,0.38189720379135245,0.11267619514574828,0.5843592202335752,0.2605444175308875,0.3238148027026877,0.7085244689871079,0.3143031067243516,0.3942213622627563,0.61806093443674,0.23185808895197366,0.3862028454847664,0.48368248631967337,0.2114745609675497,0.2722079253521237,0.5346066701958708,0.19791635786130227,0.33669031233456853,0.6178198362611909,0.2568427635231283,0.36097707273806257,0.49939737307445303,0.15883398288011683,0.3405633901943362,0.5926583777383067,0.26884903582319497,0.3238093419151117,0.29222423230247874,-0.013369993491046134,0.30559422579352485,-0.00998625726630084,0.005000881938481399,-0.014987139204782238,0.6436406030660883,0.29387971988040196,0.3497608831856863,0.6304181735811968,0.28734844471063403,0.34306972887056275,0.5365867852478686,0.18790875683151304,0.3486780284163556,0.507930991875946,0.22267784882463781,0.28525314305130817,0.6264536320210838,0.3057689140047895,0.3206847180162944,0.5954606798436753,0.20051358468992794,0.3949470951537474,0.563378255495091,0.32287833364118157,0.24049992185390945,0.33185946462715105,0.18799688034618095,0.14386258428097012
-1210,0.712438260500944,0.35253776881607973,0.3599004916848643,0.7196087737603063,0.32176142024460463,0.3978473535157016,0.7155012089810018,0.32894507772020726,0.38655613126079447,0.5608756969258537,0.21160970690751255,0.34926599001834113,0.6196634145207689,0.2203288618562083,0.3993345526645605,0.5963094740784489,0.243010040189568,0.3532994338888809,0.5691838153083734,0.26282109393341374,0.3063627213749596,0.5753673525658282,0.21426057047949004,0.36110678208633806,0.6147037899711019,0.3040355369773156,0.3106682529937862,0.6199961945806627,0.24885808237215368,0.37113811220850895,0.5550309101404384,0.23709854296786928,0.3179323671725691,0.43877717335941163,0.16319907096143269,0.2755781023979789,0.540761836146096,0.19351761856536642,0.3472442175807296,0.637518961258072,0.269155950786954,0.3683630104711179,0.5267289360412545,0.3853490394731331,0.1413798965681214,0.5932588006407521,0.26573029659725184,0.3275285040435002,0.7037801982254881,0.3183975766535499,0.38538262157193826,0.6224914854112389,0.23408911503867236,0.38840237037256653,0.5058845570384403,0.22062210033020133,0.2852624567082389,0.5393880359978824,0.20863808011293453,0.33074995588494793,0.6342409372547267,0.258004122185141,0.3762368150695858,0.49244736911559,0.14754462518364725,0.34490274393194276,0.6008804599018316,0.26780337032156204,0.33307708958026955,0.2831649730260613,-0.0074864551218054584,0.29065142814786676,0.015089870500417709,0.022430312322521996,-0.007340441822104286,0.6486687974367312,0.28867109739945596,0.35999770003727527,0.6384652891356262,0.30135219184077766,0.33711309729484845,0.5581686324650272,0.1873901352352882,0.3707784972297391,0.5076426857772424,0.21673153553887498,0.2909111502383674,0.6223737060172573,0.30922544758815557,0.31314825842910177,0.603715054216924,0.20543621896702,0.39827883524990393,0.5659766130063512,0.3067873431750046,0.25918926983134655,0.3311068062124719,0.18761740632652377,0.14348939988594814
-1200,0.7201468082317473,0.35211943228944426,0.368027375942303,0.7249727388974747,0.3170191651434444,0.40795357375403035,0.7097119170984456,0.30649810017271156,0.40321381692573405,0.5532381933635853,0.22753359493171404,0.32570459843187116,0.6181562353058966,0.21734847306475866,0.40080776224113795,0.5964736895175812,0.23172815142392073,0.3647455380936604,0.5880420911696408,0.2668749375303632,0.32116715363927767,0.5741075155381716,0.2165906150860035,0.35751690045216816,0.6061333581133472,0.3013848879491441,0.30474847016420314,0.6424119821682253,0.2637342369842402,0.378677745183985,0.5786694651253109,0.25352807646497066,0.3251413886603402,0.44086954750117147,0.1626571317971599,0.27821241570401156,0.5531049138952515,0.19582401598618882,0.3572808979090627,0.635840594721713,0.2608585811432005,0.3749820135785125,0.5010163327756849,0.35600227658541755,0.14501405619026736,0.6038101467189172,0.2750378298681359,0.3287723168507813,0.7272165092892532,0.3347078191089757,0.39250869018027745,0.6538055301281173,0.2577502214348981,0.3960553086932191,0.5558714166391282,0.2539479744269615,0.3019234422121667,0.5419798835362626,0.21725922004587966,0.3247206634903829,0.646334381959378,0.2575970085442816,0.3887373734150964,0.47494479585463056,0.14659449806015712,0.32835029779447344,0.6218813066203199,0.27472831795870817,0.3471529886616118,0.3008294862559154,-0.01806524241799529,0.31889472867391067,-0.0030858155217296074,0.010292512826874507,-0.013378328348604114,0.6483634575577568,0.29783724194814776,0.35052621560960906,0.6101295370604992,0.2927483817465619,0.31738115531393735,0.5549918612353464,0.18236310015900972,0.37262876107633663,0.5097689432551817,0.2189813527734017,0.2907875904817801,0.6203970959036023,0.30880985264118194,0.3115872432624203,0.6169764107178002,0.2229946298535159,0.3939817808642843,0.5747591679572612,0.31181355763629387,0.2629456103209673,0.32781104290362617,0.1935757773976049,0.13423526550602127
-1190,0.7335112658026623,0.3587068381288644,0.3748044276737979,0.7365008511739926,0.32221446446642765,0.41428638670756485,0.7098224525043177,0.29345768566493957,0.41636476683937823,0.5671306749676656,0.24944209395620054,0.317688581011465,0.6413753770182882,0.22942199766503435,0.4119533793532538,0.6050100113798418,0.228438080696043,0.37657193068379885,0.5862545878863529,0.25951572375287363,0.3267388641334793,0.5768429748283254,0.2174058037509577,0.3594371710773677,0.6038711662703388,0.31638085865794896,0.2874903076123898,0.6472808177682733,0.25892026479181673,0.3883605529764566,0.5845162447927303,0.2427316607899822,0.3417845840027481,0.4536132673226983,0.17738117067008943,0.27623209665260884,0.5654434604117531,0.21085864593174605,0.35458481448000706,0.6275322410037686,0.25753919392273145,0.3699930470810372,0.4505372396648196,0.31330151698446057,0.13723572268035902,0.6032869028285102,0.27210899436293395,0.3311779084655762,0.7314969816872114,0.331197928367309,0.4002990533199025,0.6601817433875278,0.2622882470879921,0.39789349629953563,0.5689103356396252,0.25061473650246807,0.31829559913715716,0.5119237691900477,0.1933199223575084,0.3186038468325393,0.6756184872984373,0.26485613829101606,0.4107623490074212,0.476024685710264,0.14170090350051465,0.33432378220974934,0.6468165294728063,0.2863643308695735,0.3604521986032328,0.31684707201311985,-0.012749210702480583,0.32959628271560043,-0.00806343754421807,0.013300795295294324,-0.021364232839512394,0.6099183909778014,0.29146277629293593,0.31845561468486544,0.6185970529742846,0.29366788755538153,0.32492916541890304,0.5594266749509192,0.17142925607754333,0.3879974188733759,0.5123868655978747,0.23719612022364317,0.2751907453742316,0.6098120953334263,0.2971478529706169,0.3126642423628093,0.6199473294533322,0.22488542750302246,0.39506190195030977,0.5911787272133104,0.31747914920219944,0.27369957801111094,0.33408808828955755,0.20802094864311832,0.12606713964643923
-1180,0.7480442767379791,0.36202006341981746,0.38602421331816167,0.7367185477481153,0.3209533933208338,0.4157651544272815,0.7194031088082902,0.2940490500863558,0.4253540587219344,0.5635954432192677,0.23845642340940146,0.3251390198098662,0.6371720812482233,0.23626062221650102,0.40091145903172226,0.6223534665303007,0.2346667434926031,0.3876867230376975,0.5877317768805395,0.2556385384778096,0.33209323840272986,0.5817144899785196,0.21432595994459333,0.36738853003392624,0.6288421081495271,0.3405474656596231,0.28829464248990394,0.6496971423168467,0.26495290501743374,0.384744237299413,0.5972615870235253,0.24553877608356658,0.35172281093995866,0.47176211722999817,0.19225801193896053,0.27950410529103764,0.5715311714822342,0.20820107798024837,0.3633300935019858,0.6071941292320265,0.24853225308625024,0.3586618761457762,0.48805408615052565,0.343867879202998,0.14418620694752765,0.6197579997006868,0.27006479577414044,0.3496932039265463,0.7194599647803117,0.32350660550325744,0.3959533592770543,0.6698396403674893,0.2670189859578773,0.40282065440961196,0.54961476512512,0.2584170112226816,0.2911977539024384,0.5028635962590435,0.1918376566084348,0.31102593965060876,0.672268414234939,0.246999291698838,0.42526912253610105,0.47938532053594207,0.14661429237522983,0.33277102816071225,0.6454079846190085,0.28352814224870604,0.36187984237030246,0.348298522397982,0.00583489494177845,0.34246362745620357,0.009742028148375005,0.017158064697456333,-0.00741603654908133,0.636354083226927,0.3183366510956547,0.31801743213127237,0.6071944130903841,0.28357252002180705,0.3236218930685771,0.5162903664754784,0.14782427114837884,0.3684660953270996,0.500960162275147,0.24105736261699565,0.25990279965815133,0.6107573204262382,0.2998669589346578,0.3108903614915804,0.6322105697228705,0.23526255611475055,0.3969480136081199,0.6032522982054815,0.3333392534917094,0.2699130447137722,0.3456211633289725,0.20213805306765958,0.14348311026131294
-1170,0.765675766880576,0.3675253721103404,0.3981503947702356,0.7208816122882852,0.3192628127181869,0.4016187995700983,0.7318659758203799,0.2853112262521589,0.44655474956822105,0.5603802675902989,0.235407852335752,0.3249724152545469,0.6369289301530601,0.23919631411545744,0.3977326160376026,0.6370954034081906,0.24271041903746704,0.39438498437072356,0.5999769879291228,0.2611672466173418,0.33880974131178104,0.5729457627081701,0.20246649062369562,0.37047927208447445,0.6291833411278664,0.34885892606060237,0.280324415067264,0.642159843954461,0.2633490258243227,0.37881081813013834,0.6005810185649715,0.2504943143520557,0.3500867042129158,0.46838009086649146,0.17633192755129068,0.2920481633152008,0.5750202206257179,0.20859982645378936,0.36642039417192857,0.6006871636813784,0.25139470282038073,0.34929246086099763,0.5158584870562322,0.3663208260752801,0.1495376609809521,0.621967374856579,0.2750577840842955,0.3469095907722836,0.707398791708638,0.3213639536878009,0.3860348380208371,0.6742850154355875,0.271388387546279,0.40289662788930847,0.5650241601203192,0.26540093830257266,0.2996232218177466,0.540222339862361,0.21330227633668608,0.326920063525675,0.6711440659039135,0.24938454372004876,0.42175952218386475,0.47499978006316584,0.14600506734465862,0.3289947127185072,0.6470616321931282,0.28702006022523985,0.3600415719678884,0.36751730895293866,-0.00582562952702374,0.37334293847996236,0.04059630671300559,0.031354366758478726,0.009241939954526865,0.6214677727636828,0.3144584380873827,0.3070093346763001,0.6448308032526319,0.2869952316233213,0.35783557162931057,0.5468171525106934,0.15699856737202628,0.3898185851386671,0.5152647782617201,0.25198725275177875,0.26327752550994143,0.6173358843429672,0.28149968957084753,0.3358361947721197,0.6473908398234318,0.24006569760358384,0.407325142219848,0.6208351685824299,0.3484853866810645,0.27234978190136544,0.37781984837811544,0.22223759686021938,0.1555822515178961
-1160,0.7745835459877344,0.3766144303790408,0.3979691156086936,0.7265848702842215,0.31761145672349006,0.40897341356073147,0.7306970639032815,0.28198687392055266,0.4487101899827288,0.5577452850180122,0.23479550752278025,0.322949777495232,0.6337125417692461,0.2391998898668569,0.39451265190238916,0.6509788104464067,0.2603851860388067,0.3905936244076,0.6131508173934065,0.2642355227342989,0.34891529465910753,0.5853239884522204,0.19789140771530297,0.3874325807369175,0.6185472310619505,0.33477392553504265,0.2837733055269079,0.6401625824556161,0.24775381038039018,0.3924087720752259,0.6123879013094756,0.26926822588660815,0.3431196754228675,0.48460974268076523,0.18850111036407718,0.29610863231668805,0.5963056860172957,0.2199188456231691,0.3763868403941266,0.6093909440701927,0.2648787522970445,0.3445121917731481,0.5506010530439475,0.3642561306424948,0.18634492240145267,0.6454157959792255,0.27866506293892346,0.366750733040302,0.7018597831259527,0.3074330934626171,0.39442668966333555,0.6821269609496314,0.28046999788756666,0.4016569630620648,0.5736057515918097,0.24888306605847868,0.32472268553333106,0.5673139227104288,0.22399576495500265,0.3433181577554262,0.6646634293262206,0.2484375897340999,0.4162258395921206,0.4714609964018334,0.13995240566909184,0.3315085907327416,0.6281871311522375,0.2772302755973185,0.3509568555549189,0.365877330541355,0.012285939964745097,0.35359139057660993,0.033606701957128095,0.04131348745612114,-0.0077067854989930394,0.6366217513026513,0.3229266629127045,0.3136950883899468,0.6629848041587002,0.29421114464075926,0.36877365951794094,0.5494530510525623,0.16656653675452424,0.382886514298038,0.506309270070738,0.25516376816071007,0.2511455019100279,0.6072982527273418,0.27968779696666374,0.32761045576067815,0.6481640284533415,0.23269697566095912,0.41546705279238244,0.6186346457140421,0.34457097796280245,0.2740636677512397,0.38996092046559994,0.226745161182114,0.16321575928348597
-1150,0.7637067962952118,0.3723780758193121,0.3913287204758996,0.7304916412360458,0.3263212809187972,0.4041703603172486,0.7392248704663212,0.2813043177892919,0.45792055267702936,0.5419748485579207,0.22827893110024772,0.31369591745767295,0.622647379063618,0.23933398054433663,0.38331339851928137,0.6763025597441696,0.2855850535140663,0.39071750623010326,0.6281760725600812,0.27121933757778194,0.3569567349822993,0.5976880464788318,0.19669804997716817,0.4009899965016636,0.5955673226769118,0.3282143308710733,0.26735299180583844,0.6608694332609992,0.2727365050608575,0.3881329282001417,0.5825932881849721,0.2580421256166387,0.32455116256833344,0.48188578530244686,0.18425931585273925,0.29762646944970766,0.6160992430575851,0.23158223847424333,0.3845170045833418,0.6134528547059618,0.2604675481020069,0.35298530660395494,0.48329888067883636,0.30860297976450646,0.17469590091432993,0.6439746581454773,0.27495357873323983,0.3690210794122375,0.7077297311660422,0.31116280530372753,0.3965669258623147,0.6706364353984531,0.270528590117518,0.4001078452809351,0.5667454223272298,0.23936733530916368,0.3273780870180661,0.5737187224280925,0.2214886183165696,0.35223010411152283,0.680984985291584,0.25160899223421157,0.4293759930573724,0.47744327829047495,0.1346541273346295,0.3427891509558455,0.6230765802759156,0.2757596592753872,0.3473169210005284,0.3663174377422037,0.028180758976449633,0.3381366787657541,0.06006873305175913,0.05108652882582006,0.00898220422593907,0.6603212809999286,0.3359730031961551,0.3243482778037735,0.6517280566369507,0.2887094668785945,0.36301858975835616,0.5920193892588846,0.18629127363536624,0.4057281156235184,0.510095861777819,0.2551740648070923,0.25492179697072664,0.6044600433333756,0.27999442494583326,0.3244656183875423,0.6830582656207533,0.2447587182875512,0.43829954733320214,0.6137132180560094,0.33970105568264164,0.2740121623733678,0.4011879004394351,0.23327169501190836,0.16791620542752675
-1140,0.7697866204823142,0.37000192434802254,0.39978469613429163,0.737389288544061,0.3254014638623687,0.4119878246816923,0.7456856649395509,0.2880663212435233,0.45761934369602764,0.5376007482590555,0.22983682983682985,0.3077639184222256,0.612302730264981,0.23715634794206567,0.37514638232291536,0.6753028622462943,0.2800334192823497,0.3952694429639446,0.6389743124853269,0.2711286839652355,0.3678456285200914,0.587050270330947,0.19914688544528591,0.38790338488566106,0.6127249433690358,0.3394110379728324,0.2733139053962035,0.6518204729225737,0.26609686543173416,0.38572360749083956,0.5906321675581048,0.26610461403345165,0.3245275535246532,0.4931300042784671,0.19226208666951897,0.3008679176089481,0.617607010723162,0.2390406474225216,0.3785663633006405,0.6369697575485304,0.26834532611167067,0.3686244314368597,0.4445525795141806,0.27336764637039845,0.17118493314378214,0.6420634876644145,0.27103811809570266,0.3710253695687118,0.6933737224408355,0.30652482166711353,0.38684890077372197,0.6659149615870674,0.27332293176099115,0.3925920298260763,0.5929546643213439,0.250137258626477,0.3428174056948669,0.6047785424386801,0.24930439385918476,0.35547414857949533,0.6935927459751265,0.26023622800916324,0.43335651796596325,0.5003035128311148,0.14367813563944434,0.35662537719167053,0.6324175404419489,0.2879829637693615,0.3444345766725873,0.3620622960161033,0.02838228174736457,0.3336800142687387,0.036909610028125116,0.04606238697134572,-0.009152776943220607,0.6430913878292317,0.32368208170419305,0.31940930612503865,0.6320978553822764,0.2540619505040965,0.3780359048781799,0.56976829767168,0.19479461386653796,0.37497368380514207,0.5198570825482141,0.2575242743438462,0.26233280820436783,0.6167935836194772,0.283990725137159,0.3328028584823182,0.674996016907058,0.24305301731005333,0.4319429995970047,0.6331751467015245,0.35191671047583867,0.2812584362256859,0.3840277078930596,0.2239001543054577,0.1601275535876019
-1130,0.7527742683991376,0.3655089900519574,0.3872652783471803,0.7258180291987981,0.30895262451851796,0.4168654046802802,0.7457326424870466,0.29099550949913644,0.4547371329879102,0.5473690363972495,0.2310659037931765,0.31630313260407306,0.6236557409582656,0.2474419968426115,0.3762137441156541,0.6981950706558534,0.3015859754253036,0.3966090952305498,0.631789432578119,0.26719338740007764,0.3645960451780414,0.5867887124705339,0.20889645469218454,0.37789225777834934,0.631023561832482,0.3232816863002576,0.30774187553222443,0.6667900120582766,0.27755748109255224,0.38923253096572435,0.612164795846697,0.2596900368655217,0.3524747589811753,0.5033127559440133,0.19733105148422062,0.3059817044597926,0.6342490954526815,0.2526162204535311,0.3816328749991504,0.6350233796019151,0.2665878742411378,0.3684355053607774,0.3941695760475619,0.24473786005898426,0.14943171598857766,0.6502646705060057,0.28206614822656906,0.3681985222794366,0.6954245808301508,0.3088800477325816,0.38654453309756914,0.6775389039806398,0.27724575752971303,0.4002931464509267,0.6025497578783849,0.2677154700229762,0.33483428785540875,0.6219149461796365,0.2569147697194283,0.3650001764602082,0.7120979114687358,0.2866705378622067,0.42542737360652916,0.5083861914858053,0.14370892679622413,0.36467726468958117,0.6718265564022741,0.30930371728515316,0.3625228391171209,0.347436838825794,0.01789151589134448,0.3295453229344495,0.059287587539663004,0.06505798503224405,-0.005770397492581056,0.6531180356732149,0.31578884756005676,0.33732918811315815,0.6273390768852749,0.2501113389079573,0.37722773797731757,0.5975376599725113,0.21454673670625649,0.38299092326625483,0.5288717964558943,0.2596608284681679,0.2692109679877264,0.6142493316270289,0.28045816808788315,0.33379116353914573,0.680516115125444,0.24677369471701296,0.43374242040843103,0.6557771273497108,0.3595998920163112,0.2961772353333996,0.37344017309046995,0.2109288517661266,0.16251132132434337
-1120,0.75326511659039,0.36597752696178915,0.3872875896286008,0.7191635744600733,0.30146660809125214,0.41769696636882114,0.7514031088082902,0.28642487046632126,0.4649782383419689,0.543613126685227,0.22353654704751882,0.3200765796377082,0.6451048857279247,0.25568767956976557,0.38941720615815906,0.7305109404935106,0.3094884833119661,0.42102245718154446,0.6427713041800613,0.27973147935073417,0.3630398248293271,0.5940120687156092,0.20849975860389133,0.3855123101117179,0.6199167330598392,0.30805111791884443,0.3118656151409947,0.668390389331752,0.2776975578779768,0.39069283145377526,0.6351942375046186,0.26594879434516183,0.3692454431594567,0.5074363832691563,0.1959945398610517,0.31144184340810466,0.6481939639449817,0.2585702601607228,0.3896237037842589,0.6401155963967843,0.26121885877665973,0.3788967376201246,0.3811728357039552,0.22228737702373413,0.15888545868022105,0.667376519430418,0.29563058094483213,0.37174593848558585,0.6902116804719148,0.30962405760762174,0.3805876228642931,0.6925631228435576,0.29361340987506995,0.3989497129684877,0.60564750943897,0.26974507625334687,0.33590243318562313,0.6486578436562556,0.2733580377624846,0.37529980589377093,0.72548288910301,0.295342441278005,0.43014044782500493,0.5104250059382945,0.13893409812701793,0.3714909078112766,0.6813664635815555,0.318221318206994,0.3631451453745615,0.36102920227095314,0.03699216840817858,0.32403703386277455,0.11107191384527117,0.11007755243657312,0.0009943614086980455,0.6476318314841104,0.3066960638913783,0.34093576759273214,0.6536438537083535,0.25573587339614384,0.39790798031220964,0.6230716433800435,0.23571950616269655,0.38735213721734696,0.5518873752818707,0.2735741718922147,0.278313203389656,0.6309314141631717,0.28787299012962003,0.3430584240335517,0.6922756112876168,0.25,0.4422756112876168,0.6610590926528467,0.3555149827368182,0.3055441099160285,0.36964333635235314,0.20545687833350107,0.1641864580188521
-1110,0.7296569919372606,0.3582885016022289,0.3713684903350318,0.7032638796275231,0.29965835366475513,0.403605525962768,0.7472359240069084,0.2864469775474957,0.46078894645941276,0.5537394684730108,0.23412616641456765,0.3196133020584431,0.6553958982555697,0.25733788884061626,0.39805800941495345,0.7235649155154781,0.30697339421788794,0.4165915212975901,0.6283794620754098,0.2739563793412039,0.3544230827342059,0.5823324204237456,0.20944681602347046,0.3728856044002751,0.6310890663774311,0.30770074477144244,0.3233883216059886,0.6505983029697446,0.2670073645369937,0.3835909384327509,0.6416938072297974,0.26976873761262987,0.37192506961716754,0.5276511215695862,0.1966383472892855,0.33101277428030074,0.6539305044847875,0.266864681533641,0.3870658229511465,0.6480065552954771,0.25604535983277843,0.39196119546269864,0.33779205708217636,0.18852541817474025,0.1492666389074361,0.6836890911408823,0.3070488268583749,0.37664026428250735,0.7017462491515147,0.31014341515026345,0.3916028340012513,0.6907731135414389,0.30710704107385733,0.38366607246758155,0.654403595005087,0.3070338866178694,0.34736970838721765,0.6698867125463208,0.28746073760367036,0.38242597494265046,0.7400726168218336,0.3039313905036596,0.436141226318174,0.4964194283401807,0.14033289639215618,0.35608653194802453,0.6938428286763817,0.3249520935592098,0.36889073511717185,0.3169837368807518,0.0024460694952433675,0.3145376673855084,0.09344089752262512,0.10079684595539136,-0.007355948432766244,0.6455301414080531,0.3048065255494135,0.34072361585863953,0.6078144556295255,0.22990524675005566,0.3779092088794699,0.6250742416228919,0.24037511917171167,0.38469912245118026,0.5539570012047076,0.2753065826460322,0.27865041855867545,0.6372692371045195,0.29900535965434666,0.33826387745017295,0.6845366960009747,0.2440605055247842,0.44047619047619047,0.677597647092255,0.36194072263821203,0.315656924454043,0.37211515883398744,0.20761002650028512,0.16450513233370231
-1100,0.7393847106366245,0.363001759802322,0.37638295083430245,0.7111558707470719,0.30202163629374523,0.40913423445332664,0.7351488773747841,0.2786597582037997,0.45648911917098445,0.5646754499419077,0.23938444001139925,0.32529100993050836,0.6726667775149601,0.27284413478437325,0.3998226427305868,0.7280304230708287,0.3175033491306665,0.4105270739401622,0.631827786029581,0.2879181978991606,0.34390958813042033,0.5872769538099717,0.21358269969125274,0.3736942541187189,0.6050654816945265,0.28640415085544363,0.31866133083908277,0.6654592825967435,0.28338467536621326,0.3820746072305302,0.6522092752849906,0.2842033069187483,0.3680059683662424,0.5515045942587047,0.19944991137461035,0.3520546828840943,0.6556331151544811,0.2684778003584205,0.3871553147960605,0.6601944840176228,0.2619877439700179,0.398206740047605,0.35583227183021204,0.18321831320789117,0.17261395862232087,0.6927693680610599,0.30539262691712904,0.3873767411439309,0.6768243339541468,0.2952511395670732,0.38157319438707354,0.7122939914242619,0.31557159851907307,0.3967223929051888,0.655748859647525,0.30503290303946545,0.3507159566080596,0.6987090171166402,0.30085194988530084,0.39785706723133935,0.7355241747653354,0.3037284717923848,0.43179570297295056,0.5035453817663567,0.15303204919547106,0.3505133325708856,0.6880447169222738,0.30816096564105505,0.37988375128121876,0.31305520102475487,0.020332952679210495,0.2927222483455444,0.10919173730250878,0.10560389526059828,0.003587842041910492,0.6481116512939273,0.30590099057015285,0.3422106607237745,0.6160496955456758,0.2239639722650941,0.3920857232805817,0.6440441530121988,0.2534313750661114,0.39061277794608734,0.5763161688238141,0.286602003727386,0.2897141650964281,0.6391039367484763,0.2989445408816188,0.34015939586685756,0.6741993983186662,0.238282677763095,0.4359167205555712,0.7112484193177135,0.3860452394822466,0.325203179835467,0.3866798329475697,0.21475294354432928,0.1719268894032404
-1090,0.7042026087465801,0.33355644614753893,0.37064616259904115,0.7176573495147917,0.304524166280958,0.4131331832338336,0.7460283246977547,0.29046493955094993,0.45556338514680483,0.589100554617796,0.24991852452667498,0.339182030091121,0.7005022142840541,0.28788016941910133,0.4126220448649528,0.7335388427133,0.3375981331297446,0.39594070958355543,0.6205867380738199,0.2813144308928916,0.3392723071809283,0.5946387177561823,0.2218729940419299,0.3727657237142524,0.627553344311692,0.28380224939560633,0.34375109491608563,0.6689156772770941,0.2936429652854706,0.37527271199162343,0.6647456774792152,0.2869159860376116,0.3778296914416036,0.5592812175294909,0.20315180408695474,0.3561294134425361,0.6684429098669856,0.2794909613236637,0.388951948543322,0.6626900656737796,0.26243809101184196,0.4002519746619377,0.3919669057409867,0.19627911331432893,0.19568779242665774,0.7100630220660373,0.30244605433089633,0.40761696773514106,0.7023525688873429,0.3107497348860916,0.3916028340012513,0.705991898632848,0.31035537058380985,0.3956365280490381,0.650058156024678,0.3015773683292958,0.3484807876953821,0.7007601905770249,0.3115821422269278,0.38917804835009706,0.7251727680537032,0.2935021344751233,0.43167063357857993,0.5111332025442293,0.1621616271806737,0.3489715753635556,0.700971498055094,0.323545140281518,0.377426357773576,0.30448700873033707,0.012962315241838907,0.29152469348849813,0.08773058814635915,0.07883173195272809,0.008898856193631047,0.6949714090840596,0.32790727184766316,0.3670641372363965,0.6052901338370459,0.20537613354526119,0.3999140002917847,0.6633837748463391,0.2516084971783904,0.4117752776679487,0.587634757359528,0.297282200187399,0.29035255717212904,0.639124209672719,0.3032905490161296,0.3358336606565893,0.6788338441064282,0.2415160120336267,0.43731783207280156,0.7421161250905784,0.3970567340617496,0.3450593910288288,0.4145009392506122,0.22682063667773641,0.1876803025728758
-1080,0.6901241901702072,0.32634432442834316,0.36377986574186405,0.7178907359320944,0.30526747260161136,0.412623263330483,0.7601188255613126,0.292927115716753,0.4671917098445596,0.5958348861170177,0.24907819453274,0.3467566915842778,0.7084421702665544,0.29650130604319863,0.41194086422335574,0.7429625041413981,0.3437691764739776,0.3991933276674205,0.6255877956992997,0.28675597209728293,0.3388318236020167,0.5925604225903165,0.2054351723393844,0.3871252502509321,0.6371703255271212,0.2957271232993573,0.34144320222776386,0.6958862950040448,0.3103821411437036,0.3855041538603411,0.708972499005469,0.30406323446259326,0.4049092645428758,0.569851068598089,0.19729845363975307,0.37255261495833586,0.6633577340211745,0.2711013840650141,0.3922563499561603,0.6541422591384751,0.24674184899314483,0.4074004101453303,0.35378728709368246,0.15501477070300662,0.19877251639067586,0.699169128610466,0.28332769811488084,0.41584143049558514,0.69438345012839,0.30249074214985033,0.39189270797853965,0.7031197304979784,0.3111873728370721,0.3919323576609063,0.6406243901423586,0.2907462966191444,0.34987809352321425,0.7108028939474148,0.3281736368448915,0.3826292571025234,0.7166769827646717,0.2940151742357048,0.42266180852896695,0.51085388276487,0.15808619764403664,0.3527676851208333,0.6730441121233535,0.3156636554046741,0.35738045671867935,0.3054992552922891,0.024479225781943097,0.281020029510346,0.06903930731970173,0.06484089248297666,0.004198414836725082,0.6895189112452316,0.3307187780060116,0.35880013323921994,0.6215820874893461,0.19780892707685457,0.42377316041249147,0.6585860971756519,0.24768717019175307,0.4108989269838988,0.5821878314233054,0.2974469465295153,0.28474088489379007,0.647664179009921,0.3083967918097386,0.33926738720018246,0.6786698343970534,0.24511016766478289,0.43355966673227053,0.7596936673249883,0.40603643028658304,0.35365723703840524,0.4262499580691691,0.22941615511052968,0.19683380295863942
-1070,0.6749804079060026,0.3165245716931195,0.35845583621288307,0.7198578500207891,0.3033454668120592,0.41651238320872985,0.7632442141623489,0.2917056994818653,0.4715385146804836,0.6061848287553616,0.25640733352332096,0.3497774952320407,0.7055958721525845,0.29549651989995046,0.410099352252634,0.7218017602742686,0.3422739516860892,0.37952780858817936,0.6479699401918603,0.2994858313052493,0.3484841088866109,0.5759732949424519,0.2005418607008225,0.37543143424162934,0.6384362389422996,0.30012049789547607,0.33831574104682355,0.6924053868862448,0.30956269194897,0.3828426949372748,0.7293801563626963,0.3127891370068218,0.41659101935587445,0.5942566672778763,0.2102418352586435,0.38401483201923275,0.6859198742129815,0.2800120530788593,0.4059078211341222,0.6647396939177886,0.25055112592252493,0.41418856799526366,0.33279785941838663,0.12230733410369304,0.2104905253146936,0.6951760682434193,0.27340158414304955,0.4217744841003697,0.7085486251518819,0.3134600565737379,0.395088568578144,0.7033180027498693,0.30433308255908326,0.3989849201907861,0.6322496623828098,0.28721920527905787,0.3450304571037519,0.7366592553379213,0.3305382036350803,0.406121051702841,0.7268292994199588,0.3063102614333208,0.420519037986638,0.5038796857542513,0.16535950874908725,0.3385201770051641,0.6835230492051669,0.32818140147825586,0.355341647726911,0.33650828212261386,0.04249582477247616,0.2940124573501377,0.06511419649589366,0.07080706093516492,-0.005692864439271267,0.6834458200160204,0.3265153978538968,0.35693042216212356,0.6163587569970744,0.2002641419609469,0.41609461503612755,0.6610080429137976,0.24095878242026836,0.4200492604935292,0.58646608799514,0.3045439100484972,0.28192217794664276,0.6675493835763973,0.31682779417913665,0.3507215893972606,0.6664253380943009,0.24775775297326172,0.4186675851210392,0.7843913840383058,0.420280331339424,0.3641110526988818,0.4348373922377646,0.23512713427929288,0.1997102579584717
-1060,0.6636016543815173,0.2983576107964291,0.3652440435850883,0.7141683206376352,0.2955083901436405,0.4186599304939947,0.782046286701209,0.3040082901554404,0.47803799654576856,0.6429898210462474,0.2782106086181321,0.36477921242811523,0.690595595031851,0.2862978994248404,0.4042976956070106,0.728073637660074,0.35381800895982485,0.3742556287002492,0.6455281037821152,0.29162918488455614,0.3538989188975591,0.5764560871597977,0.20925936622350774,0.36719672093628997,0.6450354410055404,0.30268279195604186,0.3423526490494986,0.6863482332231785,0.3042724586861031,0.3820757745370754,0.7387623903212365,0.3151665677054252,0.4235958226158112,0.5895299798300837,0.2085548968074486,0.3809750830226351,0.6932491430306243,0.2850938305001801,0.40815531253044424,0.6785664465092063,0.2611441670721621,0.41742227943704424,0.32433211537656054,0.11740922608414989,0.20692288929241065,0.723160747839679,0.28732519275218527,0.4358355550874937,0.727892881902926,0.3232481345401753,0.4046447473627507,0.709801690687875,0.30630283399609387,0.40349885669178115,0.6637111610128256,0.2988347978590256,0.3648763631537999,0.7388897123698606,0.3378747132521616,0.40101499911769894,0.7238021095888663,0.32082469227186,0.40297741731700626,0.5190135393115097,0.18096622649974928,0.3380473128117605,0.7080906179771704,0.3541591066801632,0.3539315112970072,0.4014750540289498,0.06826062685163523,0.33321442717731453,0.059196486202024,0.06815930716463563,-0.008962820962611624,0.6871257603756077,0.333195203388083,0.3539305569875247,0.6292529543203336,0.2023315903035329,0.42692136401680064,0.6495470191239574,0.2301806959799124,0.419366323144045,0.6030025020850709,0.3113577157919666,0.29164478629310436,0.6688772601142886,0.3123398755749275,0.3565373845393611,0.69086981377869,0.26830348356622713,0.42256633021246287,0.7893696452167488,0.40876443926627926,0.3806052059504696,0.453679011103284,0.22461507497232566,0.22906393613095838
-1050,0.6375030329398181,0.2886800924802615,0.34882294045955664,0.7062410273709314,0.289640388794314,0.41660063857661744,0.7766963730569948,0.3050279792746114,0.4716683937823834,0.654573221971341,0.28619301283878085,0.36838020913256025,0.6789654636051083,0.28919962168550195,0.3897658419196064,0.7609426542400715,0.37829763328099564,0.38264502095907577,0.6710959091976225,0.3106908502611521,0.3604050589364704,0.5898576580327144,0.21589530710707197,0.3739623509256424,0.6271679338495497,0.2858892546649138,0.341278679184636,0.6914563666649935,0.3026499025882688,0.3888064640767247,0.7786782004714726,0.32018112858311504,0.45849707188835753,0.6055232972719679,0.22349693376525478,0.3820263635067131,0.6920155149406069,0.2949537927550121,0.39706172218559477,0.6901766129289144,0.2732244518672377,0.41695216106167665,0.24129341588829947,0.05749610097789692,0.18379731491040258,0.7306247332509298,0.29074844939111927,0.43987628385981054,0.7294243827495996,0.3312921374099277,0.3981322453396719,0.7010665935344715,0.30297482498304495,0.39809176855142664,0.6932445337239892,0.29404570777313166,0.3991988259508575,0.757322039880007,0.34828304217398975,0.4090389977060173,0.7365770548710062,0.33224556992719173,0.4043314849438145,0.5341913802355963,0.18790523361690523,0.3462861466186911,0.7178851773334097,0.3593524195139963,0.3585327578194134,0.4418907931889936,0.0936154343278984,0.34827535886109523,0.06937269944893382,0.07043102562661245,-0.0010583261776786217,0.6774262624019541,0.33781892155540927,0.3396073408465449,0.6339925364538942,0.20177489576374652,0.4322176406901477,0.6487339984698095,0.2401560315006992,0.40857796696911036,0.5971179686776017,0.30437658954478525,0.29274137913281645,0.6778657679003586,0.3147802288306324,0.3630855390697262,0.6920741136446706,0.2558012577201713,0.4362728559244993,0.804505122121027,0.4218468052457339,0.38265831687529306,0.4668557747140317,0.22062535641206266,0.24623041830196907
-1040,0.6088999701586612,0.2630946305112351,0.345805339647426,0.7167708733751206,0.2977618438703705,0.4190090295047501,0.803454231433506,0.3148766839378238,0.4885775474956822,0.641316468275716,0.27120883296431886,0.37010763531139707,0.6741238962102398,0.2872651401783942,0.38685875603184566,0.7608965586782097,0.37726912605695684,0.38362743262125293,0.6720105809037002,0.30934499278257777,0.36266558812112254,0.6032363425928449,0.22719024737924473,0.37604609521360016,0.6254693857654053,0.28555411513261625,0.33991527063278915,0.6804299890389915,0.30310515214089856,0.377324836898093,0.7818276468984209,0.32128603182735177,0.4605416150710691,0.6222521035796508,0.23825153311737263,0.3840005704622782,0.7196956824149657,0.3087491305697345,0.4109465518452312,0.7094316949854406,0.29001470767534154,0.4194169873100991,0.19018604433428354,0.0017665711519177275,0.18841947318236582,0.7337065510800219,0.28926740312505195,0.44443914795496997,0.7551023859043947,0.350882787041667,0.40421959886272774,0.7064681226397264,0.29906311728452256,0.4074050053552038,0.6706066180775466,0.29747001777206483,0.37313660030548174,0.7697250749955885,0.36192835715546146,0.40779671784012705,0.7180361552647195,0.3282012341031057,0.3898349211616139,0.5387088828088573,0.18858703780274305,0.35012184500611426,0.725031354049288,0.36450753452128576,0.36052381952800217,0.4678779652222657,0.09762272620931035,0.3702552390129554,0.08452847304466485,0.07197393338747725,0.012554539657187605,0.7031263631244598,0.34360055199105394,0.35952581113340576,0.6198198613254705,0.18418334830649682,0.43563651301897366,0.6337538789643316,0.23298775676475975,0.40076612219957175,0.603419516263553,0.3090615636487196,0.29435795261483333,0.6799412085196964,0.3208519696412959,0.35908923887840044,0.6856074451036073,0.2363825081301956,0.4492249369734117,0.8382180560094343,0.42760830337733197,0.4106097526321024,0.45142942202542685,0.20697477441212975,0.2444546476132971
-1030,0.6159057125247167,0.2642101945822631,0.35169551794245363,0.7151979665963238,0.3004565744365385,0.41474139215978534,0.8224525043177893,0.32740863557858374,0.49504386873920553,0.6599352580543804,0.2807695961300977,0.37916566192428264,0.6925872885613501,0.30109614659150435,0.3914911419698457,0.7583008023508736,0.37802682185505826,0.3802739804958154,0.6703485980070152,0.30589201992519915,0.36445657808181603,0.6253041972407826,0.2435496017236663,0.3817545955171162,0.6390303499313725,0.2951543393714306,0.343876010559942,0.6823000141244092,0.31400079143383763,0.3682992226905715,0.7935034994504995,0.3171638928007763,0.47633960664972325,0.6305156571521708,0.24430250799665873,0.3862131491555121,0.723891603852454,0.3177141743754262,0.4061774294770278,0.7102247451420186,0.29851857791388264,0.4117061672281359,0.15374343079451352,-0.027856141483377724,0.18159957227789125,0.7459739597479117,0.2961294363488219,0.44984452339908987,0.7777222185987975,0.3551898312208767,0.42253238737792076,0.6983556374174946,0.2860142088937149,0.4123414285237797,0.6852497066178174,0.3077975910135281,0.37745211560428926,0.7846860772895712,0.36039668254808543,0.4242893947414858,0.7127845169194642,0.32166444391977694,0.3911200729996873,0.517942446929242,0.1808276662942403,0.3371147806350016,0.7317589462492917,0.36262469998790403,0.36913424626138774,0.46562415308318256,0.12321380176181862,0.34241035132136394,0.11194222236867354,0.07437745804008071,0.037564764328592834,0.733069498528817,0.3582489352758766,0.3748205632529404,0.6575195994870732,0.22010550321347125,0.43741409627360195,0.6045159446187447,0.21134086789526924,0.3931750767234754,0.6024902439275528,0.3181020191723556,0.2843882247551972,0.6861016433739214,0.31848003750490983,0.36762160586901155,0.7109118002642899,0.24144572215818033,0.4694660781061096,0.8555061024992541,0.42865617140989754,0.4268499310893565,0.44738309684344707,0.1935003019019825,0.25388279494146454
-1020,0.6197599863901183,0.2590925444064223,0.36066744198369605,0.7156568945093393,0.3039789442304524,0.411677950278887,0.833174438687392,0.3311060449050086,0.5020683937823834,0.6765021812043756,0.28705526448473156,0.389446916719644,0.7199936351625089,0.31377754892968823,0.40621608623282074,0.7672087696806442,0.3916509413578024,0.3755578283228418,0.6754995827609371,0.3128700236396728,0.3626295591212643,0.6437592839417642,0.26676504148416647,0.37699424245759766,0.6236596322909986,0.2819346081838027,0.3417250241071959,0.6851365690292562,0.3156373552102144,0.3694992138190418,0.8026909587986775,0.31834434498478986,0.48434661381388755,0.6374732595807102,0.25512295499460097,0.38235030458610925,0.7369472179364314,0.3271867162383519,0.4097605016980794,0.7144799754835464,0.30362617241261897,0.41085380307092745,0.1754843287645582,0.00916547375890369,0.1663188550056545,0.7636389838869705,0.29693203926546313,0.4667069446215073,0.7966268331509543,0.37042029311090335,0.42620654004005093,0.6965526570334765,0.28786536758193093,0.4086872894515456,0.6784193010348389,0.31865208125710687,0.3597672197777321,0.7903299805893771,0.3720910534674431,0.418238927121934,0.7189894903422179,0.3206243259972051,0.39836516434501285,0.5256006474940397,0.18093103660628668,0.34466961088775305,0.7507432660414955,0.3539315112970072,0.3968117547444884,0.4901983493663615,0.14377838980989685,0.3464199595564646,0.13254856961208275,0.10042468729950436,0.03212388231257838,0.7320503771145778,0.35362719983503715,0.37842317727954067,0.680369030890788,0.23256202345027757,0.4478070074405105,0.584613199005205,0.22328970407759813,0.3613234949276069,0.6240411248056508,0.3254538246892987,0.2985873001163521,0.6909468722679067,0.3153808142113199,0.3755660580565868,0.7126011002708503,0.24131685738652872,0.47128424288432164,0.8528811042753016,0.4179075318622924,0.4349735724130092,0.4418293582905639,0.19679396866928314,0.24503538962128074
-1010,0.6385934968192479,0.259379802154712,0.3792136946645359,0.7143565987557955,0.301376391492967,0.4129802072628284,0.8320994818652849,0.32631433506044905,0.5057851468048359,0.6973043675238033,0.29810962287451315,0.3991947446492901,0.7086692304804201,0.3164700897334814,0.39219914074693873,0.7884213710548681,0.40340530963253196,0.3850160614223362,0.6701754263625355,0.29935914869284463,0.3708162776696908,0.6577776954354884,0.2769145762926135,0.3808631191428749,0.6204468628654735,0.27748943929632885,0.3429574235691446,0.688189075644966,0.3260777449505237,0.36211133069444235,0.8095009874482519,0.31764079548311774,0.49186019196513414,0.636752032271866,0.2563596357190881,0.38039239655277796,0.74580351215843,0.33560121527659775,0.41020229688183224,0.716999722102923,0.3098827010717161,0.40711702103120684,0.22172808601747845,0.0028063103794062644,0.2189217756380722,0.7823848614013402,0.3179704345030569,0.4644144268982834,0.804361637111599,0.3730871337019564,0.4312745034096427,0.6880250971904637,0.27873001990134566,0.409295077289118,0.7020290858185168,0.3299437174579963,0.37208536836052053,0.8012451032292218,0.3818598905946709,0.4193852126345509,0.702341222489519,0.30682968228545177,0.3955115402040673,0.5416340427029357,0.21026841091238596,0.33136563179054973,0.746056074409366,0.3441719666150996,0.40188410779426653,0.47411358935218534,0.15144783687310784,0.32266575247907753,0.1679772983219909,0.07370679712895103,0.09427050119303985,0.7337555218932659,0.34022396878395417,0.39353155310931165,0.7005501677762165,0.25717176138152387,0.4433784063946926,0.5827800513829053,0.22622342492224956,0.3565566264606558,0.6174461227978048,0.32174188366848916,0.2957042391293156,0.6929893693853503,0.30693460714873994,0.3860547622366104,0.7172636620087909,0.23701980300090908,0.48024385900788186,0.832580881203734,0.4046546653216067,0.42792621588212726,0.4572221663144477,0.20291586998087954,0.25430629633356816
-1000,0.6408078915002384,0.2553191489361702,0.38548874256406823,0.7165963238697429,0.3082916898745597,0.40830463399518324,0.8303723661485319,0.3239903281519862,0.5063820379965458,0.7157857816165026,0.2955082535019839,0.4202775281145187,0.7081346556462008,0.3155779397593162,0.3925567158868847,0.7839184108555048,0.38407110240417164,0.39984730845133315,0.6729938239320888,0.29618394780211477,0.376809876129974,0.6754917015319661,0.2922745616453733,0.3832171398865929,0.6362441217287715,0.29772882032407993,0.33851530140469166,0.6978006777381801,0.3366465384108055,0.3611541393273746,0.8348275890562639,0.32694748050188105,0.5078801085543828,0.6462115192632887,0.26317869730864046,0.3830328219546483,0.7478629573996162,0.33937120084462175,0.4084917565549944,0.7268941761340233,0.3131823169586417,0.4137118591753816,0.24620384309300244,0.021373786252282128,0.22483005684072033,0.7882558352225172,0.32960152538896864,0.4586543098335486,0.7868049365538332,0.3574242764624746,0.4293806600913586,0.6912938098291153,0.28641075339749694,0.4048830564316183,0.7660891829794099,0.36397214755757706,0.40211703542183286,0.8015683783306864,0.3768328921828128,0.42473548614787365,0.704284902975503,0.3155117954477293,0.3887731075277737,0.5633769981261382,0.22717495535282267,0.3362020427733155,0.7438135436760315,0.34078827581377286,0.4030252678622586,0.48909576501055096,0.16004382541178977,0.3290519395987612,0.18995404228265061,0.07008600353938388,0.11986803874326674,0.7432131272355241,0.3408068903710871,0.40240623686443705,0.6881857900839266,0.23010104965715295,0.45808474042677355,0.5844369018949372,0.23303225894793417,0.351404642947003,0.6232276897414513,0.32095676438184084,0.30227092535961037,0.6914511612584417,0.3077683311582175,0.38368283010022425,0.7236764416453454,0.232673545702477,0.4910028959428684,0.8155130646055043,0.3857717281652719,0.42974133644023244,0.4738225822682902,0.21289750427694476,0.26092507799134546
-990,0.6247019352247722,0.23293535585099412,0.3917665793737781,0.7427512924508319,0.3162719363619961,0.4264793560888359,0.8327018998272885,0.3330818652849741,0.49962003454231435,0.7268839833103156,0.30031347962382443,0.42657050368649113,0.7109898931386694,0.3092148901439776,0.4017750029946918,0.7812535111853762,0.3742959623168782,0.406957548868498,0.6797265980023663,0.3012733345885372,0.37845326341382907,0.6932667377958737,0.31080593605564205,0.3824608017402316,0.6509460836660609,0.32322379856286076,0.3277222851032001,0.7169234935617208,0.35664483414324955,0.3602786594184712,0.8263720100621744,0.33337622309601916,0.49299578696615526,0.6425422243954119,0.26359431982560155,0.3789479045698103,0.7389534211939345,0.33077318688389395,0.4081802343100405,0.7191350261256204,0.3003199660811789,0.4188150600444416,0.28490333135405094,0.04815323095269187,0.23675010040135905,0.7908676204042946,0.3379822961759962,0.4528853242282984,0.7691226239392425,0.34611677573175065,0.4230058482074918,0.6863314444967406,0.28921065407606983,0.3971207904206707,0.7860560847854993,0.37199429628608083,0.41406178849941844,0.7925802011646373,0.3701598729486501,0.4224203282159873,0.6970104586090496,0.3042006725670493,0.39280978604200034,0.5880847020735644,0.2423769893286648,0.34570771274489964,0.7373899425122711,0.3285315482215729,0.4088583942906982,0.5112424226279959,0.19530567761452633,0.3159367450134696,0.18813395385620332,0.06436406420512145,0.12376988965108188,0.742955372792234,0.3220066778228077,0.4209486949694264,0.6981275867099737,0.22850583185521334,0.4696217548547603,0.587487013064814,0.23136342707889382,0.3561235859859202,0.6459884265694663,0.33124568827932743,0.3147427382901389,0.690260126959188,0.30695741418851286,0.38330271277067524,0.7271698484550285,0.2285030130926608,0.4986668353623677,0.8234040437049772,0.37869240277915917,0.44471164092581805,0.48151269665559693,0.2191179430411593,0.26239475361443765
-980,0.627025097402688,0.22303193581044337,0.4039931615922446,0.7606141789112818,0.3139812192577135,0.44663295965356825,0.825373402417962,0.3351433506044905,0.4902300518134715,0.7456956836267181,0.3083192669399566,0.4373764166867615,0.707035112090867,0.3109437659456164,0.3960913461452506,0.7828265222339061,0.3781593465954106,0.4046671756384956,0.6834771006650256,0.29798307334342145,0.38549402732160415,0.7134295793604692,0.3233661624775632,0.390063416882906,0.6692127115377877,0.3401361580518034,0.3290765534859843,0.7074192836706654,0.3437554352711011,0.36366384839956434,0.80968277708459,0.3234132066629443,0.4862695704216457,0.6414216734918403,0.2639386345577899,0.3774830389340505,0.7279266665307297,0.31430668741971224,0.41361997911101744,0.7343018357683195,0.31824377834577644,0.41605805742254304,0.36357118394760896,0.09846971081944755,0.2651014731281614,0.7989812264082965,0.348254283227927,0.4507269431803695,0.7609602558620973,0.34704678807555084,0.4139134677865465,0.6942456574670812,0.2955201589142834,0.3987254985527979,0.7919861778611593,0.3764698382299752,0.4155163396311841,0.769086994882654,0.35050502911593434,0.4185819657667196,0.6920140639257751,0.2966212120245289,0.39539285190124623,0.5993388698765715,0.258192647071761,0.34114622280481044,0.7106546470839142,0.296946720398276,0.41370792668563827,0.5545258076546224,0.22518432384477652,0.3293414838098459,0.2068756311675121,0.06277851326493626,0.14409711790257584,0.7243692947045342,0.29713932222477774,0.42722997247975636,0.7279395391337065,0.24945482327827817,0.47848471585542834,0.5849349840220046,0.2467252383862139,0.3382097456357907,0.6505292476240488,0.3405409858009246,0.3099882618231242,0.6957287482736338,0.3112907517453721,0.3844379965282617,0.717097309303568,0.22897161226230306,0.48812569704126485,0.8296397465224989,0.36693496824427047,0.4627047782782285,0.5045012746972594,0.21283460803059273,0.2916666666666667
-970,0.6269553746482487,0.2279404177229664,0.3990149569252823,0.7674902526849244,0.32282832958084584,0.4446619231040786,0.8433077720207254,0.344566493955095,0.4987412780656304,0.7485498827191617,0.3111866190236096,0.4373632636955521,0.7278173792245268,0.3181739352753239,0.4096434439492029,0.7792397113265438,0.37539361288370954,0.4038460984428343,0.6837060591479955,0.29621184122135985,0.38749421792663563,0.7281356700621963,0.32755326789300976,0.4005824021691865,0.6844905041260246,0.35164972434773467,0.33284077977828996,0.7140098964248902,0.32864348473688326,0.38536641168800695,0.8026390189025808,0.32234135607986,0.48029766282272085,0.6456573559073406,0.26530978139070555,0.3803475745166351,0.7494069749264242,0.33078451496552863,0.4186224599608955,0.737601451655245,0.323803916701175,0.41379753495407007,0.4059343978751869,0.13144570565524513,0.2744886922199418,0.7982296175996186,0.35893644027869387,0.43929317732092477,0.7655088616890473,0.33110613494116764,0.4344027267478797,0.7074242766768829,0.29643739970574173,0.41098687697114117,0.8063768666522686,0.38309077804174224,0.42328608861052636,0.7558567143109229,0.3469899417681313,0.4088667725427916,0.6906842444468551,0.299760709066893,0.3909235353799621,0.6021804537736762,0.2731395543199993,0.3290408994536769,0.7024086912787996,0.29360918530402286,0.4087995059747767,0.5997155517670304,0.24887598937256927,0.3508395623944611,0.261623658435887,0.0887210729023917,0.17290258553349525,0.7041296227268041,0.28679543814289904,0.41733418458390503,0.7252174947977855,0.2375338815814732,0.4876836132163123,0.5878618583769369,0.24927897905145308,0.3385828793254838,0.6521458211060658,0.3453778354389975,0.30676798566706825,0.6973987304081193,0.3091038100426998,0.38829492036541946,0.697266192444307,0.22729402723498374,0.4699721652093232,0.8398147227234622,0.3769163552663361,0.4628983674571262,0.5289301767803831,0.23157768944349402,0.29735248733688907
-960,0.6211014521855295,0.22350326163045267,0.3975981905550768,0.7784731429109366,0.3313381082756078,0.44713503463532883,0.8332407599309154,0.3305146804835924,0.502726079447323,0.7487384089264967,0.31769588822880357,0.4310425206976931,0.7312036157998152,0.32400419793214297,0.40719941786767216,0.7733020267642357,0.37223030495095144,0.40107172181328415,0.6896020306409211,0.2904623101794709,0.39913972046145013,0.7496248279439699,0.34207408844361087,0.4075507395003591,0.6976401606841721,0.34835012331611426,0.34929003736805786,0.7254074775322673,0.33351582225656695,0.3918916552757003,0.7967709910958491,0.3049792653573878,0.49179172573846136,0.644775176741438,0.27203308681213456,0.3727420899293034,0.7646908226679445,0.34424227594753737,0.4204485467204071,0.7491369263704555,0.3328064639079798,0.4163304624624757,0.47892310611006944,0.16232251133980993,0.31660059477025954,0.805700254416256,0.36563218836780054,0.4400680660484555,0.7779372084652864,0.34623272532266597,0.4317044831426204,0.7073056839280883,0.2967505586830275,0.41055512524506077,0.8114105503095149,0.38217485317880573,0.42923569713070925,0.726801482265749,0.3261436386094936,0.4006578436562555,0.6865799263622036,0.2954075284118101,0.3911723979503934,0.599160721040917,0.285304260616351,0.31385646042456605,0.711496590843981,0.29340228041024463,0.4180943104337363,0.617491249973941,0.2571847500538552,0.3603064999200858,0.2528934366332047,0.06891525443440606,0.18397818219879863,0.6967261220249189,0.30035728731292977,0.39636883471198914,0.7313219383719948,0.2404440502791151,0.4908778880928797,0.6000486100770059,0.26227361653838055,0.33777499353862533,0.6495484920561373,0.34557862004345186,0.3039698720126855,0.7167669754064088,0.31950128606363165,0.3972656893427771,0.6827677341355751,0.22864593583940168,0.45412179829617344,0.8480751197056023,0.38078813884429036,0.467286980861312,0.5517049075844487,0.23003882794941466,0.3216660796350341
-950,0.6150104723577168,0.20261432440045404,0.41239614795726276,0.7809148747558268,0.33321892822681237,0.44769594652901445,0.8184898100172712,0.32003039723661486,0.4984594127806563,0.7424088972678314,0.30322029068110573,0.4391886065867257,0.7432878676542892,0.3298183697076644,0.41346949794662474,0.7528327163250313,0.3620345428616701,0.3907981734633612,0.6892382539649333,0.2875335011587391,0.4017047528061942,0.7286097436841951,0.3284589119846901,0.4001508316995049,0.6887696266088602,0.3480271706759003,0.34074245593295993,0.7193573277084722,0.31821009883584517,0.401147228872627,0.803439365483342,0.30867880250208646,0.4947605629812556,0.649662816046289,0.27452682191390093,0.375135994132388,0.7579075673850936,0.34568547354779655,0.412222093837297,0.7552836142876443,0.34165523407611303,0.4136283802115313,0.533758263093446,0.2254435522616792,0.30831471083176676,0.8042391623663483,0.3559699134763016,0.4482692488900467,0.7760602744623442,0.3434571819901298,0.43260309247221435,0.6989819553720662,0.29263316668581446,0.40634878868625174,0.830344434585531,0.38190814210366086,0.44843629248187017,0.7112151049938239,0.3050389977060173,0.4061761072878066,0.6707931058686899,0.2821476201719066,0.3886454856967833,0.6151479295146434,0.2907586941030536,0.3243892354115898,0.7025821730743521,0.283531325400918,0.41905084767343403,0.6240696944497849,0.25638560803126154,0.3676840864185234,0.26865784469741755,0.07225305237939249,0.19640479231802507,0.7004516650937036,0.29152225808754134,0.4089294070061623,0.706489522624834,0.23388849216404445,0.4726010304607895,0.6340243153082376,0.27840908118396346,0.35561523412427404,0.6466036511908072,0.34309970242691956,0.3035039487638876,0.7230490478060895,0.31976483407878564,0.40328421372730383,0.6808722504943722,0.23345610631577962,0.4474161441785925,0.8393085491823077,0.37142481635668717,0.46788373282562057,0.5546086176243669,0.21802145181308913,0.33658716581127773
-940,0.6216397118498005,0.2015880054551083,0.42005170639469214,0.7997681825670152,0.33921244832157904,0.4605557342454362,0.8149554404145077,0.30563868739205524,0.5093167530224525,0.7523350213005385,0.31041351542918943,0.44192150587134915,0.7361059709684744,0.32718840455336184,0.40891756641511257,0.7672865559412858,0.37122484550784346,0.39606171043344235,0.7002910213407901,0.3028597728081002,0.3974312485326899,0.7505064958984458,0.3420708189703557,0.40843567692809013,0.6572771741034636,0.3282143308710733,0.3290628432323903,0.7099161523708579,0.30374250151458027,0.4061736508562777,0.7887993974972053,0.30937290838628645,0.47942648911091884,0.6642320151579977,0.2845751074710185,0.3796569076869792,0.7823852861813263,0.35255935348372497,0.4298259326976014,0.7788510438714907,0.35755577987475956,0.4212952639967311,0.5323711228444505,0.23736113198528597,0.29500999085916463,0.8065084001707195,0.35799637498406434,0.44851202518665506,0.7690936365415135,0.3348720810294391,0.4342215555120745,0.7107337555729327,0.29430273022743864,0.41643102534549403,0.8300412946806103,0.37369083892992916,0.4563504557506811,0.7145918475383801,0.3064930298217752,0.4080988177166049,0.7027304690740398,0.2962587660245162,0.4064717030495236,0.6192893401015228,0.3020018650643535,0.3172874750371693,0.6940131273197222,0.26701235699688686,0.4270007703228353,0.6514582604647069,0.27922948810899834,0.37222877235570856,0.25786524367669494,0.07257093789796262,0.1852943057787323,0.6716148910690068,0.2580300422717287,0.41358484879727814,0.7306135925610252,0.25841760536883895,0.4721959871921863,0.6060683861625596,0.2583830987554793,0.3476852874070803,0.6528665863528249,0.34771774832936914,0.30514883802345577,0.7330841453061845,0.31237788730788235,0.42070625799830214,0.693154234730696,0.2380999240869345,0.45505431064376156,0.8562467143121013,0.38254997797701085,0.47369673633509046,0.5691544228640435,0.22694433262889538,0.3422100902351481
-930,0.6672858047260872,0.22159285815881727,0.44569294656726993,0.830628142871712,0.35163684288975533,0.47899129998195666,0.8283882556131261,0.3125830742659758,0.5158051813471503,0.7470621332690298,0.3042389167781017,0.4428232164909281,0.7446555925645826,0.32679328402372154,0.417862308540861,0.7572953429077657,0.3457051900721684,0.4115901528355973,0.6996715549883894,0.3040045652229498,0.39566698976543957,0.7564057154751798,0.34291543289460635,0.41349028258057346,0.6188397164719557,0.31016859041836076,0.3086711260535949,0.7150079435210401,0.30113473869259333,0.4138732048284468,0.7449349747914437,0.28358238906995714,0.46135258572148646,0.6497443106574577,0.28273944135444046,0.36700486930301734,0.7790095178541895,0.348932101744298,0.4300774161098915,0.770366944966493,0.3524218235979653,0.4179451213685278,0.5632405370179195,0.25448972703149525,0.30875080998642424,0.8130833143953041,0.35483917456059155,0.45824413983471257,0.7598635659813563,0.34438719433393,0.4154763716474263,0.704096267663834,0.29384874236095926,0.4102475253028748,0.7966724866059,0.35112447991340345,0.44554800669249645,0.7019036527263102,0.30145614963825657,0.40044750308805366,0.6881075596791587,0.2799920874464786,0.40811547223268013,0.6241499441360441,0.305476867043785,0.3186730770922591,0.702585356226564,0.2608497743145082,0.44173558191205586,0.6619907206871232,0.2862804687373324,0.37571025194979074,0.24652991128280374,0.0681321705959772,0.17839774068682654,0.6816831761692138,0.2574431552316221,0.4242400209375917,0.7218619704683145,0.26285388496003315,0.4590080855082813,0.6443659380289983,0.27958325417079594,0.36478268385820234,0.6575747279111194,0.34308940578053726,0.31448532213058206,0.7301876512550207,0.31052038062415266,0.41966727063086806,0.6693165949709937,0.23177383529676385,0.43754275967422984,0.854964408007843,0.3880876941219932,0.4668767138858499,0.5693095669383784,0.2171073596994398,0.35220220723893864
-920,0.6822510967389274,0.22358135111542463,0.4586697456235027,0.8303006173953291,0.36338265174039586,0.46691796565493326,0.8188766839378239,0.30838272884283247,0.5104939550949914,0.7678000160758781,0.3121160970690751,0.455683919006803,0.7506771579212727,0.324824832878319,0.4258523250429537,0.7650970167528558,0.36015038677057376,0.40494662998228204,0.7114995269740987,0.3033386098384739,0.4081609171356248,0.7713363100070948,0.3483449381470151,0.4229913718600796,0.6016501051881123,0.2960013283712371,0.3056487768168752,0.7138604811871041,0.3078467513275194,0.40601372985958467,0.7312889475442463,0.2656654858209986,0.4656234617232477,0.6442352749424445,0.2782674245665505,0.3659678503758939,0.7903795133909253,0.35338403782673017,0.4369954755641951,0.7796287163242015,0.35669682527303664,0.4229318910511649,0.6127365591530314,0.30997533699131,0.30276122216172136,0.8251578323069846,0.3735517950480287,0.4516060372589558,0.7669678940413989,0.3554338084850944,0.4115340855563044,0.711341543410505,0.28810625910292,0.4232352843075851,0.7737067114914744,0.3571638594783912,0.41654285201308316,0.6814399152991001,0.2817250749955885,0.39971484030351156,0.6808573634605936,0.2689783234320063,0.4118790400285873,0.63303539223535,0.30505898705891665,0.32797640517643334,0.7014839855612216,0.2546155707073601,0.4468684148538615,0.6632392353253203,0.2829819810846558,0.38025725424066453,0.27886700949198406,0.07998697444704396,0.1988800350449401,0.6955166588679424,0.25202832919604407,0.44348832967189844,0.7230617431833714,0.2689736856249952,0.45408805755837617,0.6556694925552983,0.27417281567024565,0.38149667688505257,0.6631735293814804,0.34174311926605505,0.3214304101154254,0.7437527716888613,0.31350050048781725,0.43025227120104403,0.6759613311965211,0.23226820742073645,0.4436931237757847,0.8397419047754365,0.3736200110825365,0.4661218936929001,0.5814757975244037,0.21802145181308913,0.36345434571131463
-910,0.6700524036222365,0.21628277318072417,0.45376963044151236,0.8335719496983628,0.3669324787598748,0.46663947093848795,0.8308587219343696,0.3199972366148532,0.5108614853195164,0.7819044069827769,0.31383183170017026,0.46807257528260665,0.7727341804288399,0.3321426081173133,0.4405915723115266,0.7660218089627058,0.3536134599040636,0.4124083490586422,0.7170375329200458,0.30594315786048176,0.4110943750595641,0.7558575337927307,0.35012680107107946,0.4057307327216512,0.6080192796632762,0.3008791319276769,0.3071401477355993,0.7217047811708786,0.30194018020878444,0.41976460096209406,0.7420287015144021,0.2666712310817782,0.47535747043262394,0.6321903714116904,0.27440050526658927,0.35778986614510117,0.77873537827863,0.3439069647311506,0.43482841354747936,0.7657140911392571,0.3550294428108685,0.4106846483283887,0.6155601163916614,0.3169258212584787,0.29863429513318274,0.8196039088092322,0.37475348228786176,0.4448504265213704,0.7895200894744343,0.3692873689830013,0.420232720491433,0.6671453613558116,0.27107152254559336,0.39607383881021824,0.8004220540135463,0.38089724207738,0.4195248119361663,0.6748233633315688,0.28175895535556733,0.3930644079760014,0.6851862959677882,0.26613108038261024,0.419055215585178,0.6359671502344527,0.31283815288249217,0.3231289973519605,0.7088163766815001,0.25362242721722467,0.4551939494642755,0.6858051529604159,0.2696328347768077,0.4161723181836081,0.24910788530535424,0.02347313188953866,0.22563475341581557,0.6950566663229941,0.2521492755117417,0.44290739081125235,0.7235858039053081,0.29556640789968747,0.4280193960056207,0.6533006071124758,0.2779178455466152,0.37538276156586065,0.6782426713619374,0.34532120388389503,0.3329214674780424,0.7475032626737453,0.31678218009959075,0.43072108257415453,0.6759894471466996,0.2287302836899373,0.44725916345676237,0.8259082706980577,0.36175956579190405,0.4641487049061537,0.5968497366743819,0.22792761061353192,0.36892212606085
-900,0.695980901543104,0.22720693434626552,0.4687739671968385,0.8488185548085447,0.3750323603015588,0.4737861945069859,0.8272525043177893,0.3310397236614853,0.496212780656304,0.7912839511585593,0.3223681229950822,0.46891582816347704,0.7782032921943135,0.33328506068944064,0.44491823150487286,0.7795594992869592,0.36829201538439377,0.4112674839025655,0.7101025315602416,0.30646848392293047,0.40363404763731114,0.7560177379822337,0.3503000831536031,0.40571765482863054,0.6407608886072362,0.31528099164740886,0.32547989695982743,0.7240335577285616,0.2927861622812905,0.43124739544727103,0.7399428425052501,0.26084451910148704,0.47909832340376307,0.6379642646130025,0.27264022166534235,0.3653240429476601,0.7769228852170801,0.3387209689587907,0.4382019162582893,0.756746692969863,0.35231637648573333,0.40443031648412964,0.6511132847628927,0.3281855564945512,0.32292772826834143,0.834424348577985,0.37576893017687196,0.458655418401113,0.7835945822553645,0.37264749150306903,0.41094709075229546,0.6531995953022447,0.268679284441002,0.3845203108612428,0.7802847173252913,0.35985699082253697,0.4204277265027543,0.6643486853714488,0.27806176107287806,0.3862869242985707,0.6875626144608297,0.26803136944605743,0.41953124501477224,0.6404054755474228,0.30913441659555374,0.33127105895186904,0.7103729381131547,0.25162181605199996,0.4587511220611547,0.703483564312402,0.2766282229166136,0.4268553413957884,0.28385044649347074,0.04708969992770043,0.2367607465657703,0.6934070378859377,0.25432630919429927,0.43908072869163844,0.7304293074719925,0.30014474058034446,0.43028456689164807,0.6355254081791589,0.2604815478543957,0.3750438603247632,0.695878252453176,0.35407077914723173,0.34180747330594424,0.7699149804239576,0.33239739999746587,0.43751758042649164,0.678121573368572,0.23902072145528158,0.4391008519132904,0.8189372842102272,0.35647049629871697,0.4624667879115102,0.6095904196437557,0.23785473482942537,0.3717356848143303
-890,0.6802347146805443,0.20917663004827602,0.4710580846322682,0.8679954656353209,0.3912576193800943,0.4767378462552267,0.8443965457685665,0.33024663212435235,0.5141499136442141,0.8098077471118224,0.33386822164251634,0.475939525469306,0.7821634368692151,0.3367410244170184,0.44542241245219666,0.7646504659973207,0.3620806384235318,0.4025698275737889,0.7225836744466062,0.3188996510998143,0.40368402334679193,0.7724544698603608,0.3495306671142212,0.42292380274613955,0.6420420356375192,0.3173923707008834,0.3246496649366358,0.7460734726085683,0.30359308627679404,0.4424803863317742,0.7089300027268446,0.25081303644173936,0.4581169662851052,0.6411527412749832,0.26384287838966647,0.3773098628853167,0.785603594173741,0.34607289393970286,0.4395307002340382,0.7787016604624954,0.36379473401515144,0.414906926447344,0.6822561848469095,0.3517792599126323,0.33047692493427716,0.8467649227051266,0.38730468425224346,0.4594602384528831,0.7852661888577275,0.3664610977044397,0.4188050911532878,0.6338411820732236,0.2525858778272326,0.381255304245991,0.7761149173455874,0.36301198768705556,0.41310292965853174,0.6545064407976001,0.2702198694194459,0.38428657137815425,0.6909624600384142,0.2669784893403866,0.4239839706980276,0.651175782315319,0.3155367778374051,0.33563900447791395,0.7192841727305717,0.25858496151568977,0.4606992112148819,0.7033283686152606,0.27394356899143646,0.42938479962382414,0.3059706266027536,0.06779490181407961,0.23817572478867396,0.7080891275210367,0.2648169150362046,0.4432722124848321,0.6929906398531862,0.26258513587186044,0.43040550398132577,0.6533177233367737,0.2749464690085085,0.37837125432826524,0.7046793109484241,0.35747639493816863,0.34720291601025544,0.7803960822573901,0.33556251029484435,0.44483357196254575,0.6565074366688223,0.22816562169051838,0.42834181497830387,0.8095260084397777,0.35633196459271677,0.453194043847061,0.6213771762101238,0.24593690248565966,0.37544027372446415
-880,0.6636323323934706,0.20592754969140709,0.4577047827020635,0.8759933631963348,0.3856583065952256,0.49033505660110926,0.8486107081174439,0.3309291882556131,0.5176815198618308,0.8366164660835507,0.35780374275672083,0.4788127233268299,0.7727127259204432,0.33858074851204045,0.43413197740840265,0.7398078391264891,0.3575459875253886,0.38226185160110054,0.7257356308212984,0.3131164155096709,0.4126192153116276,0.7685648865111342,0.33638629480404414,0.43217859170709005,0.6201239102252595,0.30943433017032707,0.3106895800549324,0.7336323194497784,0.2991993444406442,0.4344329750091342,0.6970369469729074,0.2405690723888693,0.45646787458403815,0.6247988101786769,0.25513925391683473,0.36965955626184216,0.783740124744835,0.34567867669881575,0.4380614480460192,0.7931149626157035,0.37185924128605935,0.4212557213296442,0.6982169211399681,0.3751438264867409,0.32307309465322726,0.8829762821969592,0.41210999207374194,0.4708662901232173,0.7906361042869946,0.36398992204805625,0.4266461822389383,0.627798510919798,0.25711834444522685,0.37068016647457114,0.7856306480949024,0.36724814017813695,0.41838250791676534,0.6652987471325216,0.263875772013411,0.4014229751191106,0.6785448558830474,0.25599280212873216,0.4225520537543152,0.659016530452454,0.31852791878172587,0.3404886116707282,0.7398839422703515,0.2611123843719959,0.47877155789835557,0.7480687401120651,0.29710942223189946,0.45095931788016574,0.32697045409171,0.08384036719654048,0.2431300868951695,0.7180265526731119,0.27323358897286837,0.44479296370024346,0.7049941259127871,0.2760782597344759,0.4289158661783112,0.667404375933904,0.2780736031877256,0.3893307727461784,0.7026585940959029,0.3570542324364954,0.34560436165940756,0.7894656817404305,0.3410995527286089,0.44836612901182166,0.6524821698015951,0.230855380924265,0.4216267888773301,0.8180066353135079,0.3591594322331311,0.4588472030803768,0.6485085203448392,0.2523439334473852,0.396164586897454
-870,0.6719209734412084,0.20851844724636953,0.46340252619483885,0.877887911760322,0.39080065269747627,0.48708725906284567,0.8555716753022452,0.3342894645941278,0.5212822107081174,0.8497285368758724,0.3724415605293348,0.4772869763465375,0.7637304384050003,0.3376117198827869,0.42611871852221345,0.7373186787859581,0.34709381887325164,0.39022485991270656,0.7128535200332862,0.3062999611816582,0.4065535588516279,0.7571130115227136,0.3226915611625811,0.43442145036013247,0.613756259111606,0.3013818412261232,0.3123744178854828,0.7193900122917379,0.2889130391643019,0.43047697312743605,0.6911653778096237,0.2476234546405346,0.44354192316908914,0.6163600431921439,0.25554876433795815,0.3608112788541858,0.8123061482030264,0.35498356295354805,0.45732258524947833,0.7757227795419421,0.35813573899203544,0.4175870405499067,0.7022354393391004,0.3769005422905307,0.3253348970485696,0.877073159916414,0.40576233419986363,0.47131082571655036,0.8021078669381819,0.3677606993692825,0.4343471675688994,0.6126686703899848,0.24359135903584095,0.3690773113541439,0.7968455235473354,0.37667279885301225,0.4201727246943231,0.6533403917416623,0.24936791953414505,0.4039724722075172,0.7019647380880973,0.2699699450588018,0.4319947930292956,0.6547387590284071,0.3016433680247033,0.35309539100370374,0.7529046263934249,0.27313037554829794,0.4797742508451269,0.7642947977012506,0.30515643494636485,0.4591383627548858,0.40684112895878927,0.15080954199287083,0.25603158696591843,0.7457728271300431,0.2962550262116442,0.44951780091839894,0.6946242503820076,0.27740664808458687,0.4172176022974208,0.69808178474294,0.30098880427768676,0.3970929804652532,0.7068647741430616,0.3670857401744252,0.3397790339686364,0.7766734665433397,0.3308237142531328,0.4458497522902069,0.641362311505984,0.23554137262068772,0.4058209388852963,0.8124209658856794,0.3607045935692872,0.4517163723163922,0.678988041327027,0.27396346986011877,0.4050245714669082
-860,0.6859966031074037,0.21520904276235975,0.470787560345044,0.8764562135701454,0.38676444053941683,0.4896917730307286,0.8618666666666667,0.3348476683937824,0.5270189982728842,0.8588654814360144,0.38078201839957326,0.4780834630364411,0.7837707371232723,0.3441660721979965,0.4396046649252757,0.7247489952608,0.353178433038994,0.37157056222180607,0.739024520639968,0.3243446789816113,0.41467984165835675,0.7636617664528068,0.3210295789245395,0.44263218752826733,0.6470021007155229,0.3129106411371589,0.334091459578364,0.7357428096835081,0.30312149443253145,0.43262131525097675,0.6871707276189217,0.25423870867974685,0.4329320189391748,0.6141698755169814,0.2397999307295805,0.37436994478740093,0.8314959184921871,0.3696987409970071,0.4617971774951799,0.7684864714650229,0.35647494697438187,0.41201152449064105,0.657952896363623,0.3563348945847326,0.3016180017788903,0.8637337664137285,0.4096667091617566,0.4540670572519719,0.8086855906061506,0.3736040756281207,0.43508151497803,0.6154370698696592,0.24524795149556575,0.3701891183740934,0.7900957818017179,0.37631631673306254,0.4137794650686553,0.6366599611787542,0.24446797247220753,0.3921919887065467,0.69168352338351,0.2576863438259749,0.4339971795575351,0.6712670121141209,0.3060377059708452,0.36522930614327564,0.7406685892906028,0.26272783411957196,0.4779407551710308,0.7488424022440835,0.2988906982184924,0.4499517040255911,0.4134391917954523,0.1682854922088973,0.245153699586555,0.7231380215562023,0.2781309233953795,0.4450070981608229,0.7026617677547166,0.2990486282278685,0.403613139526848,0.6903811954313374,0.30856273352948527,0.38181846190185215,0.7032712445556483,0.3671037593055942,0.3361674852500541,0.7816124577119471,0.3310973987304081,0.450515058981539,0.6406617557473688,0.23312808689703002,0.4075336688503388,0.8066665719441326,0.3641501257441639,0.4425164461999687,0.6747593170306263,0.28274168930931537,0.39201762772131094
-850,0.7017427899699634,0.22836990989031217,0.4733728800796513,0.8592287657584863,0.3659499023307262,0.49327886342776006,0.8676006908462867,0.3379150259067358,0.5296856649395509,0.8730794806029916,0.3867768595041322,0.48630262109885936,0.7960498674290168,0.3393012624190316,0.45674860500998526,0.7407182264732574,0.38326443007159217,0.3574537964016652,0.7477295918960319,0.3304847178929311,0.41724487400310084,0.7581690513841315,0.32607764563051245,0.43209140575361904,0.6448419740937141,0.3105006832276374,0.3343412908660767,0.750283947317121,0.31516342875286135,0.43512051856425965,0.6657644077140189,0.2506241640922972,0.41514024362172175,0.6176354338569362,0.23752215634741153,0.38011327750952467,0.8171670280324708,0.36175322453843733,0.4554138034940335,0.7562260478532176,0.35248992485794844,0.4037361229952692,0.6702745453604717,0.39602977300669423,0.2742447723537774,0.851793385177343,0.3951245198516737,0.4566688653256694,0.8072144801714122,0.3603713285649064,0.44684315160650573,0.6136359424973409,0.24633381635171644,0.36730212614562446,0.8067086292091561,0.37900554498830374,0.4277030842208524,0.6012973354508558,0.2315030880536439,0.36979424739721195,0.7013687441373722,0.2694109614390638,0.43195778269830837,0.6872278281677502,0.3059717249206028,0.3812561032471474,0.7608609153472501,0.27468534540384654,0.48617556994340355,0.7486709920711213,0.2929863126660536,0.45568467940506774,0.4119505571719044,0.1603848740766298,0.25156568309527455,0.7160220161949099,0.27681241028162645,0.43920960591328345,0.706869610620964,0.3225353788978216,0.38433423172314235,0.7063557675685205,0.3077377315183289,0.39861803605019164,0.6907582450395906,0.3602255995222356,0.330532645517355,0.7819697680017232,0.32401201170761373,0.45795775629410945,0.6427399930647323,0.23536330493622365,0.40737668812850863,0.8097426862363422,0.3581257725806681,0.45161691365567413,0.6799964778102043,0.29108592465868305,0.38891055315152123
-840,0.7248600664318404,0.24359735945984387,0.4812627069719966,0.8577676491123472,0.367112911956445,0.49065473715590213,0.8479613126079447,0.3223875647668394,0.5255737478411053,0.8576466375839417,0.3841667214707967,0.47347991611314494,0.7996524369639725,0.3359472076063384,0.46370522935763414,0.7532101237377739,0.3827170452744847,0.3704930784632892,0.729825503418106,0.3163927300451641,0.413432773372942,0.7470463033700641,0.3202318274502795,0.42681447591978455,0.656824735734862,0.31506162758990497,0.341763108144957,0.7649138002481694,0.3319773122299874,0.43293648801818196,0.6575626259394923,0.2425923674322686,0.4149702585072238,0.5900719189943565,0.21389483120428662,0.37617708779006986,0.8192344029308013,0.36478461918387967,0.4544497837469216,0.7606504329372842,0.36187252103175604,0.3987779119055282,0.6811720965528456,0.38617196104180884,0.29500013551103677,0.8539196177659037,0.39378093596359465,0.46013868180230916,0.843359349522795,0.37445678824464396,0.468902561278151,0.610196752782297,0.24401013968002194,0.3661866131022751,0.8230990005490345,0.38461688580342485,0.43848211474560966,0.6218048350097053,0.23662043409211223,0.3851844009175931,0.7134570839687837,0.2744188420871274,0.4390382418816563,0.6993749395173706,0.31245766215942783,0.3869172773579428,0.774042348657028,0.2791624489899858,0.49487989966704227,0.779371943860852,0.3055895930861475,0.4737823507747045,0.434041662386196,0.17604267419254171,0.2579989881936543,0.723788355843888,0.3079987151932365,0.41578964065065155,0.673573518232706,0.3088138183102593,0.36475969992244667,0.715521505680019,0.3137729122057507,0.40174859347426833,0.6941458416993586,0.36815401723658603,0.3259918244627725,0.7887713340851209,0.31782370158255513,0.47094763250256577,0.6443964911294178,0.2442034282715251,0.40019306285789263,0.815948196246146,0.37488100481664083,0.4410671914295051,0.6693921706752541,0.2977298648150012,0.37166230586025295
-830,0.7336339778504753,0.24471850135122697,0.4889154764992484,0.8393830753661617,0.352233056930596,0.4871500184355657,0.861225561312608,0.3333582037996546,0.5278673575129533,0.8731876274196023,0.38829968359748923,0.4848879438221131,0.7975749254008865,0.3444253141744573,0.4531496112264291,0.7589864738335662,0.3836879330461964,0.3752985407873698,0.7273499624601066,0.3168994604947828,0.41045050196532384,0.743613356452142,0.3139980317771004,0.4296153246750416,0.6722975185964356,0.32269366875722644,0.34960384983920917,0.7508360833130028,0.3249431229885849,0.4258929603244178,0.6273666590724243,0.2153711400689148,0.4119955190035095,0.6008781044353442,0.22170405231954038,0.37917405211580385,0.8078904619818252,0.3683733554457487,0.43951710653607656,0.7518477958807525,0.35703293794327606,0.39481485793747645,0.6854714921736217,0.4075974878717622,0.27787400430185943,0.8645374778979342,0.3917034803478685,0.47283399755006567,0.8352960217212234,0.36771238703973447,0.4675836346814889,0.5943572087714162,0.23845110458027433,0.3559061041911419,0.7760797895454463,0.3559239782363763,0.42015581130907,0.6279527086641962,0.2330658196576672,0.394886889006529,0.7257330278917512,0.2856993357283697,0.44003369216338145,0.7024210646702267,0.3034292551179301,0.3989918095522966,0.7700554505115326,0.27274043940233134,0.49731501110920123,0.8098968527702431,0.3421717668914302,0.467725085878813,0.4564099482660702,0.21677078709617395,0.23963916116989625,0.7321019280032358,0.32786563459143936,0.40423629341179645,0.7058291677224666,0.320855697096742,0.3849734706257247,0.7321447827180907,0.3275754354795367,0.404569347238554,0.6985785479669272,0.3701618632811293,0.3284166846857978,0.7946200727291157,0.31945820609961606,0.47516186662949966,0.6546260110027085,0.2347564690115369,0.4198695419911716,0.8180705730239696,0.36921896534576093,0.4488516076782086,0.7150527489852739,0.3178419878568314,0.3972107611284425
-820,0.7515220477294088,0.26094438076432874,0.49057766696508004,0.8290571973233127,0.34516870503879316,0.48388849228451963,0.8691896373056995,0.3380863557858377,0.5311032815198619,0.8872189461531155,0.385173656020051,0.5020452901330644,0.788471062337862,0.33689835747859465,0.45157270485926737,0.7778366776623789,0.4039094798403941,0.3739271978219847,0.7333644809848237,0.3139857604094754,0.41937872057534825,0.7350495161724494,0.29922655161027006,0.4358229645621794,0.6917295180236517,0.3278304437704416,0.3638990742532101,0.7319689076228619,0.3194684552915757,0.4125004523312863,0.6144041136397709,0.2147549440288597,0.3996491696109112,0.6074363832691563,0.21890674979117006,0.38852963347798625,0.8104630693210627,0.37185787335657855,0.4386051959644842,0.7516325080266122,0.3601897608657208,0.39144274716089145,0.7009000396677763,0.4248049257029943,0.2760951139647819,0.8773004162671204,0.38549106771684966,0.49180934855027075,0.825256719641136,0.36365173574121984,0.46160498389991617,0.6010261978794134,0.2463523464687156,0.3546738514106978,0.7562494958510165,0.350234575643164,0.4060149202078525,0.6492945120875243,0.24723063349214752,0.40206387859537673,0.7176928525393553,0.28560872422836653,0.43208412831098886,0.7089223974874416,0.3052965188397892,0.40362587864765237,0.7642955365839684,0.27118706112288876,0.4931084754610796,0.8643751751742477,0.3651106174704028,0.4992645577038449,0.4573558515164496,0.21644514827227282,0.2409107032441768,0.7552145706604065,0.335715248752865,0.4194993219075415,0.6974518747168537,0.3074124837790729,0.39003939093778073,0.7705056646144314,0.3423895276093256,0.42811613700510576,0.696290118308467,0.3552420226732153,0.3410480956352516,0.7872660694601067,0.3109942602283238,0.47627180923178286,0.6667205555711755,0.24319828305264243,0.4235222725185331,0.8145682073286824,0.37800684843920945,0.436561358889473,0.7315085035725067,0.3228296601925464,0.4086788433799604
-810,0.7719954373429495,0.28237994438913105,0.48961549295381845,0.8155658934188953,0.34804190757113385,0.46752398584776145,0.8656055267702936,0.3399903281519862,0.5256151986183074,0.9101928374655648,0.3943149849105962,0.5158778525549685,0.7946338698748309,0.33736499303622414,0.4572688768386067,0.7797265956987078,0.4120424655363651,0.3676841301623428,0.7400158992489697,0.3095727890397458,0.4304431102092239,0.7275972967995127,0.2951440693389888,0.43245322746052384,0.6804292223391826,0.3085264067101028,0.37190281562907973,0.7642857893268493,0.3362076311498086,0.4280781581770407,0.600531439573243,0.2193964820164012,0.38113495755684174,0.6005011918586883,0.20782755740276673,0.3926736344559216,0.8225263434538415,0.37682183872889863,0.44570450472494283,0.766913552040896,0.3685662158436483,0.3983473361972476,0.5989316802629406,0.3594368654079745,0.23949481485496624,0.8744403119509127,0.385670655662286,0.4887696562886267,0.8429462791051591,0.36662052839194825,0.47632575071321076,0.5965326445071174,0.24619854649762257,0.35033409800949483,0.7497521538545605,0.3192323404742513,0.4305198133803092,0.6896742544556203,0.2758002470442915,0.41387400741132874,0.7419282382444341,0.30039754200353513,0.44153069624089897,0.7236053805347105,0.30176213391513956,0.42184324661957084,0.7530796997650834,0.2621469088408869,0.4909327909241964,0.8367109630703732,0.3569686342547016,0.4797423288156715,0.47986175856594865,0.2462798671858797,0.23358189138006896,0.7456062781051479,0.31640745822395294,0.429198819881195,0.7223303617362726,0.32022797601222425,0.40210238572404844,0.7672296192838229,0.3424562808840872,0.42477333839973574,0.6954972765370319,0.3531492292960183,0.3423480472410136,0.791723578677952,0.30795078747640103,0.48377279120155087,0.6760855099764763,0.24001180869907499,0.43607370127740136,0.8135043548685015,0.37597149798951424,0.43753285687898724,0.711285263828788,0.3172004461440408,0.39408481768474724
-800,0.7958127302593966,0.29913013891561596,0.49668259134378057,0.8353998164288348,0.34157180848977414,0.4938280079390607,0.8657685664939551,0.3454203799654577,0.5203481865284975,0.9035564226786797,0.39391601084391054,0.5096404118347692,0.8132796255473135,0.3380694160619177,0.4752102094853957,0.763063050085709,0.40081531525042857,0.3622477348352804,0.7438779755886092,0.30342112787040715,0.4404568477182021,0.7218212273820565,0.28152126410913936,0.4402999632729171,0.68550506289198,0.30609816846245597,0.37940689442952397,0.7815187358537038,0.3463748711585401,0.43514386469516375,0.6163554010999454,0.2377879270433332,0.3785674740566121,0.6123729193407086,0.21453252653668275,0.39784039280402583,0.8336154025660371,0.37550098441029406,0.458114418155743,0.7692377821396756,0.36249861326063343,0.40673916887904227,0.5866593080067312,0.32285381315738254,0.2638054948493487,0.8856523642974731,0.38376835372173845,0.5018840105757346,0.8442168933722731,0.36886946733241055,0.4753474260398625,0.625595280008598,0.26735252806386217,0.35824275194473576,0.7453065355922677,0.30465950753426263,0.4406470280580051,0.6763578613022764,0.2781026998411858,0.3982551614610905,0.7471071321460249,0.30212043672190564,0.4449866954241192,0.7437691894887788,0.31077294600990596,0.4329962434788729,0.7654335134997485,0.27329112473500256,0.492142388764746,0.8286222559895116,0.3555556585046084,0.47306659748490315,0.43854633278349475,0.22802083313142435,0.21052549965207043,0.7677097129805137,0.3227759756997042,0.4449337372808096,0.7236280359048782,0.33081860972257415,0.392809426182304,0.7947080057715908,0.3438769275008087,0.4508310782707821,0.6876280645393795,0.33365767769437493,0.3539703868450046,0.7944654916817657,0.32375099780799005,0.47071449387377573,0.672922465581391,0.2340746572197074,0.4388478083616836,0.8230879072476947,0.3854555917079894,0.43763231553970533,0.6919761161987186,0.3065227600550133,0.38545335614370535
-790,0.8102286069672554,0.3133229028092692,0.4969057041579862,0.8318754854045234,0.3397007946905571,0.4921746907139663,0.9059702936096719,0.36876822107081175,0.5372020725388601,0.8982090010303176,0.39452397132647915,0.5036850297038384,0.8204490071032302,0.34566073628297067,0.4747882708202595,0.7751170395125394,0.40009795306895607,0.37501908644358334,0.7402099909578833,0.2986583265343124,0.44155166442357086,0.7150555973927041,0.2780708800005231,0.4369847173921809,0.6936245797426434,0.3094038629401182,0.3842207168025251,0.8122924383049308,0.376771533595666,0.4355209047092648,0.6170081911577049,0.24075794473831147,0.3762502464193934,0.6056557260151173,0.20138133365931177,0.4042743923558055,0.8301297518470437,0.3820146313502394,0.44811512049680435,0.7729064629194131,0.3506072545416401,0.42229920837777307,0.522865639575136,0.3146738742112642,0.20819176536387177,0.8874116610222101,0.3842006950718629,0.5032109659503473,0.8671169375780546,0.38513622869124314,0.48198070888681144,0.6234884057057937,0.2579429346516894,0.36554547105410423,0.7236469942312346,0.31794692319501655,0.4057000710362181,0.6830802893947415,0.2856707252514558,0.3974095641432857,0.7458219803079514,0.30465117763044547,0.441170802677506,0.7694732072948649,0.3138124730577378,0.4556607342371271,0.7802176639482546,0.27175525379272586,0.5084624101555288,0.8182125625125952,0.34433755759034357,0.4738750049222516,0.4533551459656645,0.22949008449164485,0.22386506147401963,0.7764218131637177,0.32265502938400653,0.45376678377971114,0.7189479624979844,0.32992597882257185,0.3890219836754125,0.7897015101644698,0.3372324092283835,0.45246910093608633,0.7037165745116816,0.3348134762507851,0.3689030982608964,0.7927220201969007,0.3219289687416849,0.4707930514552158,0.6894593302780667,0.23551091367466098,0.4539484166034058,0.8168752930478396,0.38717125360537646,0.42970403944246316,0.6942110294857603,0.31075567743450405,0.38345535205125625
-780,0.8242568251604321,0.32638894699118426,0.4978678781692478,0.8327737289265794,0.33366608875744286,0.4991076401691365,0.907879792746114,0.37558272884283245,0.5322970639032815,0.9066166853000709,0.3983324930033394,0.5082841922967315,0.8383331277276279,0.34825494392327866,0.4900781838043492,0.7771740539606171,0.3965485948056064,0.3806254591550107,0.7211215943878441,0.2933469546197313,0.4277746397681127,0.7068655668885185,0.2695800579568626,0.437285508931656,0.7180181676093735,0.3080998654871786,0.40991830212219493,0.8188818837526104,0.3708065971496709,0.4480752866029395,0.6371939235043376,0.25274189531041763,0.38445202819391994,0.6160075789988387,0.20245095043090275,0.41355662856793596,0.8334828640109112,0.38009338870499637,0.45338947530591484,0.7810742204877149,0.34903872874718944,0.4320354917405254,0.5437565137691532,0.3284097656644599,0.21534674810469337,0.9000049885540399,0.3850565092315964,0.5149484793224435,0.8586622799071437,0.37894017242670414,0.47972210748043953,0.6315434475653279,0.26292383010106324,0.3686196174642647,0.7394206775241926,0.3232369096903289,0.41618376783386374,0.6949115934356802,0.2914685018528322,0.4034430915828481,0.7590270111605292,0.3135834295814642,0.44544358157906494,0.7698602961229535,0.3155367778374051,0.4543235182855484,0.8192303774581893,0.28756437925348716,0.5316659982047022,0.794020564588048,0.32473425632306646,0.4692863082649816,0.47327532568728203,0.26312392301743137,0.2101514026698507,0.7588290810459278,0.3180035530458644,0.44082552800006347,0.6923571598596362,0.2969159122495834,0.3954412476100527,0.7910930591998849,0.3249361136928083,0.4661569455070767,0.7100206962592284,0.34112532048311867,0.3688953757761097,0.8030231998276801,0.3191642486980981,0.483858951129582,0.6973317963280569,0.23115294139698783,0.4661788549310691,0.8292383597846009,0.39798383086344324,0.4312545289211577,0.6918587098721948,0.31694676461708765,0.3749119452551072
-770,0.8328383017768147,0.3379740798688097,0.494864221908005,0.7872888735477089,0.31268288473456707,0.4746059888131418,0.9026818652849741,0.37499965457685663,0.5276822107081175,0.9002184857984231,0.39140086663597634,0.5088176191624467,0.8464697500370985,0.35348805609638795,0.49298169394071045,0.805733135506547,0.42322640123305627,0.38250673427349074,0.7229637222838202,0.2906970797914502,0.43226664249237,0.7236041801305392,0.27334758097122974,0.45025659915930943,0.7099215011813669,0.3048429185778506,0.4050785826035162,0.8352720349538272,0.37418011306531196,0.4610919218885152,0.6391924290518726,0.2501449005055877,0.38904752854628494,0.6154982376790334,0.1904529063015708,0.42504533137746264,0.8447882894823293,0.37684222927584105,0.46794606020648827,0.7831348328059147,0.35109055380603665,0.4320442789998781,0.508331464923584,0.33135897859172003,0.17697248633186408,0.9301813062251612,0.39055722148625654,0.5396240847389047,0.866993741137707,0.37450751619066946,0.4924862249470376,0.6585863003139002,0.2731191004740004,0.3854671998398998,0.7314180442402117,0.3157755047344468,0.41564253950576485,0.6960917593082759,0.2863017469560614,0.40979001235221457,0.7638396304071775,0.3175065246661094,0.44633310574106805,0.754101821956734,0.2966793936781356,0.4574224282785984,0.8355440325445482,0.30858432488524734,0.5269597076593009,0.7708732421770945,0.2893079430084338,0.48156529916866064,0.4727752374934339,0.2796152034564235,0.1931600340370104,0.795249783882813,0.345926290160125,0.4493234937226879,0.6877020417252155,0.3047096358065928,0.38299240591862277,0.8072850073856508,0.3191251555436883,0.4881598518419625,0.6993739638999578,0.3281361010718809,0.3712378628280769,0.7830036871380966,0.31427847395562764,0.468725213182469,0.7007572562581419,0.22523687688025418,0.47552037937788777,0.820002912717921,0.3996817322857021,0.42032118043221894,0.7047775988728993,0.33753689913119317,0.3672406997417061
-760,0.8345032811528239,0.333977571584352,0.500525709568472,0.7994465407818249,0.31645236955856626,0.4829941712232586,0.8944884283246978,0.37025215889464597,0.5242362694300519,0.9124230001972948,0.4020898641588297,0.5103331360384652,0.8717646154368763,0.3652898235903047,0.5064747918465716,0.795044727099869,0.41165641520577345,0.38338831189409545,0.7409793844387262,0.30404291867441174,0.43693646576431455,0.7108325277714508,0.26442518845788754,0.4464073393135632,0.7058861165402023,0.30744786676070884,0.39843824977949344,0.8481602665194304,0.37121515444049247,0.4769451120789379,0.6573737535900502,0.26066745127388496,0.3967063023161652,0.6291200619359045,0.184958132143512,0.4441619297923925,0.8467559772622746,0.3786887065822951,0.46806727067997944,0.7890222965722,0.348239088146097,0.44078320842610297,0.5145551172663235,0.3082752894392553,0.20627982782706822,0.9226253097060633,0.38412752961261104,0.5384977800934523,0.8727936362999519,0.37537713812253454,0.49741649817741734,0.689603863158792,0.2955331299961828,0.3940707331626092,0.7551162990390595,0.3407357582791021,0.41438054075995745,0.718376566084348,0.2975528498323628,0.42082371625198517,0.7735797285483654,0.3202159361380358,0.4533637924103297,0.7552564903359755,0.302377957050735,0.45287853328524047,0.839034358944976,0.31210011650337094,0.526934242441605,0.7643944009098638,0.285184833442588,0.4792095674672757,0.4598756757490178,0.27312181024172866,0.18675386550728906,0.8224706358207298,0.36941961630277026,0.45305101951795956,0.6921114464075926,0.2938790475532315,0.398232398854361,0.8158687938710224,0.3152774283215317,0.5005913655494907,0.6835119801480658,0.30118720332787613,0.38232477682018967,0.7961886902423881,0.3305550980069181,0.46563359223547,0.6934400802241778,0.2143536611653124,0.47908641905886545,0.815134766485273,0.39731958909364745,0.4178151773916256,0.711503304149475,0.3509568615611687,0.3605464425883063
-750,0.8482330859570005,0.3406960562021179,0.5075370297548827,0.7944689380329644,0.3039554094656824,0.490513528567282,0.9076891191709845,0.3838618307426598,0.5238272884283247,0.8990127949375598,0.4097697495816618,0.489243045355898,0.8900921292348071,0.37653377386590575,0.5135583553689014,0.7662638106624796,0.39780757983895365,0.368456230823526,0.7272290909767113,0.29842471914813495,0.42880437182857634,0.7043469826576241,0.25884201796248607,0.44550496469513795,0.7112757695641511,0.32128303599855584,0.38999273356559516,0.8531446654674537,0.38407887256864637,0.46906579289880734,0.648682084159158,0.26544356081040404,0.38323852334875397,0.6533504472016788,0.1774076564187193,0.4759427907829595,0.8412992403388456,0.38218908380741357,0.459110156531432,0.8045493838483583,0.35336865079321494,0.45118073305514333,0.5376733001372357,0.31918762365382103,0.2184856764834147,0.9003164960396424,0.36050838908504373,0.5398081069545986,0.8842195022380687,0.3709130788722936,0.513306423365775,0.7094885317105892,0.3092380045287606,0.40025052718182863,0.769487472385646,0.35173075972324497,0.417756712662401,0.7309602964531499,0.30263066878418915,0.42832962766896066,0.8035887258874503,0.3382897398428975,0.4652989860445528,0.7707444421962012,0.3117076775550062,0.459036764641195,0.850367972395704,0.32211431336223634,0.5282536590334677,0.7603338328936122,0.27310273260244655,0.4872311002911657,0.3896423594083453,0.21056038952605982,0.17908196988228545,0.8448595833102015,0.39793915408957165,0.44692042922062986,0.6672809502967758,0.2784182964379228,0.388862653858853,0.8357184791892387,0.3212561254687706,0.5144623537204681,0.6889537577610972,0.29282375230387464,0.3961300054572226,0.7943514564829011,0.32950597417736277,0.4648454823055383,0.702221628663274,0.22630996897873498,0.475911659684539,0.8440683565166736,0.4276509285176397,0.4164174279990338,0.7031339103015666,0.3589069471000637,0.3442269632015028
-740,0.8239500450408994,0.32537936150690394,0.4985706835339954,0.7885754406884703,0.2976363251249304,0.4909391155635399,0.9003108808290156,0.3890100172711572,0.5113008635578584,0.904344140707777,0.4202994497665344,0.48404469094124264,0.8956506347852672,0.3788705274054527,0.5167801073798145,0.7688192333731868,0.40752221950130363,0.3612970138718831,0.7368058315841834,0.30648126840675116,0.43032456317743234,0.7059642820945118,0.2483709849506146,0.4575932971438971,0.7127214396375618,0.3321019494457249,0.38061949019183694,0.8761674524585227,0.39477373513581027,0.4813937173227124,0.6610945388740611,0.2759094498738687,0.38518508900019244,0.6562353564370556,0.17081677974043966,0.4854185766966159,0.8444948921679909,0.3801364354152082,0.46435845675278276,0.7946922756695067,0.3407171941402161,0.45397508152929067,0.5590938992931251,0.31201785789080766,0.24707604140231748,0.8991990599347054,0.3571937720674231,0.5420052878672823,0.8951694917301369,0.37350503535254714,0.5216644563775898,0.7189555684854594,0.3052188221516431,0.41373674633381635,0.7313204670175977,0.34386863763982817,0.38745182937776956,0.7734928533615669,0.32075242632786305,0.4527404270337039,0.8018747646972492,0.3392890187795524,0.4625857459176967,0.7866304797262226,0.31192981375748885,0.4747006659687338,0.8720531968397665,0.32894854116134126,0.5431046556784253,0.8005225693921656,0.29966204399682195,0.5008605253953436,0.4160132891653373,0.22919933554173313,0.18681395362360417,0.8415147237268913,0.4017578853032382,0.43975683842365315,0.713242803283346,0.29993933949152674,0.41330346379181926,0.8441670475026573,0.2998574218515989,0.5443096256510583,0.6957495443733975,0.2822413739844932,0.41350817038890436,0.8018651090303207,0.33087693067926965,0.470988178351051,0.7221019484353474,0.23563040646291974,0.48647154197242765,0.8355060314573536,0.4217047214447081,0.4138013100126455,0.7011652577907483,0.34855841803361176,0.35260683975713664
-730,0.8486040110106173,0.34379732431957566,0.5048066866910418,0.783286002306407,0.28750853135222915,0.4957774709541778,0.9163661485319516,0.39522210708117445,0.5211440414507772,0.9067672139772454,0.4205230506170945,0.4862441633601508,0.9056931325906498,0.3798288287805079,0.5258643038101419,0.7676870111349592,0.4133907607208194,0.3542962504141398,0.7443719215544072,0.3171377167841677,0.4272342047702396,0.7059915277049714,0.24277473656219248,0.46321679114277897,0.7410224497785795,0.34973942901363864,0.39128302076494076,0.8758639527567695,0.39754959010030666,0.4783143626564629,0.6590606197610056,0.2638357849357775,0.39522483482522813,0.6552635331988672,0.18279852494753784,0.47246500825132937,0.8581373008806451,0.38456118410171714,0.47357611677892797,0.7925877270545436,0.3359742709046154,0.4566134561499282,0.5417657334473268,0.30927314343720047,0.23249259001012637,0.8878462195074635,0.34733417214945705,0.5405120473580064,0.9059842066994708,0.36499481850265597,0.5409893881968147,0.7134261815729105,0.3032620417965319,0.41016413977637856,0.6884645508455391,0.31670053680482735,0.3717640140407118,0.8001566966649021,0.32785036174342685,0.4723063349214752,0.8119454033807023,0.3513097190405391,0.4606356843401632,0.7890475855334348,0.3145734545038665,0.4744741310295683,0.8805028743864474,0.3548243854924655,0.5256784888939819,0.786883878873233,0.28678080113408677,0.5001030777391462,0.38877786586394114,0.20831968428540693,0.1804581815785342,0.8224805494531641,0.39869259015457337,0.4237879592985907,0.7076643400674176,0.2953130159022675,0.41235132416515013,0.8350766207780693,0.29372981355296873,0.5413468072251006,0.6887993080653632,0.2677694374942081,0.421029870571155,0.7947493126211624,0.331406560825108,0.4633427517960544,0.725112698100299,0.23321243474756562,0.49190026335273335,0.8115471505093704,0.4059653883860701,0.4055817621233003,0.6902401797994029,0.3480300895642548,0.3422100902351481
-720,0.8334379174649922,0.3460172968209213,0.48742062064407093,0.7777494488942583,0.2895992029559665,0.48815024593829187,0.9214480138169258,0.3896013816925734,0.5318466321243523,0.8950303614880417,0.4198054818744474,0.47522487961359433,0.907266463206412,0.38647257488070397,0.520793888325708,0.7885798245487676,0.40774117342014665,0.38083865112862103,0.7482525935068769,0.31934245913032966,0.42891013437654724,0.6973110762125114,0.22927726114045766,0.4680338150720537,0.7548027780020504,0.3594066811589125,0.3953960968431379,0.8724274022876873,0.39267725258062297,0.4797501497070644,0.6778156440606139,0.27045812168809386,0.40735752237252004,0.6625573008984781,0.17670884012794655,0.48584846077053156,0.8388625699792243,0.3655481318860576,0.4733144380931667,0.7962476205749284,0.32810747696914244,0.468140143605786,0.49017052216098217,0.27482870173035273,0.21534182043062944,0.8457350634377788,0.32009666709161755,0.5256383963461613,0.8983967553439476,0.3678742333437205,0.5305225220002271,0.7354344015328113,0.30756658797543646,0.4278678135573748,0.6918498299554268,0.3298591505317308,0.3619906794236959,0.8304866772542792,0.34348191282865714,0.487004764425622,0.829234332824973,0.3681660104777523,0.4610683223472207,0.7940621453518549,0.304511344341905,0.48955080100994997,0.8723587794521158,0.35498990940748804,0.5173688700446278,0.8090606490886306,0.2858102489385309,0.5232504001500997,0.38808588336315125,0.20486171010779033,0.18322417325536092,0.8185269928383919,0.3996740397655624,0.4188529530728295,0.7243037478979982,0.30735681432509426,0.41694693357290397,0.8371100282246539,0.29425185839405316,0.5428581698306008,0.6786751305099928,0.25935192907669974,0.41932320143329316,0.8032842137273039,0.34104887041800236,0.4622353433093015,0.7342175799664483,0.24382151994826665,0.49039606001818165,0.801904988562254,0.4027365340077578,0.39916845455449623,0.6690504344034082,0.3401596726040723,0.3288907617993358
-710,0.8415787462733187,0.3417502642492393,0.4998284820240794,0.7806559923433565,0.27977539989487804,0.5008805924484785,0.9139067357512953,0.38655336787564765,0.5273533678756477,0.8966277191982521,0.41339266793812246,0.4832350512601296,0.9046490131820075,0.3852514557777885,0.519397557404219,0.7888016594402271,0.4129816626092969,0.37581999683093015,0.7677024423013,0.3296839443154374,0.4380184979858627,0.6731812737649837,0.2218021554547347,0.451379118310249,0.7681809387867644,0.37005193139389103,0.39812900739287344,0.8628356444057418,0.38881113330290556,0.4740245111028362,0.6692313957784669,0.26349817561114963,0.4057332201673173,0.6525721736650164,0.17244463459853718,0.4801275390664792,0.8475727319481355,0.38006393569274616,0.4675087962553893,0.8061552554950577,0.3342278031082733,0.4719274523867844,0.49276987022970353,0.2750282725299418,0.21774159769976176,0.8362601364646671,0.3145893034315709,0.5216708330330962,0.9183135132001362,0.37089616955695176,0.5474173436431845,0.7321212166133617,0.3006233531358517,0.43149786347751,0.6878114339688429,0.3311744914925672,0.3566369424762757,0.8491406387859538,0.337950944062114,0.5111896947238398,0.8517544811215406,0.3793303682527933,0.4724241128687473,0.8032489069139344,0.3101043380341166,0.4931445688798177,0.8970409417037504,0.37315615908121497,0.5238847826225355,0.8312906954388679,0.2923701625848654,0.5389205328540025,0.45403549850845787,0.23009871896012668,0.2239367795483312,0.815876087525478,0.394328609157024,0.421547478368454,0.756711048658942,0.3310835195380587,0.42562752912088336,0.802769747415878,0.2808036409632326,0.5219661064526454,0.6735139365108784,0.2591562927954365,0.41435764371544187,0.8212460246062618,0.353909506734412,0.46733651787184977,0.7712533153391252,0.25591137852503726,0.515341936814088,0.779370497719555,0.3815838081300351,0.3977866895895199,0.681204085740163,0.3413924390325719,0.3398116467075912
-700,0.8263791858055628,0.32496381389044604,0.5014153719151168,0.7965184237983541,0.2850609158161464,0.5114575079822077,0.919859067357513,0.39061278065630395,0.529246286701209,0.9013920249029966,0.4187240137083397,0.48266801119465697,0.915791054542724,0.39478977263584725,0.5210012819068767,0.7836620042926492,0.405684158972069,0.3779778453205802,0.7710368681268872,0.3262693249095207,0.44476754321736645,0.6946388267386241,0.2347547186672755,0.4598841080713486,0.7936759170255453,0.3840302966137197,0.40964562041182556,0.8768841786772783,0.4022911892869275,0.47459298939035083,0.6929419583465642,0.2779610757696843,0.4149808825768799,0.652494753784406,0.16901574883360837,0.48347900495079765,0.8368835541176444,0.38011831048459266,0.4567652436330517,0.8272864174233778,0.35336645397837674,0.4739199634450011,0.4567978495630385,0.2574340122846914,0.19936383727834706,0.8394051426449314,0.3196621086063643,0.519743034038567,0.9231592398538069,0.37537230688957973,0.5477869329642271,0.7395703236470235,0.306982889289963,0.43258743435706054,0.6875447228936981,0.3321892946077526,0.3553554282859455,0.8637656608434798,0.3432151049938239,0.5205505558496559,0.858190450058387,0.37684939985833976,0.4813410502000472,0.7928107047655913,0.29792203679103363,0.4948886679745577,0.9149398065916716,0.38957008346225097,0.5253697231294207,0.8647643225939455,0.32808138740320536,0.5366829351907402,0.49515515333130455,0.27956093031910667,0.21559422301219788,0.8230555401343496,0.3985300065826519,0.4245255335516976,0.7706725637895158,0.3341683751430129,0.4365041886465028,0.7986618535843941,0.2795781193035066,0.5190837342808875,0.6853730989816617,0.265372893048734,0.42000020593292764,0.8270491491707107,0.3652902195811107,0.46175892958959996,0.797600303652262,0.2634441101770368,0.5341561934752251,0.7771344539009107,0.38389977408675635,0.3932346798141544,0.665804988091644,0.3205318506591527,0.3452731374324914
-690,0.853612893689533,0.3341755842069594,0.5194373094825735,0.8035455123126044,0.2918075483835539,0.5117379639290506,0.9104276338514681,0.3780449050086356,0.5323827288428324,0.8802975498900264,0.406015301313107,0.4742822485769194,0.9018652907175282,0.38853578343819223,0.5133295072793359,0.8068826435804728,0.4116967488224024,0.3951858947580703,0.7722688274768775,0.33233149469211476,0.43993733278476277,0.7038053399216853,0.2371272664261061,0.4666780734955791,0.8030902911600855,0.39785937240552494,0.4052309187545606,0.8891735819851916,0.42157042418752544,0.4676031577976661,0.6832457241070764,0.26991275277907956,0.4133329713279969,0.6608377646028156,0.17635026383880367,0.484487500764012,0.8335848167456233,0.3800458107621307,0.4535390059834927,0.8470204051146243,0.3638188989783713,0.48320150613625307,0.37015455649701506,0.1977746623927307,0.17237989410428436,0.8276598692998841,0.3146092576477305,0.5130506116521537,0.9302273336666884,0.37862131105168695,0.5516060226150015,0.752313485107345,0.3166500513284241,0.43566343377892086,0.6768515603248411,0.3409634384652014,0.33588812185963973,0.8465967884242104,0.32822022233986237,0.518376566084348,0.8665267080586805,0.3691180693369408,0.49740863872173974,0.7926743439284237,0.2993670217913415,0.4933073221370822,0.9107905676833655,0.3769520680939921,0.5338384995893733,0.8757067774192577,0.3441545656489381,0.5315522117703196,0.525805907630997,0.2988201407612583,0.22698576686973865,0.8396232026584397,0.40417879434367787,0.4354444083147618,0.7813956524076079,0.34883823608455616,0.4325574163230518,0.8099722546004132,0.29387872470436,0.5160935298960532,0.69243145007671,0.2644410465511383,0.4279904035255717,0.8359286899889766,0.37505670083499104,0.46087198915398553,0.8112318534971557,0.26825428065341467,0.5429775728437409,0.7989709580710703,0.389384208806354,0.40958674926471633,0.6336566200395827,0.3101896112173359,0.3234670088222468
-680,0.8931345398158762,0.3558203160950795,0.5373142237207966,0.8104431596206196,0.2964635093472241,0.5139796502733955,0.9109222797927461,0.3760110535405872,0.5349112262521589,0.8814024011516175,0.39946803457775243,0.481934366573865,0.9237900104233153,0.3946538940826678,0.5291361163406475,0.7683208251105573,0.3818325866812636,0.38648823842929375,0.7782484792275383,0.3319595824355139,0.4462888967920243,0.725410019191808,0.2580606138545019,0.4673494053373061,0.8348158179765799,0.41529881497708104,0.4195170029994988,0.8737826451866698,0.4113494880777146,0.4624331571089552,0.6857293955022411,0.2749721708397619,0.4107572246624792,0.6581301061467311,0.16560519935619258,0.49252490679053845,0.8405821727713698,0.3762101223206255,0.46437205045074437,0.8587448059059171,0.3674568243503744,0.4912879815555426,0.3698441130309877,0.187668002887617,0.18217611014337068,0.8313092737219602,0.3110596243064524,0.5202496494155078,0.9296306763967699,0.3738359748099514,0.5557947015868184,0.7624513121175847,0.3153992684309809,0.44705204368660384,0.6432888988345377,0.3292723861664121,0.3140165126681256,0.8534307393682724,0.31697617787188986,0.5364545614963826,0.8664105721924793,0.36451602611142664,0.5018945460810527,0.7802171216426642,0.2965364347359438,0.4836806869067204,0.9027897145985727,0.3619323643818,0.5408573502167726,0.8695313784852436,0.3550900714131842,0.5144413070720595,0.5815444196554044,0.33004657798177583,0.2514978416736285,0.8232300200651921,0.3828426746187217,0.44038734544647035,0.8071475739635884,0.3614176130473843,0.44572996091620404,0.8022665304215213,0.28450416865642775,0.5177623617650935,0.6992195142042237,0.2716049382716049,0.42761457593261876,0.8434347401898052,0.3820990078937699,0.46133573229603536,0.8323891060065042,0.2788258779205443,0.5535632280859598,0.7883359855642859,0.37958397863059634,0.4087520069336895,0.6289100499815504,0.3066212975076314,0.322288752473919
-670,0.8699865853420459,0.34615395341962224,0.5238326319224237,0.8020824344360679,0.2853629452973617,0.516719489138706,0.900501554404145,0.37814438687392055,0.5223571675302245,0.8976141935389584,0.4013328364425543,0.49628135709640414,0.9375298351757393,0.397650373755415,0.5398794614203242,0.7928350211031244,0.4098759741288659,0.38295904697425853,0.7802986455420505,0.33216994530565375,0.4481287002363967,0.730682589727969,0.2667988260411365,0.46388376368683243,0.8422970463543674,0.4206915147240507,0.4216055316303167,0.8690807344225859,0.420785994189148,0.44829474023343796,0.7029380274407915,0.28277968158482786,0.42015834585596357,0.645384348959925,0.15915490088217918,0.4862294480777459,0.8488663988708168,0.38444790328537026,0.46441849558544657,0.8489536021722105,0.35253605796954995,0.49641754420266054,0.4107240970653237,0.2040352722909496,0.2066888247743741,0.8441852859827175,0.3214136453581505,0.5227716406245669,0.9169970022199515,0.36472910069014164,0.5522679015298099,0.7752500639289036,0.3282554636049972,0.4469946003239064,0.642879074499559,0.32562039598137965,0.3172586785181793,0.8510548791247574,0.3089140638785954,0.542140815246162,0.8697070440869615,0.35959748074505626,0.5101095633419053,0.7802061248009572,0.2991536830622245,0.48105244173873263,0.8930333530688771,0.3649993315380355,0.5280340215308416,0.8494184794064575,0.3433229946747029,0.5060954847317547,0.6029241591055787,0.3482978587309002,0.2546263003746785,0.7973415603264361,0.36085225515310615,0.43648930517332996,0.8549714742039268,0.38919667058272484,0.465774803621202,0.8127108504880691,0.3143582870767372,0.498352563411332,0.7294195780434313,0.29784851573842397,0.43157106230500725,0.8576840718168341,0.3813159661948988,0.4763681056219353,0.8495328066278667,0.29386556827021304,0.5556672383576536,0.7759338457822423,0.36893834983873486,0.4069954959435075,0.6350948475394989,0.30655420817818924,0.32854063936130956
-660,0.8764429124031202,0.34617905361122037,0.5302638587918999,0.7998329031701328,0.2844392057801382,0.5153936973899946,0.8947896373056995,0.35937271157167533,0.5354169257340242,0.9005136973789012,0.4050595172852226,0.49545418009367853,0.9319462993654829,0.3930912907211039,0.538855008644379,0.7897206897048443,0.40503882110600536,0.38468186859883896,0.7860388787775244,0.32751290651752984,0.4585259722599946,0.7209755236333875,0.2664664295935282,0.45450909403985923,0.8263139373867951,0.39108346040707265,0.43523047697972256,0.8500466338964809,0.4003674681004304,0.44967916579605055,0.7297531792528446,0.29910061348100003,0.4306525657718446,0.6338671230364892,0.15624146853289325,0.47762565450359595,0.8550175471984521,0.3773633210310367,0.47765422616741543,0.8538810578542172,0.3427712160139014,0.5111098418403157,0.4165412162977892,0.2041486087944199,0.2123926075033693,0.8518865048527545,0.3267857637753377,0.5251007410774168,0.90388262036413,0.3516123032178427,0.5522703171462873,0.7808721014264484,0.3289559020275654,0.451916199398883,0.6599876141978762,0.34828563325015416,0.311701980947722,0.858134462678666,0.3114409740603494,0.5466934886183166,0.8829018651930599,0.36031599165353223,0.5225858735395277,0.7777362341535511,0.3021096341130827,0.47562660004046836,0.8808721200430362,0.3526614335644302,0.528210686478606,0.8464512303312618,0.32594570930224476,0.5205055210290169,0.6209409023684409,0.34578191115099755,0.27515899121744336,0.7802445098303579,0.32796278818929486,0.45228172164106306,0.842883524145186,0.36857593697449953,0.4743075871706864,0.8319768725577288,0.3114998776189963,0.5204769949387325,0.7321172993955869,0.29723586527867873,0.4348814341169081,0.8842973531163286,0.40482242185421236,0.47947493126211627,0.8320306276417279,0.28862662955361246,0.5434039980881153,0.7783261817820151,0.3798432815674685,0.3984829002145465,0.6231340780248902,0.29949305625440276,0.3236410217704874
-650,0.869992163162401,0.3392597674606694,0.5307323957017316,0.8042633226380902,0.27923017784437243,0.5250331447937178,0.880751640759931,0.35014853195164075,0.5306031088082902,0.9029119261094183,0.40288196651833014,0.5000299595910881,0.9155282368148637,0.3911139001972027,0.524414336617661,0.783198167701416,0.3931029515564455,0.39009521614497056,0.8091776322671074,0.33080200553684375,0.4783756267302637,0.7131549436070355,0.2636503232964137,0.44950462031062177,0.8549211431914119,0.41478696550957206,0.4401341776818399,0.8532940807052399,0.39620952218641187,0.45708455851882807,0.7353048458742606,0.2886347244175354,0.4466701214567252,0.623572316280586,0.15067742395534095,0.472894892325245,0.8291192869652296,0.3605751040484298,0.4685441829167998,0.8609855570408464,0.343346781501501,0.5176387755393455,0.5016864964483789,0.23146024229373371,0.2702262541546452,0.8486794188888828,0.34459157599507795,0.5040878428938048,0.8873163225620995,0.3503006234706128,0.5370156990914866,0.7873168761187558,0.33780773891806354,0.4495091372006923,0.6624387540299393,0.3328866464920338,0.3295521075379055,0.8656573142756309,0.3096453149814717,0.5560119992941591,0.8792480521718045,0.36241409455501455,0.51683395761679,0.7820074074725739,0.30868574545390565,0.47332166201866827,0.8560912800728305,0.3487047753649484,0.5073865047078822,0.8571249881286873,0.3321442717731456,0.5249807163555418,0.6350053982388367,0.33092270148417646,0.3040826967546602,0.7762374196004409,0.3068764920016814,0.4693609275987596,0.8521323320510162,0.37444426527838565,0.4776880667726306,0.8608108640098864,0.31845762279607215,0.5423532412138141,0.7375899669477651,0.3001395195584798,0.4374504473892853,0.8842821484231466,0.4118748653751125,0.47240728304803414,0.853815803038397,0.2961827911640941,0.5576330118743029,0.7725593555078786,0.3785929441184411,0.3939664113894375,0.6186621549092617,0.29548237227868906,0.3231797826305726
-640,0.8682379386607095,0.3429634401764822,0.5252744984842274,0.8285158977336021,0.2927195205183924,0.5357963772152098,0.877153713298791,0.3454203799654577,0.5317333333333333,0.8967753249884911,0.3978633696502035,0.49891195533828764,0.9191594123610151,0.39144823295305214,0.5277111794079629,0.7569582691116521,0.3644199881880123,0.39253828092363985,0.8066776845672685,0.3323187102082941,0.47435897435897434,0.7302314024187563,0.2678842911618509,0.4623471112569054,0.862466352752638,0.43178463324309957,0.43068171950953854,0.8570247924237135,0.39414338960139983,0.46288140282231377,0.7434570486570585,0.2882380924837068,0.4552189561733518,0.6350141596886906,0.1561497870953283,0.4788643725933623,0.8151087155994481,0.3566238691742508,0.45848484642519727,0.880787645992076,0.35126849580792807,0.529519150184148,0.5323760505185146,0.25705458138176907,0.27532146913674543,0.8543741304673167,0.3556417774772328,0.49873235299008384,0.8626818657255425,0.35000833387684704,0.5126735318486955,0.7962261563719514,0.33766691002886995,0.45855924634308143,0.6724059420625483,0.3314216871231893,0.340984254939359,0.8842053996823717,0.3192320451738133,0.5649733545085583,0.8856776400171014,0.355329806716737,0.5303478333003644,0.7806613940476296,0.3027694446155064,0.4778919494321231,0.8371419749549583,0.33852664616716643,0.49861532878779197,0.8678937164273487,0.3264414089916218,0.5414523074357269,0.6665923641572448,0.3402499277973441,0.3263424363599007,0.7604013831499973,0.2996573848630729,0.4607439982869243,0.8383512627367872,0.36127555995792154,0.4770757027788656,0.8629572385368367,0.3196865677006578,0.5432706708361789,0.7479149291075896,0.29814711848350994,0.4497678106240797,0.8940359590993754,0.42883570061959125,0.4652002584797841,0.8469133372695664,0.30346716525618317,0.5434461720133832,0.799747090834174,0.38342024125829416,0.41632684957587984,0.6171819965784442,0.2868404280299218,0.33034156854852237
-630,0.8905492200812688,0.35758569623748127,0.5329635238437875,0.8413678405284339,0.29845415820068877,0.5429136823277452,0.8825948186528497,0.3538956822107081,0.5286991364421416,0.8978246413983091,0.4021161701412485,0.4957084712570606,0.9352538694099831,0.3848992442649417,0.5503546251450414,0.7681450857809596,0.37279785655637343,0.3953472292245862,0.8094112396532848,0.3389608306660251,0.4704504089872597,0.7364793658093745,0.25737947359300944,0.479099892216365,0.8811122976404654,0.4443401788121741,0.43677211882829126,0.8703997908186671,0.3935317209717127,0.47686806984695446,0.766401497757731,0.31474396582354836,0.45165753193418273,0.6259254731780861,0.15818307764399078,0.4677423955340953,0.8136723148481697,0.3527836495000918,0.460888665348078,0.8778812599611823,0.3414860793335743,0.536395180627608,0.600520855148557,0.3040227067220866,0.2964981484264705,0.8313868734514697,0.3583821564964831,0.47300471695498664,0.8613798484442222,0.36151874639167286,0.4998611020525493,0.8057395184393195,0.3367941415182095,0.4689453769211099,0.6936569601182375,0.3462274043678167,0.3474295557504209,0.8905043232751014,0.3297984824422093,0.5607058408328922,0.8906268146229094,0.3506358757729097,0.5399909388499997,0.7709049960851243,0.30142123182222064,0.46948376426290367,0.8487000006366304,0.32359288756469756,0.5251071130719329,0.8984070435682965,0.3516711333686963,0.5467359101996002,0.690205055542741,0.3319073712612108,0.35829768428153025,0.7405364464782812,0.290350466733815,0.4501859797444662,0.8524509916841354,0.36499581519276986,0.4874551764913655,0.8440848896260276,0.32687880515061424,0.5172060844754134,0.7556631555102503,0.3052852685880209,0.4503778869222294,0.8928525271467126,0.42454037479568696,0.4683121523510257,0.8295517380343203,0.3023542422282828,0.5271974958060375,0.7970084255694009,0.376646396044387,0.42036202952501384,0.6018940156318138,0.2791985340981517,0.32269548153366207
-620,0.8942473149767265,0.36615322830297603,0.5280940866737505,0.8508994202602945,0.3010135638694291,0.5498858563908654,0.8852614853195164,0.34684352331606216,0.5384179620034543,0.8828404615238471,0.3972130273070712,0.4856274342167759,0.9520509616089451,0.3929822303034204,0.5590687313055247,0.7738263637804123,0.37084455712248454,0.4029818066579277,0.8221562077966755,0.34399791729136303,0.47815829050531256,0.7456175435575575,0.2582698601428324,0.48734768341472506,0.8723560156784367,0.4412873623452455,0.43106865333319117,0.8504388488956697,0.36646655141460044,0.4839722974810692,0.8026071466936124,0.32184792706694226,0.4807592196266702,0.6404152150439052,0.1777560458814661,0.46265916916243915,0.803801024511703,0.35579918483124556,0.4480018396804575,0.9041002450546952,0.35492399569863653,0.5491762493560587,0.6597909187894676,0.3390313671092539,0.32075955168021364,0.826686546978322,0.3522695149462622,0.47441703203205976,0.8721704072487819,0.37163534819903715,0.5005350590497448,0.8093473322190556,0.34295169939703,0.4663956328220256,0.7015190822016544,0.3539242956876072,0.34759478651404724,0.8811152285159697,0.32753696841362273,0.5535782601023469,0.8948064295878453,0.3531168441673633,0.5416895854204821,0.7656045183823206,0.3089936570217034,0.45661086136061724,0.8207200926933924,0.294984307059595,0.5257357856337974,0.8814652326893098,0.3305228241910714,0.5509424084982384,0.6699708669552189,0.32335935213380657,0.3466115148214123,0.7290168055897025,0.2837301429942342,0.4452866625954683,0.8599970821527569,0.3738856511022552,0.4861114310505018,0.8487148282985959,0.3101973329499299,0.538517495348666,0.7485250054057393,0.30690699039322894,0.4416180150125104,0.8962735831126541,0.4214918338127035,0.4747817492999506,0.8278015201357063,0.32074910263259016,0.5070524175031161,0.8123321635100382,0.38855657066537846,0.42377559284465977,0.6044224447351648,0.256203666431854,0.3482187783033109
-610,0.8810892367589517,0.35833312416507,0.5227561125938817,0.8676345992421806,0.3149559507652721,0.5526786484769085,0.889246286701209,0.34865630397236613,0.5405899827288428,0.8877640645665724,0.40875258492813354,0.4790114796384389,0.9713314131548318,0.40348600003933327,0.5678454131154985,0.7808069604298411,0.3706803416833523,0.4101266187464888,0.8395105634703133,0.35885581194256744,0.48065475152774584,0.7463477259178773,0.25839410012652864,0.48795362579134877,0.8451640127170219,0.4314799609410109,0.41368405177601103,0.8509302849512007,0.3520689924860478,0.498861292465153,0.8129065919991312,0.33170942461219194,0.48119716738693924,0.6212497198622741,0.1737424362814009,0.4475072835808732,0.8212111531760542,0.3759994200022203,0.44521173317383395,0.9025822460015224,0.3526766541191926,0.5499055918823298,0.6699443911981886,0.3165611733777481,0.35338321782044047,0.8220483002887818,0.35285040435001913,0.4691978959387627,0.8765716604706104,0.3734591386394765,0.5031125218311339,0.8073256964544474,0.34634456381957596,0.46098113263487145,0.6852119767584066,0.35514075839619474,0.33007121836221187,0.9011286394917946,0.3363896241397565,0.5647390153520381,0.8977825706865417,0.3656850420832988,0.5320975286032429,0.7667701836032691,0.3074497004460319,0.4593204831572372,0.8442149391699613,0.305277029737008,0.5389379094329533,0.8851459187006182,0.3180724231144302,0.567073495586188,0.6256917402099983,0.2724046294986131,0.35328711071138513,0.7337000055516342,0.3060199541593636,0.42768005139227055,0.8500629640720861,0.3760778758072071,0.4739850882648791,0.8566533331279387,0.3093432333574672,0.5473100997704714,0.7528882093102277,0.3028372409106354,0.45005096839959224,0.9004016573115569,0.4276877462843531,0.4727139110272037,0.8154773619741146,0.32857002277391967,0.4869073392001949,0.80412327190577,0.3814985578494196,0.42262471405635044,0.6049759317030626,0.25062476938043005,0.3543511623226326
-600,0.8825840926141292,0.3525433466364349,0.5300407459776943,0.882926312651505,0.333822987189243,0.549103325462262,0.8732075993091537,0.34620794473229705,0.5269996545768566,0.8910303907169111,0.42025999079290616,0.47077039992400493,0.9611458852934709,0.4017893060002896,0.5593565792931812,0.7748980855936964,0.3528269543797986,0.42207113121389783,0.8407832007233693,0.35725426478758,0.48352893593578933,0.7653640721943288,0.26066856368770425,0.5046955085066245,0.8331690641837906,0.4162524392826186,0.41691662490117193,0.8503349586131465,0.35938566991138976,0.4909492887017567,0.8251407984342483,0.3235926353949144,0.5015481630393338,0.6338956461503983,0.1871870097589797,0.4467086363914186,0.8233476293723563,0.38531336872226035,0.43803426065009593,0.9246119051986524,0.3675007606471377,0.5571111445515148,0.687467200169512,0.3194734287495288,0.3679937714199832,0.8354375793318664,0.36594037015070974,0.46949720918115656,0.8726076338311919,0.3891219958789583,0.4834856379522336,0.8063954845810897,0.34517531343692903,0.4612201711441606,0.6793937722313439,0.3386957438116525,0.3406980284196913,0.9069730015881419,0.3347803070407623,0.5721926945473795,0.8910734910313758,0.36288501911136917,0.5281884719200066,0.7689145677361462,0.31137117419877014,0.45754339353737605,0.8709295441089402,0.3055237240334358,0.5654058200755043,0.852244430906644,0.2957172936650043,0.5565271372416397,0.6075024859035217,0.23731704622326805,0.3701854396802537,0.7557618031707762,0.3151821332550817,0.44057966991569447,0.8427011586924973,0.3748185943654834,0.4678825643270139,0.884398732714753,0.32686340054874613,0.5575353321660068,0.7537402567983608,0.3066058134865474,0.44713444331181335,0.9032195937812805,0.4315902842010567,0.47162930958022375,0.8260489592412442,0.33441111142351054,0.4916378478177337,0.8193120302354329,0.38996675239055995,0.4293452778448729,0.6105317667974909,0.23847740766831035,0.3720543591291805
-590,0.887007304155755,0.36261131237746225,0.5243959917782928,0.8954311176659789,0.3433427995387186,0.5520883181272603,0.8757941278065631,0.3520580310880829,0.5237360967184801,0.8837743238997158,0.4106524614361605,0.47312186246355525,0.9578150728648741,0.3930412302015115,0.5647738426633627,0.7616081589144496,0.3374569654715432,0.4241511934429063,0.8516872031965859,0.3727025701461383,0.4789846330504476,0.7672461989648848,0.25572185065264136,0.5115243483122434,0.8123142451058203,0.40973549874094173,0.4025787463648786,0.8489983926188872,0.35353279489373424,0.49546559772515303,0.8515333483644245,0.34907623714340014,0.5024571112210243,0.653592893669906,0.20222887761546768,0.4513640160544384,0.8130968483011276,0.3786433942557564,0.4344534540453712,0.9547719761118354,0.3816350673158987,0.5731369087959368,0.6611657398533032,0.3050821566458308,0.3560835832074723,0.8296386624023767,0.3704832800297096,0.4591553823726672,0.8564882250774809,0.38970899068296727,0.46677923439451363,0.8014053240732162,0.3375816714906738,0.46382365258254243,0.6993632760967029,0.35579387527289097,0.343569400823812,0.9090778189518264,0.33319357684842066,0.5758842421034057,0.8924007580736761,0.36184362497048744,0.5305571331031886,0.807108798353113,0.32505784338737914,0.48205095496573386,0.8328797341431272,0.2695827524080546,0.5632969817350726,0.8677732660355375,0.2969055831072958,0.5708676829282416,0.6050698863559271,0.2335915830117327,0.3714783033441944,0.7447755157071593,0.29566417371856385,0.44911134198859537,0.8283134842935355,0.35597928328457457,0.47233420100896084,0.8641844718189925,0.32259461420886243,0.5415898576101301,0.749791492910759,0.30531358436557215,0.4444779085451868,0.8983794331183559,0.43357196254577246,0.4648074705725834,0.8208849963917864,0.33444859935708193,0.4864363970347045,0.8458586124095991,0.3971490885324164,0.44870952387718277,0.6105925665022978,0.23389436785079334,0.3766981986515045
-580,0.8943254044616985,0.3700242356294431,0.5243011688322554,0.9047606906668968,0.349503024217273,0.5552576664496238,0.901012780656304,0.3651951640759931,0.5358176165803109,0.8936858334977458,0.4091661734294963,0.4845196600682494,0.9521349917668324,0.38850002592419763,0.5636349658426347,0.7724521398424108,0.3407499171720373,0.4317022226703735,0.8660139606563322,0.3860542201581092,0.47995974049822293,0.7678881055473152,0.2598359378320559,0.5080521677152594,0.7916696499162913,0.3979995216644857,0.3936701282518056,0.8650406864696331,0.3581063019378456,0.5069343845317875,0.8517068748354745,0.35650128138084575,0.4952055934546287,0.6613104333475949,0.2114662917914553,0.4498441415561396,0.8354075050806447,0.3862468026489586,0.449160702431686,0.96012122024277,0.38594302121354246,0.5741781990292275,0.6482749445020709,0.2883403840136398,0.35993456048843103,0.8394306396989131,0.3866661493351366,0.4527644903637765,0.8557442152024407,0.40593951779463877,0.44980469740780193,0.7996079027242978,0.3294117429057447,0.4701961598185531,0.6802758703237742,0.35574703820603626,0.324528832117738,0.8986483148050115,0.3238651844009176,0.5747831304040939,0.8985687211654425,0.36558294461850643,0.5329857765469361,0.8024439381009774,0.3296413270108825,0.4728026110900949,0.8288562297471941,0.2585992857006436,0.5702569440465504,0.8679910032822732,0.3012070519071698,0.5667839513751034,0.5985357882882446,0.23854206846556272,0.3599937198226819,0.7352425667584008,0.28542339141400125,0.4498191753443996,0.8556164720155414,0.3654392511882549,0.4901772208272865,0.9074799611804033,0.35099556518628444,0.5564843959941189,0.7688866236266848,0.3159371492704826,0.4529494743562022,0.9119470876677268,0.44018600407992603,0.4717610835878008,0.8029353051986392,0.33434785053560884,0.4685874546630303,0.8691763402054532,0.4087821997414075,0.4603941404640457,0.6140686323840193,0.23346457683405455,0.3806040555499648
-570,0.8930536614207266,0.36744728262536847,0.5256063787953581,0.9140353492166846,0.35883651967898583,0.5551988295376987,0.9014272884283246,0.36636407599309156,0.5350632124352331,0.8797027423986672,0.4107547624789004,0.4689479799197668,0.9548811688416174,0.3900948110483567,0.5647863577932608,0.7465262672678297,0.3274311807666268,0.4190950865012028,0.8811159227259309,0.3913388608792471,0.48977706184668385,0.7683458318030382,0.25858917869742004,0.5097566531056181,0.8179506826944609,0.40718234484943855,0.4107683378450223,0.8796238471388733,0.3614307909785881,0.5181930561602852,0.8479447737250231,0.3554483180327056,0.4924964556923175,0.6521585885133345,0.21131348939551373,0.4408450991178208,0.8252654735931089,0.38375915592198123,0.4415063176711277,0.9528563535729546,0.3923335555777678,0.5605227979951868,0.6601580305072301,0.31529968881738285,0.34485834168984725,0.8581011346189021,0.3987184958955286,0.4593826387233736,0.8621721706488105,0.41134325185458953,0.4508289187942209,0.7791228583817278,0.3285741816173827,0.45054867676434507,0.6944297717213402,0.3600352318825118,0.33439453983882844,0.883109934709723,0.3070647608964179,0.5760451738133051,0.8709807099602458,0.35395914825189995,0.5170215617083458,0.7731571492667306,0.3072011718234523,0.46595597744327827,0.8220904397206465,0.2638642194592461,0.5582262202614005,0.8675810086793773,0.28503658680651267,0.5825444218728646,0.6518281324807282,0.2530872692664792,0.398740863214249,0.7181296544504279,0.26759074939130295,0.4505389050591249,0.8402555419901254,0.341808527792495,0.4984470141976304,0.8845510671110038,0.3527636711562523,0.5317873959547516,0.7654037829878808,0.31321883462556244,0.4521849483623184,0.9250890108080028,0.453041572165275,0.47204743864272775,0.8129024095369303,0.34088715194796676,0.47201525758896357,0.8588042227305664,0.39839942598144384,0.46040479674912266,0.6051813927744792,0.23213746603602697,0.37304392673845227
-560,0.878071635946821,0.3782626762939846,0.49980895965283645,0.9008362686414949,0.35651246165794576,0.5443238069835492,0.9048096718480139,0.3687018998272884,0.5361077720207253,0.8975951947738782,0.4218222738598914,0.47577292091398676,0.9517774166268864,0.391283748388677,0.5604936682382095,0.7558548565995881,0.3448005646706328,0.4110542919289552,0.8956425830236001,0.39834824469037144,0.4972943383332287,0.7897608816243615,0.2688662229628185,0.520894658661543,0.8303676023660851,0.41501546973613856,0.4153521326299465,0.8662255026130157,0.352692334181187,0.5135331684318287,0.860596860233281,0.3699607971829689,0.49063606305031204,0.6532567283988346,0.20561294134425362,0.447643787054581,0.8330433344434853,0.38819523269012485,0.4448481017533605,0.9554947281935922,0.3910110730451918,0.5644836551484004,0.667628384388143,0.31223713938665243,0.3553912450014906,0.8564116776507236,0.40625010392820915,0.4501615737225145,0.8644186939727954,0.4085749553714856,0.4558437386013097,0.7753630976425985,0.32792377451071225,0.4474393231318863,0.6860914727915672,0.3531618923215833,0.33292958046998394,0.8673838009528851,0.2950880536439033,0.5722957473089818,0.8833995903339226,0.36306113723813593,0.5203384530957865,0.7614059242185645,0.2892961141560144,0.47210981006255004,0.8262587775422245,0.2760636503116306,0.5501951272305939,0.8877819291983331,0.2678816713881676,0.6199002578101656,0.6530318331333627,0.22606700018801765,0.426964832945345,0.6920290429775793,0.23995154216466147,0.45207750081291787,0.8435534772292737,0.3350437293159184,0.5085097479133553,0.9141022283612413,0.3863302986267653,0.5277719297344761,0.773906238738043,0.3214793191857412,0.4524269195523018,0.9269870633402176,0.45634605881682144,0.47064100452339624,0.8210864940347326,0.3458261871959963,0.47526030683873627,0.8538845711200466,0.3885956437106605,0.46528892740938604,0.6071626245345678,0.24045654288685384,0.36670608164771396
-550,0.8878774441311569,0.3767901317202277,0.5110873124109292,0.9172498058381906,0.36572043837421847,0.5515293674639722,0.9363260794473229,0.3834307426597582,0.5528953367875648,0.900621844195512,0.41656400026305984,0.4840578439324521,0.9498196927356822,0.39360262317122663,0.5562170695644556,0.7474712262859942,0.3380677316662105,0.40940349461978365,0.8935610366124372,0.41064226922263364,0.48291876738980355,0.7898012051278418,0.2732113529189312,0.5165898522089106,0.8505094882571678,0.4228181273926297,0.42769136086453813,0.8715799377358688,0.3534464142093891,0.5181335235264798,0.8713236292294126,0.3769301868773853,0.49439344235202737,0.6710470020169916,0.21451011551861132,0.4565368864983803,0.8360758618970912,0.4011953391740922,0.43488052272299893,0.9531902694283558,0.39223250209521215,0.5609577673331436,0.700104220306452,0.31076376484153834,0.38934045546491375,0.8642758559527307,0.41392582574426456,0.45035003020846615,0.8807965736895884,0.412292589130209,0.46850398455937947,0.7386289937034662,0.31453761799052,0.42409137571294625,0.7010546146220119,0.36035918826159025,0.34069542636042166,0.8578535380271749,0.29023186871360507,0.5676216693135698,0.8959460925385897,0.3806372158021351,0.5153088767364545,0.7570291812191539,0.28824261672047785,0.468786564498676,0.8111276635026133,0.2718014094997995,0.5393262540028139,0.8880853715315499,0.2651020469617547,0.6229833245697952,0.688390782095292,0.24122471211008142,0.4471660699852106,0.6829402247618745,0.24793003354773216,0.4350101912141424,0.8412499136163645,0.3399579983567913,0.5012919152595732,0.9153996381630184,0.3963980617587605,0.5190015764042578,0.7914748916277968,0.3442349076905652,0.44723998393723163,0.9287736147890983,0.4553374808357513,0.47343613395334694,0.8182725560210308,0.34838005267054667,0.46989250335048405,0.8792500816981856,0.4065195152100709,0.4727305664881147,0.6081773506423803,0.24327848780651437,0.364898862835866
-540,0.8864188441082878,0.369064850528359,0.5173539935799287,0.9168183351507402,0.36839163417561643,0.5484267009751238,0.937671848013817,0.37898445595854924,0.5586873920552677,0.9139253640821039,0.4404746768383132,0.4734506872437907,0.9425358871349828,0.3859219091651872,0.5566139779697956,0.7261318621166506,0.3324700018726322,0.3936618602440184,0.8720156946972285,0.4088361703265157,0.46317952437071286,0.7709581409339141,0.2588954193589871,0.512062721574927,0.8644086386784534,0.4292284326285755,0.4351802060498779,0.8743698003789077,0.3512075202556868,0.5231622801232209,0.8672357233161735,0.3780799473046145,0.48915577601155896,0.6875272497606095,0.21382352341951388,0.4737037263410957,0.8601015902360999,0.42169237008389576,0.4384092201522041,0.96509261222154,0.4129924023158822,0.5521002099056578,0.7405678158823863,0.3362915803297107,0.4042762355526756,0.8747828593283189,0.4060106533342941,0.4687722059940248,0.8500626852475887,0.39356914581385744,0.45649353943373117,0.7456352309408482,0.31570872138486683,0.42992650955598133,0.6913710510498008,0.3362289916239712,0.3551420594258296,0.8584323275101464,0.28746356096700193,0.5709687665431445,0.8756286970449165,0.36979446504118996,0.5058342320037266,0.7559910793620073,0.2896436143539575,0.4663474650080497,0.8106724727363013,0.2601653965889341,0.5505070761473673,0.9013858744119357,0.28681323008572823,0.6145726443262075,0.7069425034259917,0.24293819258822777,0.464004310837764,0.6821114450903727,0.24925251211445884,0.4328589329759138,0.8565801294602751,0.3405242910782981,0.5160558383819769,0.9271721772350794,0.4147209798696086,0.5124511973654707,0.7952975215972158,0.36170059411649624,0.43359692748071954,0.9456533583366066,0.46531936190970946,0.4803339964268971,0.8247907704707548,0.35998725410258575,0.464803516368169,0.8824629516488826,0.40631349369858344,0.47614945795029906,0.5897089161718828,0.2338377612290765,0.35587115494280636
-530,0.8851582567080262,0.3715218803947981,0.5136363763132281,0.9220175569345185,0.36956641118372024,0.5524511457507982,0.9488,0.38320690846286704,0.565593091537133,0.9142322672103237,0.43757809588530594,0.4766541713250177,0.9320160265177724,0.38231933963023157,0.5496966868875408,0.7388945708071045,0.33732444073119083,0.40157013007591363,0.8716391335374202,0.40266591354434705,0.4689732199930731,0.7745512920413392,0.25403153297972164,0.5205197590616176,0.8320722438962712,0.413711472283199,0.4183607716130723,0.8767569422638509,0.36188604053121787,0.5148709017326331,0.8564688189457854,0.3792958130541485,0.47717300589163686,0.6827883381211417,0.21251757227553328,0.47027076584560845,0.8623422847834411,0.4281403141503599,0.4342019706330812,0.9823947258869365,0.43634015041591195,0.5460545754710245,0.7388850151895553,0.33722783840185677,0.4016571767876986,0.875093258246357,0.414358167094389,0.460735091151968,0.8553649634154884,0.39097235810064906,0.4643926053148394,0.753369701776297,0.306916180868766,0.446453520907531,0.6972035669028469,0.33328476156029885,0.3639188053425481,0.8445766719604729,0.2739848244220928,0.5705918475383801,0.867665094791115,0.36321683587194425,0.5044482589191707,0.7503650951446744,0.2821701607298384,0.46819493441483606,0.8204765815491765,0.2671603735747436,0.5533162079744329,0.8930145721810555,0.2810709892914969,0.6119435828895585,0.6995671717298981,0.24909819367369052,0.4504689780562076,0.7048592660739637,0.2579110786825179,0.4469481873914457,0.8639265777491112,0.32948446246343094,0.5344421152856803,0.9289950551228003,0.41954433187674267,0.5094507232460577,0.7771677014796281,0.36138654640183693,0.4157811550777912,0.9349492543365052,0.45136905591525917,0.483580198421246,0.8109858389330934,0.3535393295283081,0.4574465094047853,0.9003140052002672,0.4191685255963968,0.4811454796038704,0.5944282311898292,0.2358420549461608,0.35858617624366845
-520,0.8850801672230543,0.37329841617791015,0.5117817510451441,0.9245240093825262,0.36611268445371886,0.5584113249288073,0.9484435233160622,0.3873740932642487,0.5610694300518134,0.9137982185004129,0.44087803523540203,0.47292018326501084,0.9182905047709463,0.3745617469691037,0.5437287578018426,0.7532850290257991,0.34927759611644893,0.4040074329093502,0.8701503222852148,0.39858068985074696,0.4715696324344679,0.7725471049359238,0.2630738061790865,0.5094732987568373,0.831270955741778,0.4012534218507928,0.4300175338909852,0.8627025714595884,0.34759820841791444,0.5151043630416741,0.8542483883876558,0.38258455283881043,0.47166383554884533,0.6611026220891144,0.20985269849031232,0.451249923598802,0.8524200180796183,0.42984179201188993,0.4225782260677283,0.9771179766456615,0.439923155416961,0.5371948212287005,0.755178369481929,0.3500742846865137,0.40510408479541526,0.896466440888406,0.4269980544639244,0.46946838642448163,0.8524710548755595,0.3890060462880429,0.4634650085875166,0.764382150308897,0.3179008342258673,0.44648131608302977,0.7218710887796602,0.34879433583738173,0.37307675294227854,0.8497462502205753,0.2714748544203282,0.578271395800247,0.837472322015404,0.34948472685737625,0.48798759515802775,0.7395595984833155,0.2692048843572126,0.47035471412610297,0.8267426166784443,0.26911801218510667,0.5576246044933376,0.8558903716126223,0.24963112067507812,0.6062592509375442,0.7014260266830002,0.258297490448897,0.4431285362341033,0.7034693748066841,0.24930208027663,0.45416729453005417,0.8905653712960617,0.35015702625294665,0.5404083450431151,0.8886777887892154,0.40274646935083297,0.48593131943838247,0.7735690235690236,0.37594085606318023,0.39762816750584334,0.9233759487095017,0.44777568009325547,0.4756002686162462,0.8216581850216962,0.36478570959972256,0.45687247542197357,0.9055782100282747,0.4192111507367045,0.48636705929157015,0.5843082251517896,0.2310346851833216,0.353273539968468
-510,0.9107967079704264,0.3975424123515254,0.513254295618901,0.9180029183108315,0.3789920844741157,0.5390108338367158,0.9464290155440415,0.3927986183074266,0.5536303972366149,0.9087211638935777,0.4285682969068549,0.48015286698672277,0.916246962846155,0.3658565801871191,0.5503903826590361,0.7672807939960531,0.3607208193486121,0.406559974647441,0.8687440290649429,0.4101982989663164,0.4585457300986265,0.7770186545245695,0.27730146396114125,0.49971719056342834,0.8450771811109267,0.3944013417768184,0.4506758393341082,0.8668476770016097,0.35358882560790406,0.5132588513937056,0.8592334379607452,0.3918794333357336,0.46735400462501164,0.6809363730823299,0.23326610027911904,0.44767027280321087,0.8733293911609245,0.44599110519030044,0.427338285970624,0.9598334374989702,0.4350132742536596,0.5248201632453107,0.7635603430646684,0.35180143444592,0.4117589086187483,0.8808034897706928,0.40718351781745216,0.4736199719532406,0.8440743720001063,0.37340357946049624,0.4706707925396101,0.7490021531995953,0.30527441250264054,0.44372774069695475,0.7455238075412882,0.36768398510581274,0.3778398224354754,0.8401016410799365,0.2758355390859361,0.5642661019940004,0.8487770638045344,0.36383707797055764,0.48493998583397674,0.7649535053532626,0.27307357326975695,0.4918799320835056,0.8268062797226838,0.27851149436263745,0.5482947853600464,0.8378181801335609,0.2428256735377438,0.5949925065958171,0.6924476991097267,0.2686248931497609,0.4238228059599658,0.7267287392238816,0.2610259419933539,0.46570279723052765,0.8292598650111723,0.3134554989902713,0.515804366020901,0.8794059300870702,0.41769749127500466,0.4617084388120656,0.8007779116341808,0.4035229975596948,0.39725491407448593,0.9116455279196178,0.4369321997389861,0.4747133281806318,0.8349289135059653,0.3773090224084123,0.45761989109755297,0.9156306389508532,0.4241840837726091,0.49144655517824415,0.5703138103384656,0.2397416222199859,0.33057218811847977
-500,0.9106907293836788,0.4044393872206558,0.5062513421630229,0.9219018443410658,0.38609173851307355,0.5358101058279923,0.9349001727115717,0.3897450777202073,0.5451550949913644,0.9076221584058575,0.4301788076082747,0.47744335079758277,0.9189698975368437,0.35839935064354583,0.5605705468932978,0.7485717578254418,0.35173506575819996,0.3968366920672419,0.8585152797826173,0.4110199926082439,0.44749528717437337,0.7826301604548491,0.28395920133307323,0.4986709591217759,0.8511782439602524,0.4062530943280681,0.4449251496321844,0.8792491417378626,0.36924707560527764,0.510002066132585,0.8604138901447589,0.39575367740366624,0.4646602127410926,0.7036692948678769,0.2412321985208728,0.46243709634700403,0.8828177923381387,0.4551985699429744,0.42761922239516426,0.9544248793674052,0.43444210239573644,0.5199827769716687,0.7704122738505584,0.33560663363482485,0.4348056402157336,0.8874792836436398,0.4083053881926469,0.479173895450993,0.8391537612356361,0.36474117877252865,0.4744125824631075,0.7530435717171118,0.3123010328687215,0.44074253884839026,0.7683022343882949,0.38688458045697366,0.38141765393132127,0.8346892535733192,0.2801058761249338,0.5545833774483854,0.8305488376841742,0.35501585701250055,0.4755329806716737,0.778253085713783,0.29035840906491656,0.48789467664886643,0.8408917282606619,0.28563220586081983,0.5552595223998421,0.82212720024646,0.22246955732164655,0.5996576429248135,0.6499479559379658,0.22541184588754995,0.42453611005041586,0.7062709673325984,0.2515068721300034,0.454764095202595,0.8516121106017676,0.32060806400835423,0.5310040465934134,0.8852100417464711,0.4176136217759452,0.46759641997052587,0.7974495206911109,0.41027502342487054,0.38717449726624037,0.9021020488324063,0.4309820964737782,0.471119952358628,0.843993964442695,0.3775362930056888,0.4664576714370062,0.9244114178542504,0.43188857788323554,0.4925228399710149,0.5743790043943511,0.23908750125792494,0.33529150313642614
-490,0.9293234382800233,0.4221127110159163,0.507210727264107,0.9107738230656385,0.3799138627609417,0.5308599603046967,0.931780310880829,0.3910189982728843,0.5407613126079447,0.9208189929193064,0.4419814250535254,0.478837567865781,0.8909556731977766,0.3337034236031774,0.5572522495945992,0.7561890494230852,0.3512020858241742,0.404986963598911,0.8417222791712865,0.4026124511574607,0.43910982801382586,0.7782577848882767,0.28274295728215226,0.49551482760612436,0.819050549705001,0.3911718153746784,0.42787873433032264,0.875427380108863,0.36184168288250007,0.5135856972263629,0.8400569922314441,0.38179601077988934,0.4582609814515548,0.7006988162907728,0.2578652486604323,0.44283356763034043,0.8734743906058484,0.45590770785330587,0.4175666827525426,0.94660861217321,0.4313050508068352,0.5153035613663749,0.804600476506082,0.37342406823843044,0.4311764082676515,0.9143298986214963,0.41219202607350913,0.5021378725479871,0.8440139815881712,0.36021672911035263,0.48379725247781863,0.7373022373263265,0.3040773669444949,0.4332248703818316,0.7839692332511949,0.3825469476543737,0.4014222855968213,0.844772895712017,0.28668290100582317,0.5580899947061938,0.8471077702551798,0.3698952862876724,0.4772124839675075,0.7899515259217553,0.2915922547044489,0.4983592712173064,0.8302424925355081,0.28778401675611326,0.5424584757793948,0.8634347355766446,0.2566612541202141,0.6067734814564305,0.6233231054313843,0.1787640843637153,0.4445590210676689,0.728001649628437,0.2675629912204871,0.46043865840794995,0.8499650626185375,0.30746623359670744,0.5424988290218301,0.8969534832372257,0.42492909604084617,0.47202438719637957,0.8071669807143813,0.4204918707976812,0.3866751099167001,0.902347858038848,0.42196571341687467,0.4803821446219733,0.8616554671465122,0.379933177758409,0.4817222893881032,0.9214756113155539,0.4251076284792771,0.4963679828362768,0.6057914863640937,0.2695229948676663,0.3362684914964275
-480,0.932541840624939,0.4339125899772146,0.4986292506477244,0.920270100650344,0.39104776772756156,0.5292223329227824,0.9401865284974094,0.39172918825561315,0.5484573402417962,0.9065991479784583,0.43870048446850957,0.4678986635099488,0.8776485143646873,0.33013482370651664,0.5475136906581707,0.7637112689243889,0.3383443050373806,0.42536696388700823,0.8288494661896892,0.40092025038992674,0.42792921579976245,0.7947490079873232,0.29260368861972647,0.5021453193675967,0.816064761144532,0.3935177921007612,0.42254696904377076,0.8599629029979934,0.353423068078485,0.5065398349195084,0.8371719670937149,0.38746690307189074,0.4497050640218242,0.7168184503799686,0.2752419371269075,0.44157651325306113,0.8885747234248869,0.4688692988597153,0.41970542456517157,0.971109688063277,0.4600108302971522,0.5110988577661248,0.847030214033523,0.3728770964173346,0.4741531176161884,0.9385609684446243,0.42203167177531553,0.5165292966693088,0.845690419423489,0.35714889618405066,0.48854152323943834,0.7285059907868259,0.3008475675515415,0.4276584232352843,0.7855174585166701,0.37813255410331736,0.40738490441335273,0.8743165696135522,0.3082477501323452,0.566068819481207,0.8545813046779782,0.3787369267386879,0.4758443779392903,0.7791482286287378,0.2884207655561323,0.49072746307260556,0.8209636038376084,0.28554944390330855,0.5354141599342997,0.8721534908608265,0.270262882980128,0.6018906078806985,0.6107142926368797,0.1551630229362155,0.4555512697006643,0.7544016528007994,0.28887135277462744,0.465530300026172,0.8209574378229788,0.2876958988889145,0.5332615389340644,0.8926641574281846,0.4282838760032247,0.4643802814249599,0.8124156962077451,0.41472832298520373,0.39768737322254144,0.9050923051581922,0.42049339229375465,0.4845989128644375,0.8686235367990928,0.38683095753554325,0.48179257926354957,0.955382134382859,0.4417598499595061,0.5136222844233529,0.6131713126027305,0.27913144476870955,0.334039867834021
-470,0.9441130289516766,0.44553955650750354,0.498573472444173,0.9066964250692314,0.37870770606647786,0.5279887190027536,0.9503557858376511,0.3954569948186529,0.5548987910189983,0.9213904173151822,0.4463569867958583,0.47503343051932395,0.8616863601174992,0.3343863921204742,0.5272999679970249,0.7645928465449936,0.3320436179254116,0.43254922861958195,0.8274652552596529,0.4078970918785985,0.41956816338105435,0.797804875656483,0.2910561379456156,0.5067487377108674,0.8067189382779617,0.3880275972171232,0.4186913410608385,0.8549178041096194,0.34705657818093955,0.5078612259286799,0.8228578039103659,0.3812530027752431,0.4416048011351228,0.7649369435446081,0.3064136258989874,0.4585233176456207,0.8990667926349345,0.47130936764382697,0.42775742499110747,0.9652925223718131,0.45742957286230695,0.5078629495095062,0.8478876293206462,0.393965077573909,0.4539225517467373,0.9414199641932677,0.4304390481838892,0.5109809160093784,0.8234280979677419,0.3414304797655886,0.48199761820215326,0.7294324966367838,0.2977863922232805,0.43164610441350326,0.8012351975353295,0.38729960891049175,0.4139355886248377,0.8512073407446621,0.3054060349391212,0.5458013058055409,0.8575944561076618,0.38104688187961433,0.47654757422804744,0.7732165322119487,0.28351617415478275,0.489700358057166,0.8259563780820871,0.2883665336109042,0.537589844471183,0.8754056514397296,0.26587570909377295,0.6095299423459567,0.6168219589113584,0.14318804285251857,0.4736339160588398,0.7752143327332282,0.2827447279302715,0.49246960480295665,0.8359939493062434,0.2945873933642011,0.5414065559420423,0.9003151096893234,0.4374068235539786,0.46290828613534485,0.8074141002275559,0.4061640873567479,0.40125001287080797,0.8912636367091976,0.4075288572406016,0.483734779468596,0.8776393848230101,0.37865858801698205,0.4989807968060281,0.9721284863812677,0.44590514485443516,0.5262233415268325,0.6512528932273322,0.2914779779276106,0.35977491529972155
-460,0.943150854940415,0.4485571573196342,0.4945936976207807,0.900891183092625,0.38362843313381084,0.5172627499588142,0.9437181347150259,0.3961146804835924,0.5476034542314335,0.9188504285682969,0.4464256746388408,0.4724247539294561,0.86949043754682,0.3375455684818969,0.5319448690649231,0.7642644156667291,0.32670805663992164,0.43755635902680745,0.8278592498064894,0.3996848043625308,0.4281744454439586,0.7954519447371834,0.28667395395927764,0.5087779907779058,0.7918113225367626,0.3722425252459086,0.4195687972908539,0.8685204272808879,0.3547631359923798,0.513757291288508,0.84299985952619,0.41500921342929625,0.42799064609689386,0.7740439663427255,0.3137990750361632,0.4602448913065624,0.9187130846139729,0.4755913825017389,0.4431217021122341,0.9767115659006007,0.46941978824901776,0.507291777651583,0.8337452047571765,0.3750551283535902,0.4586900764035864,0.9468464024211115,0.42398940209408414,0.5228570003270274,0.8334625688148743,0.34417703570039593,0.4892855331144785,0.7503863529394325,0.3114616185686596,0.43892473437077284,0.8155218039556505,0.38696784635360426,0.4285539576020463,0.8270252338097759,0.30666243162166934,0.5203628021881066,0.8621913944599363,0.3808580015697485,0.4813333928901878,0.7831268859583528,0.29222347341843424,0.49090341253991854,0.8633488671161278,0.3081275425428293,0.5552213245732984,0.8731726864838446,0.24165591492496172,0.6315167715588829,0.6153488308984724,0.11234151759321896,0.5030073133052535,0.7992092886770455,0.28125371761216283,0.5179555710648828,0.7997396973117412,0.2768902659080264,0.5228494314037149,0.8957022872410529,0.4355462899728023,0.4601559972682506,0.794664277844706,0.3987556502847023,0.3959086275600037,0.8810435487753887,0.4006461994602334,0.48039734931515526,0.8839326716713058,0.38087271909354176,0.503059952577764,0.9853902331595175,0.46626575354143873,0.5191244796180787,0.6374220086545235,0.276714132367247,0.3607078762872765
-450,0.925720166330603,0.42845748166988784,0.49726268466071516,0.898239599595202,0.3872135623004448,0.5110260372947573,0.9486894645941278,0.3989250431778929,0.5497644214162349,0.9035052721573098,0.4321269117507362,0.47137836040657355,0.8711656770774668,0.34379240617675294,0.527373270900714,0.749813457023091,0.32081070569424236,0.42900275132884863,0.8168855137851603,0.39551357595959175,0.4213719378255685,0.7839793630848134,0.28615192806286976,0.4978274350219436,0.7947971110972316,0.3783572983488285,0.41643981274840314,0.9002875076020839,0.3633428390996331,0.5369446685024507,0.8430116640480302,0.4294461436397827,0.41356552040824757,0.803781349958234,0.3365156978994764,0.46726565205875764,0.9243669301578454,0.46350885063018116,0.46085807952766433,0.9829351423371254,0.4821788888290867,0.5007562535080387,0.87237570558133,0.3840358143350966,0.4883398912462334,0.9236230205140428,0.404908737175259,0.5187142833387838,0.8443086867984144,0.3465201836834769,0.49778850311493744,0.7584247176936675,0.30854868417639186,0.4498760335172756,0.8291370790843874,0.3873087161179357,0.44182836296645167,0.8143483324510323,0.3105134992059291,0.5038348332451033,0.8674162322206836,0.390711683140518,0.47670454908016563,0.7918363845903457,0.29742497954587443,0.49441140504447123,0.8706860329647244,0.30370296096818755,0.5669830719965367,0.8342857407583278,0.21515914508018058,0.6191265956781473,0.6145192272280576,0.08650750423039723,0.5280117229976604,0.7984657662444781,0.2790786666560921,0.519387099588386,0.7922185621155928,0.2604466609845431,0.5317719011310498,0.8879400795219781,0.43768410638760374,0.4502559731343743,0.778575767872404,0.3936922744262194,0.38488349344618455,0.8950546735425668,0.40318284910609076,0.49187182443647604,0.914586086353455,0.3842653770817518,0.5303207092717032,0.9989006265895626,0.4749186570239127,0.5239819695656498,0.6498524034752272,0.2770705444299084,0.37278185904531885
-440,0.914372090818071,0.41439579655458036,0.49997629426349066,0.9081516580241781,0.38291846772991506,0.525233190294263,0.9578528497409327,0.39797167530224525,0.5598811744386873,0.8715888082659242,0.4243169578592776,0.44727185040664663,0.865499898985023,0.3401576548792022,0.5253422441058208,0.7590613791215914,0.3116348079111508,0.44742657121044066,0.7857459978754512,0.38623436515740023,0.399511632718051,0.7873414714155402,0.28647996521280455,0.5008615062027357,0.7912857628156595,0.3876254297783661,0.40366033303729343,0.9007287494761712,0.3663218054029951,0.5344069440731761,0.8564983302503857,0.4418125607195092,0.4146857695308765,0.818841554102235,0.34092251899843123,0.47791903510380374,0.9344591180861885,0.46300135257294717,0.47145776551324137,0.9665117546069953,0.47527210297789235,0.491239651629103,0.9452609326608701,0.45278672287500216,0.4924742097858679,0.9337664137285007,0.40259626523587544,0.5311701484926252,0.8184326030924722,0.32613479623067204,0.4922978068618002,0.7747275146295274,0.3207174120097394,0.4540101026197879,0.8298227217019549,0.3955988769512192,0.4342238447507357,0.8036350802893948,0.3111868713605082,0.4924482089288865,0.8558792186991506,0.3913855264081474,0.4644936922910033,0.8085493846167381,0.3169993577844443,0.49155002683229376,0.8801702349802963,0.32069303589959064,0.5594771990807056,0.8522027365402478,0.2316307361603658,0.620572000379882,0.6035967583430412,0.07990944139373417,0.5236873169493069,0.8228314920413359,0.29527555932714195,0.527555932714194,0.786102600723319,0.24806884583784447,0.5380337548854744,0.890973074467557,0.44686011423368094,0.4441129602338761,0.7808925133084155,0.389740936377022,0.39115157693139346,0.8961139338342435,0.4021742711250206,0.4939396627092229,0.9058326538645374,0.37022380296342117,0.5356088509011162,1.0,0.4800798510961765,0.5199201489038234,0.6939929891650733,0.3085773707691792,0.3854156183958941
-430,0.9022988986593709,0.4004986571397495,0.5018002415196213,0.9075417153705548,0.38927481544821957,0.5182668999223353,0.9539647668393783,0.3967502590673575,0.5572145077720208,0.8585892686206166,0.42365200108146817,0.4349372675391484,0.8508053486089433,0.34515119170854763,0.5056541569003956,0.7886777776177237,0.3272179887930165,0.46145978882470723,0.7665227831123942,0.38370884848992004,0.3828139346224742,0.7914501094728629,0.29644749934338077,0.49500261012948205,0.7648904779242067,0.37476216518418204,0.39012831274002463,0.9087551492809975,0.37177312696910025,0.5369820223118973,0.8432430326760969,0.4305581295971235,0.41268490307897343,0.8309944379927877,0.34475276572336655,0.48624167226942117,0.9511283902116312,0.4673332109900517,0.48379517922157955,0.9737173072761802,0.4843713100375765,0.4893459972386037,0.9138987510810085,0.448896324201532,0.46500242687947646,0.9297489648750368,0.40580002549705396,0.5239489393779827,0.803354325040522,0.31475724262210336,0.4885970824184186,0.7701079564616371,0.31508055041859534,0.45502740604304176,0.8324755211274203,0.4004725339633786,0.4320029871640416,0.8190167637197812,0.31117134286218456,0.5078454208575967,0.8487477107834066,0.38462156936565567,0.46412614141775094,0.8081600964203081,0.3128073617257124,0.49535273469459573,0.8804790007448576,0.33217784908038733,0.5483011516644702,0.8081549547963578,0.21358402457187992,0.5945709302244778,0.6583602922220779,0.09306680054040538,0.5652934916816725,0.8457081902465718,0.3142958545154613,0.5314123357311106,0.7488635752842981,0.22833498422058926,0.5205285910637089,0.8803319178215839,0.4437945984619361,0.4365373193596478,0.7760016062768357,0.39025062037294456,0.3857509859038911,0.9011821648948976,0.4023922050606287,0.4987899598342688,0.9111770273943075,0.3663484878304796,0.5448285395638279,0.9918266293459883,0.4829144229266421,0.5089122064193461,0.7119330951662138,0.3294987588474053,0.3824343363188085
-420,0.9018470952106046,0.39691769647174974,0.5049293987388548,0.8892414745314621,0.3804277051250873,0.5088137694063748,0.934328151986183,0.3893195164075993,0.5450086355785838,0.8644116593959854,0.4194021234773586,0.44500953591862685,0.8351614362363071,0.33118430674225807,0.503977129494049,0.7747943705795076,0.3119891675429625,0.46280520303654515,0.7765341961697686,0.400423979972525,0.37611021619724366,0.7909150056834343,0.2996483136601862,0.49126669202324813,0.7611262516319011,0.38475541669269075,0.37637083493921025,0.9030598606469447,0.35499192807523994,0.5480679325717047,0.809246009776505,0.40695380772558737,0.40229220205091765,0.8425259254731781,0.34974227329217855,0.4927836521809995,0.9413205371323188,0.45560864649815014,0.48571189063416864,0.978012080284795,0.49486329770465803,0.48314878258013705,0.8950232955791372,0.41718427776313166,0.4778390178160056,0.9408745489515722,0.4056426089029061,0.5352319400486661,0.8115070306517574,0.3050851142465813,0.5064219164051762,0.7761747167671617,0.32343578017351604,0.45273893659364567,0.828804015497865,0.38946582325252205,0.439338192245343,0.8250757014293277,0.3119576495500265,0.5131180518793013,0.8788090330731975,0.4040698601902841,0.47473917288291334,0.8049292243267734,0.3239867510051113,0.480942473321662,0.8977698835602921,0.356500315132069,0.541269568428223,0.7801803512982004,0.19427721657675354,0.5859031347214468,0.6739308676530164,0.1242389646236061,0.5496919030294102,0.8635408322692701,0.34065620315808676,0.5228846291111834,0.7468287607595617,0.23632834995738408,0.5105004108021777,0.8829318722924273,0.44136409461164144,0.44156777768078587,0.7686060400127679,0.38800595146160893,0.3806000885511589,0.9108599521052165,0.4065760298011986,0.5042839223040179,0.9052890788277523,0.36472947769936553,0.5405596011283867,0.9877275116863926,0.47482275045822026,0.5129047612281724,0.7293490657810875,0.34558342558116134,0.3837656401999262
-410,0.9361869462270229,0.4003145890680299,0.535872357158993,0.8845090255822893,0.382020224207859,0.5024888013744303,0.9210113989637305,0.3838811744386874,0.5371302245250432,0.8638490036609159,0.41282708931611756,0.4510219143447984,0.8306184440832936,0.33456160393904777,0.49605684014424584,0.8112588409847165,0.33249881159879574,0.47876002938592066,0.8004528031724115,0.41127219560725137,0.3891806075651602,0.7854124821949936,0.3067245436087792,0.4786879385862144,0.744480480407286,0.3868728891922071,0.35760759121507885,0.9165165705000624,0.3591965662510666,0.5573200042489959,0.8237089099350398,0.40191091599548123,0.42179799393955847,0.8713709430963877,0.35908766782796486,0.5122832752684229,0.9560096605880181,0.4507488994768692,0.5052607611111489,0.9763073519703781,0.49277412679356203,0.48353322517681613,0.9068792793769449,0.4149791436195244,0.4919001357574205,0.9363216619644926,0.4070637925204946,0.5292578694439979,0.8222468615102917,0.3104187954286874,0.5118280660816044,0.7895923744862525,0.3347335925079031,0.4548587819783494,0.8439701179513467,0.4105451053964107,0.433425012554936,0.8183970354685018,0.30775789659431796,0.5106391388741839,0.8793118630872997,0.4037303861198497,0.47558147696745007,0.822763902207286,0.33371675654751953,0.48904714565976654,0.9069930670944824,0.38634714184762886,0.5206459252468535,0.7836062384037543,0.19988047614966425,0.5837257622540901,0.6200415189500474,0.0783510270222074,0.54169049192784,0.9205759423898991,0.37064890672461515,0.549927035665284,0.7573675642886212,0.2551542235838843,0.5022133407047369,0.8591129345595396,0.427063489210788,0.4320494453487516,0.7784573564390078,0.37937221347007277,0.399085142968935,0.9267539247114276,0.4143329574395297,0.5124209672718979,0.8929555486827677,0.3527356819523716,0.5402198667303961,0.9780693653116608,0.4704501214816499,0.5076192438300109,0.7419136392606756,0.36702056287947404,0.37489307638120156
-400,0.9254914756960423,0.38683857509001207,0.5386529006060302,0.8873841893450275,0.38408932227722387,0.5032948670678037,0.9093250431778929,0.3839474956822107,0.5253775474956822,0.86619169753966,0.42332609918816816,0.44286559835149175,0.8373891293581704,0.33989841290274136,0.49749071645542914,0.8119185837138618,0.3342331571138416,0.47768542660002017,0.7900450711165968,0.4045742883110302,0.38547078280556657,0.7685202037099803,0.30167211760513263,0.4668480861048476,0.7468645411711299,0.3887618574651569,0.3581026837059729,0.9187998221024826,0.3630463432371512,0.5557534788653313,0.820356425732441,0.39445990180998736,0.42589652392245375,0.8998410855082207,0.3655237047450237,0.534317380763197,0.9552155620654265,0.4475815678518106,0.5076339942136159,0.9475883915910321,0.47067197270677247,0.47691641888425973,0.9486807384612352,0.42220557763427297,0.5264751608269622,0.9222716766530128,0.40732984873595585,0.514941827917057,0.8394991943919048,0.3086529797837057,0.5308462146081991,0.770528590117518,0.3329213470653854,0.4376072430521326,0.8325093478979264,0.42185755807145775,0.41065178982646866,0.8220857596611963,0.3094109758249515,0.5126747838362449,0.8965114572498771,0.41434979867656163,0.48216165857331555,0.8530931916353623,0.3557148386983258,0.49737835293703647,0.907609007047499,0.37840676865486356,0.5292022383926355,0.7815493163282088,0.21720680174097143,0.5643425145872374,0.6104448652766282,0.06424388797249127,0.546200977304137,0.9283105584150878,0.37021468962399573,0.558095868791092,0.7945835540915129,0.27615120591555137,0.5184323481759615,0.8641416812582479,0.41292548794076417,0.4512161933174837,0.7989064961542026,0.38341622133671066,0.41549027481749196,0.9441252866718194,0.4251206872521318,0.5190045994196876,0.8992535215227598,0.35274505393576444,0.5465084675869955,0.9699919012233416,0.45065784799874964,0.5193340532245919,0.7476749354265204,0.3780923987789742,0.3695825366475462
-390,0.9144306579318,0.37939218491590043,0.5350384730158996,0.8849365738089447,0.37848412580116264,0.5064524480077821,0.9083661485319516,0.38950189982728844,0.5188642487046632,0.8603605381034848,0.42332171485776504,0.4370388232457198,0.8379773404633816,0.3378369922209528,0.5001403482424288,0.8263032799873237,0.3432765301565809,0.48302674983074284,0.7946858387434944,0.4061491042725745,0.38853673447091996,0.7731530473125475,0.2935692730544182,0.47958377425812926,0.7432846416215879,0.387494420688468,0.35579022093311985,0.9305814470632319,0.3828321891783679,0.5477492578848638,0.7982937744132267,0.3869026469279322,0.4113911274852945,0.9164741356477802,0.36138989059348453,0.5550842450542958,0.9578153568005873,0.44057854778524674,0.5172368090153405,0.9422962646458899,0.4585367675407427,0.48375949710514726,0.8893342958723338,0.39377782595947974,0.49555646991285407,0.9287989224723274,0.4027935902623425,0.5260053322099849,0.8217999724619721,0.29184270471745744,0.5299572677445148,0.7740715484877572,0.32720109994774504,0.44687044854001207,0.7893450877024076,0.3854768663920627,0.403868221310345,0.8314663843303335,0.31808011293453325,0.5133862713958003,0.9082220364615571,0.42068367014861563,0.4875383663129415,0.8781527945174146,0.367503453008296,0.5106493415091186,0.9144782495209356,0.39506579575622147,0.5194124537647141,0.7784176061411169,0.20839075960186512,0.5700268465392517,0.638860729314666,0.06862450548449436,0.5702362238301716,0.9270336825575586,0.3707559739549049,0.5562777086026537,0.7854825581841776,0.2713290794191948,0.5141534787649827,0.8527679502123268,0.40452484505537956,0.4482431051569472,0.8130154758595125,0.39325724111656835,0.4197582347429442,0.9422221659085438,0.4150577144812032,0.5271644514273406,0.9256801716947357,0.3676980534390493,0.5579821182556864,0.9796305110754323,0.4581385601227604,0.5214919509526719,0.7217952265942101,0.3761929321391433,0.3456022944550669
-380,0.9285787992626121,0.3842476775350496,0.5443311217275625,0.8891532191635745,0.38135340587270833,0.5077998132908662,0.8787758203799655,0.37036269430051816,0.5084131260794473,0.8745862288182037,0.4221028710056923,0.4524833578125114,0.8377324014925186,0.3365175399545522,0.5012148615379665,0.8567810892957463,0.37748231803056714,0.4792987712651791,0.7985630240185584,0.39987889607144433,0.39868412794711405,0.7766982461455635,0.3035640527954541,0.47313419335010937,0.7503012447386902,0.3819615716825376,0.3683396730561526,0.9430039233172984,0.3894718288074913,0.5535320945098071,0.8005236485888284,0.38859777626417574,0.41192587232465266,0.9108082228062669,0.3568037813499582,0.5540044414563087,0.9827144802336304,0.4417113559487155,0.5410031242849148,0.9428696333186513,0.45646956477802836,0.48640006854062295,0.87695597862375,0.3679026094498006,0.5090533691739494,0.9431626324045385,0.4090725169472266,0.5340901154573119,0.813912984663251,0.28675783203252386,0.5271551526307271,0.7672228172448681,0.3125233942727114,0.45469942297215665,0.751783061114566,0.35788853298500434,0.3938945281295617,0.8527954826186694,0.32543920945826715,0.5273562731604023,0.899427616088008,0.42191394459936316,0.4775136714886449,0.893862882580123,0.379333855316753,0.5145290272633699,0.8992357251539054,0.38664635815555426,0.5125893669983511,0.786128747570724,0.21815882310701787,0.5679699244637062,0.7100418872320506,0.11540019654629013,0.5946416906857604,0.9295735551872091,0.3895542037766974,0.5400193514105116,0.7944223046386093,0.29434167991215743,0.5000806247264519,0.8396671921347526,0.3959307888354292,0.4437364032993234,0.812696279821662,0.39221470567036315,0.42048157415129894,0.9226486575522979,0.3998986353787869,0.5227500221735109,0.9232153400624175,0.3700363632955642,0.5531789767668531,0.9632908739574602,0.4364068427558574,0.5268840312016027,0.7264537419073497,0.37253866022609106,0.35391508168125857
-370,0.9440767731193681,0.39650772667564693,0.5475690464437212,0.9138372649465368,0.3885785786571063,0.5252586862894305,0.8750452504317789,0.3632386873920553,0.5118065630397237,0.8721938458615575,0.41268679074321707,0.4595070551183404,0.843580542906335,0.3546537510526118,0.4889267918537232,0.8582993618645655,0.3726451650077066,0.4856541968568589,0.8084826212375845,0.40464634631074664,0.4038362749268379,0.7631844233575529,0.29573693382259186,0.467447489534961,0.7585929014400337,0.38651337587574247,0.3720795255642912,0.9285935240167486,0.3934896979360853,0.5351038260806632,0.7945422973724315,0.36988052643445596,0.4246617709379755,0.9162683617545789,0.3646557871360756,0.5516125746185033,0.994125256864251,0.447783207704908,0.546342049159343,0.9383991151229832,0.46090054030660943,0.47749857481637376,0.8891840018133841,0.3862754421971513,0.5029085596162327,0.9589397659813872,0.41111228126576244,0.5478274847156247,0.7991487367533632,0.2769214417365384,0.5222272950168247,0.7728485607658127,0.3058896123870126,0.4669589483788001,0.7348813851281905,0.32995542672470995,0.4049259584034805,0.8448830068819482,0.31364037409564144,0.5312426327863067,0.8892791280876506,0.41544479398645934,0.47383433410119136,0.8824481608881929,0.3779768450501016,0.5044713158380913,0.8928741954582784,0.38907192014107733,0.5038022753172011,0.7767822604369107,0.22169821154331698,0.5550840488935936,0.7592598694731048,0.15779527009608282,0.6014645993770219,0.9395327903306395,0.39375560120232533,0.5457771891283141,0.78979598104935,0.30136562929518634,0.4884303517541637,0.8176745555344456,0.38030196442906267,0.4373725911053829,0.8169951296862612,0.40112387895262513,0.41587125073363607,0.9320451579387504,0.40356803466670044,0.52847712327205,0.9117065444560032,0.36839158021011986,0.5433149642458833,0.9579556272289397,0.4342791378354954,0.5236764893934442,0.7341438562946563,0.3835664687531448,0.3505773875415115
-360,0.9567858367985542,0.3823372740634142,0.57444856273514,0.9185540240525296,0.39778851660377657,0.520765507448753,0.8652048359240069,0.359306390328152,0.505898445595855,0.8690020533280721,0.4142183834973804,0.4547836698306918,0.8368938877893454,0.3586389259873097,0.4782549618020357,0.8874000662623702,0.3969260022183489,0.4904740640440213,0.8150027079861184,0.3982250487553724,0.416777659230746,0.744469958444995,0.2880384141310993,0.4564315443138956,0.7567724844350537,0.3807032750749113,0.3760692093601425,0.9245137876412587,0.39586399944903133,0.5286497881922274,0.8051120662280893,0.3687449314334349,0.43636713479465444,0.9264674123423589,0.3533993439683801,0.5730680683739787,0.9811953844864187,0.43738629438059184,0.5438090901058269,0.9262331545492191,0.45115546968450443,0.47507768486471463,0.831224699473478,0.3513579437801666,0.47986675569331144,0.958807846441221,0.41267314439646813,0.5461347020447529,0.7994506888130385,0.28249668456638477,0.5169540042466537,0.7854749824890395,0.31607747071315007,0.46939751177588934,0.7519209702558605,0.3554699188938126,0.39645105136204795,0.8362562202223398,0.31341450502911594,0.522841715193224,0.8763752847562104,0.3910141468799653,0.48536113787624513,0.8704813977425684,0.3733207822713317,0.49716061547123663,0.8861879842370303,0.38832547094736974,0.49786251328966047,0.7758163409487322,0.21765385800288617,0.5581624829458459,0.8110267508417182,0.2000158942759285,0.6110108565657897,0.9827839859147111,0.4157618824798357,0.5670221034348754,0.7817392673132002,0.3115627375549976,0.4701765297582026,0.7846145683031489,0.3614518666098408,0.42316270169330805,0.8328004818830507,0.4109983628332252,0.42180211904982545,0.9533950812817557,0.415551867009617,0.5378432142721387,0.9165003139614437,0.37257617079502536,0.5439241431664184,0.9567727795853994,0.429505122121027,0.5272676574643725,0.7330473650665862,0.38572590654456407,0.34732145852202206
-350,0.950251420252508,0.37432752403343345,0.5759238962190745,0.9326729216841477,0.39966737532458363,0.5330055463595641,0.8616179620034542,0.3537575129533679,0.5078604490500863,0.8877655260100401,0.4092670130287685,0.4784985129812716,0.8268227839727671,0.34410707229990545,0.48271571167286165,0.8821999106898489,0.4053211564224082,0.4768787542674407,0.82948752815492,0.39749749540339696,0.4319900327515231,0.7414674921723361,0.29306577417312296,0.44840171799921313,0.7500270396668104,0.37791857023382075,0.3721084694329896,0.926365135821953,0.4091105941240123,0.5172545416979407,0.8074623465264604,0.37420806414104985,0.4332542823854106,0.939500438033535,0.3501762320966526,0.5893242059368824,0.9893538688797207,0.4358275503476588,0.5535263185320619,0.9137047195271576,0.45083693153297033,0.4628677879941872,0.8153206314321545,0.3200770688223598,0.49524356260979474,0.9781224191161391,0.42314023933973716,0.554982179776402,0.8139878687740505,0.2824411253874045,0.531546743386646,0.7821932987684884,0.32670634582386754,0.4554869529446209,0.7041549682418666,0.31833202796693305,0.3858229402749336,0.8257123698605965,0.30366401976354335,0.5220483500970531,0.8964387128062127,0.3924141583659301,0.5040245544402826,0.8675738327952213,0.37860586439574556,0.48896796839947565,0.8875328660465887,0.3968308536577602,0.49070201238882843,0.7853597181460832,0.24418074044562013,0.5411789777004631,0.8736850878740243,0.2778474498409603,0.595837638033064,0.983378803860765,0.4094905186019399,0.5738882852588251,0.8062088717913278,0.32254881635223026,0.4836600554390976,0.8211679769136366,0.3847949733072482,0.4363730036063885,0.8461423614328814,0.4121618838744221,0.4339804775584592,0.9757662531834826,0.4298594832938434,0.5459067698896393,0.939328122510567,0.390940572253306,0.5483875502572609,0.9475639732314118,0.42415211491737825,0.5234118583140336,0.725376119553185,0.3807004964610379,0.3446756230921472
-340,0.9696929131003478,0.39450528916815175,0.575187623932196,0.9302154999960776,0.4043900181217689,0.5258254818743087,0.8641381692573402,0.3569022452504318,0.5072359240069084,0.8827600821331228,0.4127072509517651,0.4700528311813578,0.8178404964573243,0.34256234769533883,0.4752781487619855,0.8923668630529666,0.4223361806946025,0.4700306823583642,0.8271212364222971,0.389818669530391,0.43730256689190605,0.7746831607959641,0.31379423461086187,0.4608889261851023,0.7666118764310077,0.3692932973616902,0.3973185790693175,0.928636714358921,0.4121899487902619,0.5164467655686592,0.8293561931833608,0.3845157726118567,0.44484042057150414,0.9491962593973473,0.3523969602510034,0.596799299146344,1.0,0.4351070843556927,0.5648929156443073,0.9093791911108084,0.4540354939373403,0.4553436971734682,0.7755838677806495,0.26822561848469095,0.5073582492959585,0.9870319766313957,0.4269670145721206,0.5600649620592751,0.8098933988448522,0.2936085203624391,0.5162848784824131,0.7994874569638033,0.34119689731720965,0.4582905596465936,0.6854149373814437,0.29874632784385563,0.386668609537588,0.811889182989236,0.2958207164284454,0.5160684665607905,0.8972695309259602,0.38991404669682794,0.5073554842291322,0.867806965839411,0.38006624497444336,0.48774072086496756,0.8969629544745571,0.4056593263176659,0.4913036281568912,0.7757561157528265,0.2685673120800161,0.5071888036728104,0.9082047415338752,0.31454384397248353,0.5936608975613916,0.9894261196456471,0.39099961138560857,0.5984265082600385,0.8033620510930409,0.31612379350855774,0.4872382575844832,0.8110830975573436,0.38887719280228533,0.42220590475505826,0.8712661786056282,0.4142521030900236,0.4570140755156046,0.9779025125755483,0.43219086958174424,0.545711642993804,0.931148724004461,0.38871004020580874,0.5424386837986523,0.9590372401642488,0.4309721373666188,0.5280651027976301,0.7234535909563584,0.37815529502532624,0.3452982959310322
-330,0.9720857980327028,0.39474513544342277,0.57734066258928,0.9318472436867994,0.4017070549379859,0.5301401887488134,0.8516918825561313,0.3560041450777202,0.49568773747841105,0.8784502853468371,0.40054219552652154,0.4779080898203155,0.8017120697700613,0.34066541157792546,0.46104665819213586,0.9012143299577937,0.41948977974964347,0.48172455020815025,0.8152746688237578,0.37689704306511485,0.4383776257586429,0.7637794674899927,0.3031194044327518,0.46066006305724083,0.7365315800457922,0.3374184811171724,0.39911309892861985,0.9107815934434726,0.40651216975438703,0.5042694236890856,0.8399070748040744,0.3979351530397234,0.4419719217643511,0.9584357109386142,0.35414501966057493,0.6042906912780392,0.9881077798999051,0.41656528033603624,0.5715424995638688,0.9132192234479228,0.4420606562544966,0.47115856719342625,0.7314048059605145,0.21994426800633698,0.5114605379541776,0.9934317371808018,0.4369286027060134,0.5565031344747884,0.8398784461788571,0.3087906699229177,0.5310877762559394,0.8030971237552393,0.3422160537521634,0.460881070003076,0.6642732058150821,0.2853431205455998,0.37893008526948224,0.8199047114875595,0.30446726663137463,0.5154374448561849,0.8911883506792672,0.38305309706278357,0.5081352536164836,0.8835940317940687,0.3931304929224327,0.4904635388716361,0.8836939844789499,0.40207668850309086,0.48161729597585895,0.7686240627453887,0.2697115908022228,0.49891247194316596,0.9728285414675844,0.33702842943232236,0.635800112035262,1.0,0.38532504818025365,0.6146749518197464,0.8191606582049097,0.31779963603694916,0.5013610221679605,0.7980987298049949,0.3779330789862403,0.42016565081875457,0.8722366375271574,0.40394258589977244,0.46829405162738497,1.0,0.44027469812348746,0.5597253018765126,0.9337845943336989,0.38689421842344496,0.5468903759102539,0.9566413520694506,0.4175949475000355,0.539046404569415,0.7481047264432592,0.38949968132568513,0.3586050451175741
-320,0.9646170965771705,0.3993301037753477,0.5652869928018228,0.9313785096217964,0.39345811988609175,0.5379203897357046,0.8338044905008636,0.3555896373056995,0.4782148531951641,0.8782281459397446,0.3910837334034826,0.48714441253626206,0.8271982378697104,0.35193081636192325,0.4752674215077871,0.9069388225464917,0.438769248498293,0.46816957404819864,0.8240855026277926,0.3679606888744773,0.45612481375331526,0.7731901013427727,0.3135719104295107,0.45961819091326195,0.7256502087766951,0.325478373598317,0.400171835178378,0.9103917130573743,0.3921496300221905,0.5182420830351838,0.8850794385297232,0.40901487723887514,0.47606456129084807,0.9407982397163988,0.3497300491005032,0.5910681906158956,0.9850809164871166,0.40450087339509405,0.5805800430920225,0.9087113594000059,0.43429052217190295,0.47442083722810297,0.7539365956178194,0.2474727191644636,0.5064638764533559,0.9894242654354176,0.429168629755062,0.5602556356803556,0.8479321115145191,0.31296968642882506,0.534962425085694,0.8175042897220853,0.34563671335020807,0.4718675763718772,0.6452625607906097,0.2751560585047006,0.3701065022859091,0.8430760543497441,0.31857561319922356,0.5245004411505205,0.903579154250126,0.38668776680939043,0.5168913874407356,0.8913094159357433,0.39505054148448565,0.4962588744512576,0.871061644925737,0.41019531821972666,0.4608663267060104,0.7565813399179547,0.25554940434964896,0.5010319355683058,0.9898722449114088,0.3531553045207585,0.6367169403906503,0.9494801291151488,0.3511131026497157,0.5983670264654332,0.8407584867122773,0.31882280220834963,0.5219356845039276,0.791705820029748,0.38849892424530286,0.40320689578444513,0.8741132013303267,0.40377011707286936,0.47034308425745736,0.9869011568237396,0.44001875245492444,0.5468824043688152,0.9312119848923628,0.39134825353089475,0.539863731361468,0.9308282775180802,0.4177867606314204,0.5130415168866598,0.7664159202978766,0.3981793633222636,0.368236556975613
-310,0.9732292512055064,0.40677649394945936,0.566452757256047,0.9122486683245601,0.3845149092734818,0.5277337590510783,0.8300822107081175,0.35408635578583764,0.4759958549222798,0.8737736662501553,0.3857772321722165,0.4879964340779388,0.8240408493839875,0.35368472242335824,0.4703561269606292,0.9305570360553723,0.4630788954350989,0.46747814062027343,0.8208986794790439,0.35437078257312143,0.46652789690592245,0.7606745577220054,0.30554208411482825,0.4551324736071771,0.7067452924320924,0.32091742923604943,0.3858278631960429,0.9072119700282372,0.4033814536001485,0.5038305164280886,0.902070867266415,0.40743779312103295,0.49463307414538216,0.9477293563963083,0.36310127742803006,0.5846280789682782,0.9721499113011208,0.3928397461603467,0.579310165140774,0.9043221233533499,0.4221289552278152,0.4821931681255348,0.7684658425953074,0.25217125638441773,0.5162945862108896,1.0,0.43587324638468405,0.564126753615316,0.8564495752138425,0.32551881402893423,0.5309307611849082,0.8093936575115536,0.3434056872635094,0.46598797024804417,0.6373575047292427,0.2768408918818353,0.36051661284740744,0.8392758073054526,0.3310266454914417,0.5082491618140109,0.9136344783138604,0.38251198049938423,0.5311224978144762,0.8905616306996631,0.39399924341729053,0.4965623872823725,0.883550742629411,0.4374271853931511,0.4461235572362599,0.7606998167764232,0.24162580232700892,0.5190740144494143,0.9927390295575382,0.3624592709179332,0.6302797586396051,0.9278525485966262,0.34295021770336825,0.5849023308932579,0.8495139480776762,0.31329232990102357,0.5362216181766526,0.7873480293235154,0.3604437209986975,0.426904308324818,0.8755238418846981,0.402740452434642,0.4727833894500561,0.9819342903842986,0.4365951623734526,0.545339128010846,0.9192650490623331,0.38846636863759476,0.5307986804247383,0.9326203094585186,0.41887725380429375,0.5137430556542248,0.7668205528160746,0.4057017543859649,0.3611187984301097
-300,0.9779229870343565,0.40516729277700153,0.5727556942573551,0.9169007068274353,0.381543645221266,0.5353570616061692,0.822585146804836,0.3452490500863558,0.47733609671848015,0.8725226706417929,0.3951874666608209,0.477335203980972,0.8187862827024814,0.3475987935414778,0.47118748916100356,0.9264487691044496,0.45497183849267514,0.47147693061177454,0.8212217782519659,0.33906310653659033,0.4821586717153756,0.7622014017321669,0.3072411203830951,0.45496028134907185,0.7306925353762627,0.32121296136907546,0.4094795740071872,0.9015400275250883,0.3907978890428436,0.5107421384822447,0.901015543013907,0.39302211104985874,0.5079934319640481,0.955768799788114,0.3606788501110364,0.5950899496770776,0.9488083990928472,0.37067748725024413,0.5781309118426031,0.8938345293159448,0.4112679026679218,0.482566626648023,0.7825614542551698,0.2630860544360154,0.5194753998191544,0.9966742973067351,0.44514087122324886,0.5515334260834862,0.8746101798909591,0.33342029552651986,0.5411898843644393,0.8215735034151006,0.34817719239079276,0.4733963110243078,0.6299130131586137,0.26060794512777413,0.3693050680308396,0.8542509264160931,0.34352426327863067,0.5107266631374625,0.9295029767792079,0.38631893971782816,0.5431840370613797,0.8862596662238605,0.39205940054016486,0.4942002656836956,0.8795558866033856,0.43010434372950845,0.4494515428738771,0.7840162330066502,0.2679326311693185,0.5160836018373317,0.9736697750959956,0.3306125692709373,0.6430572058250583,0.9262029201595698,0.32585514993377696,0.6003477702257929,0.8628765366688934,0.32478327305675214,0.5380932636121413,0.7977940610124932,0.36146042472198975,0.4363336362905034,0.8795987396904829,0.3973166939527796,0.4822820457377032,0.9803428658312533,0.44640725770687884,0.5339356081243744,0.9179857733292096,0.3847152322846084,0.5332705410446013,0.9322615478609284,0.4167140279336753,0.5155475199272531,0.7507757203716748,0.4040769346885378,0.3466987856831371
-290,0.977660829477665,0.4125941605798702,0.5650666688977948,0.9278992868966275,0.377919291446682,0.5499799954499455,0.8135101899827288,0.34296373056994817,0.47054645941278067,0.8648676297579119,0.3902097902097902,0.4746578395481217,0.8186807980361973,0.35282117846038874,0.4658596195758086,0.9020555739617695,0.4396652309819795,0.46239034297979,0.822636207052851,0.3354183664219019,0.48721784063094914,0.7644311824921887,0.3054668862299595,0.4589642962622292,0.7525162123748749,0.3481246658125686,0.40439154656230625,0.9157671596980411,0.40270675041702025,0.5130604092810209,0.905963998569292,0.39242244134037985,0.5135415572289121,0.9583868141719128,0.35887781920420514,0.5995089949677077,0.9252686454559667,0.3591069846685743,0.5661616607873923,0.9001503719756725,0.41556047886169845,0.48458989311397405,0.8317913819908296,0.2904518923500324,0.5413394896407971,0.9842949233148387,0.4458437030590922,0.5384512202557465,0.8971478816251302,0.34929814263249054,0.5478497389926397,0.8392456759971982,0.3551185742186776,0.48412710177852064,0.6221809940386822,0.24378172886021998,0.37839926517846223,0.8615055584965591,0.3678743603317452,0.4936311981648138,0.9169475410463714,0.3770867764639819,0.5398607645823895,0.9202245115202914,0.41732134530962706,0.5029031662106643,0.8871986350643315,0.43179459755406585,0.45540403751026565,0.8322404004512257,0.310648509542219,0.5215918909090067,0.9835998208986468,0.33345803232740656,0.6501417885712403,0.9117964295061425,0.315644108526517,0.5961523209796254,0.8640551933841653,0.32932513264687135,0.5347300607372939,0.7873394712113665,0.35812447260633884,0.4292149986050277,0.8866004592304286,0.39812240653219244,0.4884780526982362,0.9632654612723794,0.4349251802389671,0.5283402810334124,0.9085669300194,0.3887967310521926,0.5197701989672074,0.9119435643142325,0.4065656924454043,0.5053778718688282,0.7634765690516924,0.41685954848881285,0.34661702056287946
-280,0.9765034317539735,0.4070442293265061,0.5694592024274674,0.9336868777996564,0.3811768951369331,0.5525099826627233,0.8355841105354058,0.3591350604490501,0.4764490500863558,0.8656641164478155,0.39139063653170236,0.4742734799161131,0.8134905948798816,0.34924363918522927,0.4642469556946523,0.9016119041788507,0.4282623413664453,0.4733495628124055,0.8044589955114839,0.3236496679520884,0.48080932755939554,0.7909171853322711,0.30312049425717025,0.4877966910751009,0.7346228080732067,0.3321506970140591,0.40247211105914754,0.9344604067129465,0.41505685366528416,0.5194035530476623,0.913516531642611,0.4003574409213193,0.5131590907212917,0.9575168591976856,0.35758612961717906,0.5999307295805065,0.9036897827500504,0.350527095638462,0.5531626871115884,0.9128391744809201,0.4113294134833904,0.5015097609975296,0.8058939909478627,0.2730301006970195,0.5328638902508432,0.9608974963001558,0.43518815162987146,0.5257093446702843,0.9046169677732606,0.3558033978061371,0.5488135699671235,0.8543403093047129,0.3576386701305632,0.4967016391741497,0.639656424094028,0.2561662299543859,0.38349019413964214,0.8714028586553733,0.3819742368095994,0.4894286218457738,0.9355930905540701,0.37840000510487326,0.557193085449197,0.933295357573305,0.42340919687865647,0.5098861606946485,0.9012172374058582,0.4241932300718756,0.4770240073339827,0.8324233923926312,0.33003175720907174,0.5023916351835594,0.961958407393552,0.30753097930061307,0.6544274280929389,0.8920603700560715,0.3318965175391985,0.560163852516873,0.8823800419248577,0.33710157947678393,0.5452784624480739,0.7871460578768008,0.34195306388973046,0.4451929939870704,0.8948892595681587,0.3933653559035822,0.5015239036645764,0.9698795028065329,0.4416228475856214,0.5282566552209115,0.8973627238732533,0.39110223896683255,0.5062604849064207,0.9190530825080633,0.4084269902388429,0.5106260922692204,0.7702714601992553,0.4217109456240985,0.3485605145751568
-270,0.9788405384827771,0.41664923597805686,0.5621913025047203,0.9321983039279522,0.3768366922672608,0.5553616116606914,0.8443910189982728,0.37060587219343694,0.4737851468048359,0.8486076097361364,0.3852160378806147,0.4633915718555217,0.8178834054741179,0.3484784283857449,0.4694049770883729,0.8972760403912361,0.4241886460869189,0.4730873943043171,0.828395035901155,0.3309403104072672,0.49745472549388786,0.8051426634654891,0.31304552523542933,0.49209713823005974,0.7374029428297659,0.33215983718312175,0.4052431056466441,0.9400634781299282,0.4096685666526201,0.5303949114773081,0.9618820185260166,0.4304707761355065,0.5314112423905101,0.9501721573660942,0.36463133875272496,0.5855408186133692,0.8981118353531303,0.34336774804533954,0.5547440873077908,0.9071252590868499,0.40321877310088106,0.503906485985969,0.854759270802792,0.3259878138620399,0.5287714569407521,0.9480092897961898,0.4343567259565552,0.5136525638396346,0.91329627777657,0.3666615938720641,0.5466346839045059,0.8607350526811226,0.37418606461081194,0.48654898807031066,0.6475159441181751,0.2525402603620505,0.3949756837561246,0.8737674254455621,0.3786341979883536,0.4951332274572084,0.9366906383005877,0.3868996190488345,0.5497910192517532,0.9537032964132701,0.42929030782359306,0.524412988589677,0.9226987401083545,0.4144066285961662,0.5082921115121883,0.8363611936633828,0.3270621917801873,0.5092990018831955,0.9971429069855343,0.34701081004595774,0.6501320969395765,0.8809689980886517,0.32566084273806595,0.5553081553505858,0.9056729093240576,0.34623520920196876,0.5594377001220888,0.7929364765567634,0.32635162544224045,0.46658485111452297,0.896335938384868,0.38544466067401845,0.5108912777108495,0.9496749996832355,0.4286532443014077,0.5210217553818278,0.9025969765981575,0.3949260081911135,0.507670968407044,0.9072068455975334,0.40287861780878365,0.5043282277887498,0.7682168494850894,0.41990582335379556,0.34831102613129383
-260,0.9924085864966548,0.42461157453501897,0.5677970119616358,0.9528873233912027,0.3785861097818327,0.5743012136093699,0.8589927461139897,0.37699481865284973,0.4819979274611399,0.8574405740549941,0.3973723246450519,0.4600682494099422,0.8097306922833497,0.34880382176309577,0.46092687052025394,0.8970023479926823,0.4219299635556964,0.4750723844369859,0.8290900469306779,0.32411107159543384,0.504978975335244,0.8314401266811904,0.33514716444033704,0.4962929622408534,0.738595734892443,0.33616018450954616,0.4024355503828969,0.930861600634081,0.4025783466970478,0.5282832539370331,0.9704780713300036,0.4280272401145983,0.5424508312154054,0.9657946743271602,0.3720391989079722,0.5937554754191879,0.8766020739451856,0.3348037183295158,0.5417983556156699,0.9226084100662449,0.4161602093125178,0.5064482007537272,0.8025333172362648,0.26298750095473683,0.5395458162815279,0.9710464323524358,0.44740013191954014,0.5236463004328956,0.936870278979547,0.3960427370867182,0.5408275418928288,0.8563545330225215,0.3711100651889516,0.4852444678335699,0.6498499912831014,0.2593238288781742,0.39052616240492727,0.8799618845950238,0.36984083289218284,0.510121051702841,0.9200155698633808,0.36725734304110064,0.5527582268222803,0.9752329131073556,0.4356706753820303,0.5395622377253253,0.9161828275304469,0.41303468999280607,0.5031481375376408,0.818738374799925,0.3036623868171679,0.5150759879827571,0.9738907442979285,0.3284649036942562,0.6454258406036724,0.8552887246310146,0.3249212857584722,0.5303674388725425,0.916209793216773,0.35658780800565143,0.5596219852111216,0.8186604500540017,0.3448080501026118,0.47385239995138995,0.8908143617623739,0.382244977810727,0.508569383951647,0.9464465364975989,0.423572342663102,0.522874193834497,0.9062192481794922,0.39396537989334685,0.5122538682861454,0.9130180730594905,0.40563149145365934,0.5073865816058312,0.7798484619771225,0.41729562913018686,0.3625528328469357
-250,0.9958138458234675,0.4206122773403837,0.5752015684830839,0.9543621686501244,0.38076895921425263,0.5735932094358717,0.8808428324697755,0.38553644214162347,0.495306390328152,0.8643824305266311,0.3961593265668501,0.46822310395978106,0.8057437294729521,0.3488324277742914,0.4569113016986607,0.8894772475187623,0.41019288111666496,0.4792843664020974,0.8462235797019588,0.32581140794358093,0.520412171758378,0.8422195800034656,0.3343526824393322,0.5078668975641334,0.7621362403133249,0.3453186339103319,0.4168176064029931,0.9246398567481408,0.4081067104951364,0.5165331462530044,0.9719158620901323,0.4268845624004731,0.5450312996896591,0.9608398019680948,0.36931320416437463,0.5915265978037202,0.8768909400268702,0.3296630348836946,0.5472279051431757,0.9119955975830644,0.40881845412336654,0.5031771434596978,0.7997738197604658,0.24065035442295704,0.5591234653375087,0.9752689662053178,0.45427546795408313,0.5209934982512346,0.9628985465235655,0.4196698818521981,0.5432286646713674,0.8732410286438549,0.3698852244553072,0.5033558041885476,0.6526498070573051,0.2627026028398875,0.3899472042174177,0.8886691371095818,0.3758842421034057,0.5127848950061761,0.9270577424974316,0.37235455897085756,0.5547031835265741,0.9829241041972745,0.43023163747371757,0.552692466723557,0.9241836806152397,0.4200710479573712,0.5041126326578684,0.8242698274084866,0.3069029656276276,0.517366861780859,0.9777693352897507,0.3394784739169117,0.638290861372839,0.8743288470842024,0.3400851779298749,0.5342436691543275,0.9394181966168329,0.36349657920803485,0.5759216174087981,0.8364390722321782,0.3655323744824482,0.47090669774973,0.8931800162687012,0.3777813816040116,0.5153986346646897,0.9365381447740202,0.42025518543390394,0.5162829593401164,0.8917348478458497,0.383935014667154,0.5077998331786956,0.9218237166280673,0.40887100211704863,0.5129527145110186,0.776527540169736,0.4012487001442421,0.37527884002549394
-240,0.9995035739883925,0.41999313928096316,0.5795104347074294,0.9471879878560614,0.3738163974551074,0.573371590400954,0.903928151986183,0.39236476683937827,0.5115633851468049,0.8548085143696429,0.38268481779453567,0.4721236965751072,0.7950951418053611,0.33401808972632985,0.46107705207903127,0.8853257659785944,0.40458650840523763,0.4807392575733568,0.8568230790150834,0.3249211429793426,0.5319019360357408,0.8365753793406344,0.33616506044711136,0.500410318893523,0.7899787186396992,0.3573714701809601,0.432607248458739,0.9330969926681476,0.41146154950605424,0.5216354431620933,0.9895411936496394,0.4333841321256521,0.5561570615239874,0.9900006112095837,0.37963042193834934,0.6103701892712344,0.8609817821791151,0.3198574474207091,0.541124334758406,0.9147526002049629,0.4060131215750284,0.5087394786299344,0.8112774748627026,0.24770185600843617,0.5635756188542665,0.9877625226563496,0.4712365516897341,0.5165259709666155,0.9682660463363553,0.43034690668231984,0.5379191396540354,0.8778531747649455,0.3684509933995723,0.5094021813653732,0.6683844594612176,0.26173723885082656,0.40664722061039105,0.909977060172931,0.39553767425445563,0.5144393859184754,0.9272083362580003,0.37023731279472666,0.5569710234632737,0.9853236150577555,0.42942446929241923,0.5558991457653362,0.9266522151556243,0.4176311617868943,0.5090210533687299,0.8412278527632941,0.329010245232365,0.5122176075309292,1.0,0.38395918660073775,0.6160408133992623,0.857830579987152,0.3251552474839201,0.5326753325032318,0.9548751084594534,0.3638209977501862,0.5910541107092673,0.8125277068880822,0.34383927180735346,0.46868843508072866,0.8996566068431512,0.38396709191816225,0.5156895149249889,0.9374884380978928,0.4232631805684021,0.5142252575294908,0.8760110027085032,0.36670462319940766,0.5093063795090955,0.9412856452735824,0.42609155880138105,0.5151940864722013,0.7615603300795009,0.3920406896783067,0.36951964040119417
-230,0.9960927368412246,0.4119499223288516,0.584142814512373,0.9496297197009516,0.3694506985902676,0.580179021110684,0.9236780656303972,0.3938818652849741,0.5297962003454232,0.8541859394523972,0.3704349986481648,0.48375094080423237,0.7985779236684348,0.33666593363762976,0.4619119900308051,0.8761527491681191,0.40721971737658635,0.46893303179153284,0.8634744972792294,0.32581024571777906,0.5376642515614504,0.84569829954696,0.34471473300936484,0.5009835665375951,0.7997617462597667,0.36826655170365136,0.4314951945561153,0.9477606974890069,0.41447786961886274,0.5332828278701441,0.9984842993957266,0.43874338504107385,0.5597409143546527,0.9952773872827659,0.3800175213414013,0.6152598659413646,0.855909067223102,0.3244611797970461,0.531447887426056,0.9215297739807053,0.4130714876500562,0.5084582863306492,0.7660241800966316,0.22921815059464706,0.5368060295019846,0.9972518610077987,0.4771718224296475,0.5200800385781512,0.9872262200674923,0.4538049582943815,0.5334212617731108,0.8606683442599257,0.35893948434390416,0.5017288599160216,0.7036059337359586,0.29026621668388364,0.413339717052075,0.8941026998411858,0.3869419445914946,0.5071607552496912,0.9347941778920702,0.37496697785123123,0.559827200040839,1.0,0.4325585691789318,0.5674414308210682,0.9017870216518014,0.40942817853664126,0.4923588431151601,0.8866886102572774,0.33395566035769136,0.5527329498995861,0.9533154102758432,0.37759372292400406,0.5757216873518392,0.8351680162424954,0.3205731665728176,0.5145948496696777,0.981473589643178,0.3591447636159806,0.6223288260271974,0.8110197675274415,0.34635706840156716,0.46466269912587443,0.9167052790906002,0.38886829559612435,0.5278369834944758,0.9388416557910875,0.42483433219720484,0.5140073235938827,0.8579488477146419,0.3596545486921397,0.4982942990225021,0.9455765760645629,0.41887725380429375,0.526699322260269,0.7631117708228506,0.3941267485156486,0.36898502230720204
-220,1.0,0.4150484015361317,0.5849515984638682,0.9636466333518996,0.3708765130892517,0.592770120262648,0.9531606217616581,0.40892573402417964,0.5442348877374784,0.8733746921834696,0.3802354385426486,0.49313925364082106,0.8057562446028502,0.3365461459657479,0.46921009863710234,0.8750090030394261,0.4109937915040118,0.46401521153541436,0.877789632480957,0.32931086983303465,0.5484787626479223,0.8587576655525029,0.3541646005412068,0.5045930650112961,0.8164181810149549,0.37421984848646417,0.44219833252849067,0.9576617916054317,0.4102685622168552,0.5473932293885765,0.9970535913487021,0.43752515838717176,0.5595284329615302,1.0,0.38272110506692747,0.6172788949330725,0.8575085923499199,0.3252496142788203,0.5322589780710996,0.9062948630780232,0.40782988744619175,0.4984649756318314,0.745768975856861,0.20490747060026462,0.5408615052565963,0.9928541734797381,0.46415280495307987,0.5287013685266583,1.0,0.45354165609834457,0.5464583439016554,0.8573773954808751,0.3524502373707988,0.5049271581100763,0.6950985009536548,0.3044929757410014,0.3906055252126533,0.8970305276160225,0.3892458090700547,0.5077847185459679,0.9283620376101536,0.3808171625838316,0.547544875026322,0.9836696900650134,0.4165625632318398,0.5671071268331735,0.895928430005666,0.42875309561552616,0.46717533439013986,0.8747223271015698,0.31538545283556435,0.5593368742660054,0.9607624600462484,0.3645681699679595,0.596194290078289,0.8346525073559152,0.3080304388170261,0.5266220685388892,0.988013790667496,0.3604462770572743,0.6275675136102217,0.8055391525072702,0.3449689426110116,0.4605702098962586,0.9361968306922436,0.39575160370267404,0.5404452269895695,0.9328738137171674,0.42508774375023756,0.5077860699669298,0.8567632918154469,0.35553790498683235,0.5012253868286145,0.9313237947741578,0.41868188857788324,0.5126419061962746,0.7731542048237228,0.3944684847874945,0.37868572003622825
-210,0.9599624054908064,0.40445333177154363,0.5555090737192627,0.9721897529634191,0.3740713574067827,0.5981183955566364,0.9381554404145078,0.39111018998272884,0.547045250431779,0.880212786168899,0.38681047270388963,0.4934023134650094,0.8037484601920536,0.3401826851389984,0.4635657750530552,0.8760202244277668,0.4109707437230809,0.4650494807046859,0.8810252691133844,0.3325174508204152,0.5485078182929692,0.8750865048132096,0.35376463497965843,0.5213218698335511,0.8393097344323879,0.3877564388682643,0.4515532955641236,0.9491754730217948,0.4077915377279312,0.5413839352938636,0.9948343412427565,0.4282562478382969,0.5665780934044595,0.9833771366868366,0.3739257991565308,0.6094513375303058,0.841955136265494,0.32120322351890995,0.5207519127465841,0.9035861903825643,0.4139194581775883,0.48966673220497603,0.7521158200511985,0.20913541494711374,0.5429804051040847,0.9880141674934733,0.45653694578550325,0.5314772217079701,0.9991762747812055,0.4492007932884512,0.5499754814927543,0.8521908157328105,0.35286345897988,0.49932735675293055,0.7519417867300181,0.3300373915917057,0.42190439513831246,0.920687488971237,0.3989440621139933,0.5217434268572437,0.9336098473004792,0.37674602617523756,0.5568638211252417,0.9518492289014595,0.3918724542311448,0.5599767746703147,0.9091576105986237,0.4424836226818694,0.4666739879167542,0.9080083296078645,0.3202938063018718,0.5877145233059926,0.9775755026564762,0.3535274631766455,0.6240480394798308,0.8182236356859044,0.2864048410249903,0.5318187946609141,0.9966252793070881,0.37184891694117467,0.6247763623659134,0.8322575786362135,0.35780439921196905,0.4744531794242444,0.9102981908792306,0.38120501652611744,0.5290931743531132,0.9271441785030979,0.4317169899775731,0.49542718852552486,0.878703104938098,0.3619436556358422,0.5167594493022558,0.9170248362484194,0.41903709808044787,0.4979877381679715,0.7542622689611217,0.384568615611687,0.36969365334943477
-200,0.9562782551462365,0.3964658930229834,0.5598123621232531,0.9776537408508602,0.37157078864996745,0.6060829522008927,0.9554791018998273,0.40100034542314333,0.554478756476684,0.8828126940979606,0.3818941768785029,0.5009185172194577,0.8055828206599764,0.34696588554377344,0.458616935116203,0.8985984068221432,0.41483988994684606,0.4837585168752971,0.8784137477365652,0.3301174545395378,0.5482962931970274,0.8807742984527763,0.3578024344497858,0.5229718640029904,0.8395824161427573,0.39101338577759226,0.448569030365165,0.9272277753588593,0.40133166330676934,0.5258961120520899,1.0,0.4266319456330942,0.5733680543669057,0.9697125277591019,0.37052951123606953,0.5991830165230324,0.8461907059887036,0.32458578869502763,0.521604917293676,0.912149374621736,0.4194356602362235,0.4927137143855124,0.7448425731328427,0.17821179635894163,0.5666307767739011,0.9983449086263185,0.46090248485419566,0.5374424237721228,0.9916202264398886,0.4460339200865757,0.5455863063533128,0.8672743309701257,0.35253547590899487,0.5147388550611308,0.7631514580639118,0.3366427190478545,0.4265087390160573,0.9207863066878419,0.40182106934886186,0.51896523733898,0.9449375610191879,0.38260131578107753,0.5623362452381104,0.9496872498218512,0.3830002023418874,0.5666870474799638,0.9223676922783094,0.444263004768362,0.47810468750994733,0.9039778741895658,0.32577429912928263,0.5782035750602831,0.9550095074906622,0.33048851638564164,0.6245209911050205,0.8239219916091015,0.29161544623242314,0.5323065453766784,1.0,0.38017437976549723,0.6198256202345028,0.8101981887611448,0.3532292324571538,0.456968956303991,0.9185535271162183,0.3799411031826934,0.5386124239335248,0.9069979600369981,0.42534115530327027,0.4816568047337278,0.8749917995145312,0.3579629056897311,0.5170288938248001,0.9069972719910203,0.42076696835793753,0.4862303036330828,0.7505325215524471,0.3758386166180269,0.3746939049344202
-190,0.9476326335957698,0.3917554237330678,0.555877209862702,0.9768770936134493,0.38309105600489524,0.5937860376085541,0.9737119170984456,0.41340241796200344,0.5603094991364421,0.8888981446975177,0.3873775127693623,0.5015206319281554,0.8123392029292555,0.3421743786684974,0.4701648242607581,0.8903703490298325,0.4085103931087135,0.48185995592111897,0.860180749356708,0.3197782938060338,0.5404024555506742,0.8796495996529999,0.35797898600556466,0.5216706136474353,0.8732746026692341,0.3919517764680254,0.48132282620120864,0.9525373158719839,0.417064620923036,0.5354726949489479,0.9998005035809017,0.4304825806573466,0.5693179229235551,0.9740765641871931,0.3774932257604466,0.5965833384267465,0.8369039446645868,0.3328802100679458,0.504023734596641,0.9098009795597364,0.42787362602961965,0.4819273535301167,0.7720236232694625,0.2174286903967024,0.5545949328727601,0.9893976598138715,0.46344110457672116,0.5259565552371503,0.980129138856882,0.43797059228500407,0.5421585465718779,0.8459646964210932,0.332093050835523,0.5138716455855702,0.7903234619878171,0.3602889326613082,0.430034529326509,0.945335450855832,0.41587577201341097,0.5294596788424211,0.9308698065891151,0.37582714899210656,0.5550426575970085,0.9382791262349454,0.38230960068268394,0.5559695255522614,0.9340594103528842,0.4386288253531707,0.49543058499971354,0.8953054459791574,0.35063340691616884,0.5446720390629886,0.9457888891257954,0.3297713356425261,0.6160175534832694,0.795313231130392,0.2749208892131748,0.5203923419172172,0.9842474641603894,0.39118925310789127,0.5930582110524982,0.8046046066606075,0.34424150307835294,0.4603631035822546,0.9151453371636857,0.37921518961274314,0.5359301475509427,0.9034020500994641,0.4243249749756091,0.4790770751238549,0.8721099146212313,0.35442029596723557,0.5176896186539958,0.9152878617808784,0.4330572171466731,0.48223064463420523,0.748626765287981,0.35648544161551105,0.3921413236724699
-180,0.9352610280480697,0.395671053622376,0.5395899744256937,0.983358960077194,0.3774074103129339,0.6059515497642601,0.9660352331606218,0.4119848013816926,0.5540504317789292,0.88563766432105,0.392996762902719,0.4926409014183309,0.8205312493854178,0.3357487534036684,0.4847824959817494,0.8839774707941401,0.4126935653476614,0.47128390544647875,0.8502100142023993,0.30732969324212184,0.5428803209602775,0.8666599824102339,0.34956881096886483,0.5170911714413691,0.8997369154671464,0.40510752647221465,0.49462938899493175,0.9382086280295983,0.40280713877990787,0.5354014892496903,0.9842834596220428,0.43559629951849355,0.5486871601035492,0.9610109406515495,0.3689036937432512,0.5921072469082982,0.8369005462400965,0.3448177424945795,0.49208280374551694,0.9354202342024299,0.4535653755619727,0.4818548586404572,0.7601750309827506,0.22239332201610856,0.5377817089666421,0.9859954659586615,0.45489848292528806,0.5310969830333734,0.9608960004637984,0.42635389264517254,0.5345421078186259,0.8619654524498668,0.33987384696346973,0.522091605486397,0.8031190884465966,0.3575073313019924,0.4456117571446042,0.9728138344803247,0.4379276513146286,0.5348861831656961,0.9134685699335728,0.3553706457026539,0.558097924230919,0.9311817645972077,0.3772752465491911,0.5539065180480166,0.9588593492363617,0.4432491707888488,0.515610178447513,0.9074292411856951,0.34867145534185906,0.5587577858438361,0.9469266866831166,0.32491388985266784,0.6220127968304487,0.7813052685008208,0.2652134603335739,0.516091808167247,0.9665906490674406,0.3813779917532423,0.5852126573141984,0.7993944279843421,0.34060430541505987,0.4587901225692822,0.9123214818933474,0.3758636312153132,0.5364578506780342,0.9014761222964155,0.42673491884495013,0.47474120345146537,0.8904930600462976,0.3691061939438243,0.5213868661024733,0.8908174791492022,0.4256653073983035,0.4651521717508987,0.7528554895843816,0.3590767669652142,0.3937787226191674
-170,0.9057599361897352,0.3937606501507406,0.5119992860389946,1.0,0.3889159102854767,0.6110840897145233,0.9719240069084628,0.423093609671848,0.5488303972366149,0.8878181379748777,0.3904216995126086,0.49739643846226916,0.8229341543258546,0.32613177001482146,0.4968023843110332,0.8946428314198873,0.4153267743190101,0.47931605710087727,0.8624494141219733,0.3124957869314682,0.5499536271905051,0.887080022537569,0.359142918484403,0.527937104053166,0.9215666859118005,0.41802867880379563,0.5035380071080048,0.9476439668344865,0.429809273783579,0.5178346930509075,0.9906236683023799,0.4370175639480459,0.553606104354334,0.9345618645967035,0.3686612472750239,0.5659006173216796,0.8218341976659621,0.33701269424827984,0.4848215034176822,0.9590909140836701,0.46802920445645857,0.4910617096272115,0.7773676857917909,0.23835898598323113,0.5390086998085598,0.9826886089139918,0.4624655651200302,0.5202230437939617,0.977049227848193,0.4278467436282076,0.5492024842199854,0.8827006533719254,0.3438615281416887,0.5388391252302367,0.8473736114761222,0.371434853543094,0.4759387579330282,0.9633005117346038,0.42955779071819306,0.5337427210164108,0.9150166227434865,0.3650060939424298,0.5500105288010567,0.9233190227766586,0.3635907767289234,0.5597282460477351,0.9785678361567893,0.47206783933994156,0.5064999968168478,0.8941634836106395,0.31835038555707146,0.575813098053568,0.8837159266459783,0.30103370943325275,0.5826822172127255,0.7796080546280801,0.257302381651056,0.5223056729770241,0.9551995270016048,0.36338140102738936,0.5918181259742155,0.7922963297680238,0.34652138415482653,0.4457749456131973,0.8798072467797239,0.34707420793047705,0.5327330388492468,0.903409652446055,0.42301990547749074,0.4803897469685643,0.8841810292312162,0.35707959625495544,0.5271014329762608,0.8994206533013172,0.4396499055142723,0.4597707477870448,0.7785213511790949,0.3593241588675321,0.4191971923115628
-160,0.9155824778351364,0.40952914829472087,0.5060533295404155,0.9921178150324388,0.39283640985008356,0.5992814051823552,0.9815571675302245,0.435299481865285,0.5462576856649396,0.8873972422561764,0.396251397505316,0.4911458447508604,0.8285766900342021,0.31676151347253734,0.5118151765616648,0.8733610867028709,0.40080955330519585,0.472551533397675,0.8729071218872687,0.32035475780376516,0.5525523640835036,0.9131409938544801,0.3821632796740117,0.5309777141804684,0.9451650790700792,0.4209840001340558,0.5241810789360234,0.9636629145543282,0.4306007076212277,0.5330622069331005,0.987422281979335,0.4350367651832711,0.5523855167960638,0.9363934559827232,0.37802294073304404,0.5583705152496791,0.8087933100881098,0.33304560005981226,0.4757477100282975,0.9546050181841348,0.46844659927571014,0.48615841890842465,0.8248088678422455,0.26675963545067277,0.5580492323915727,0.9764617849046354,0.45715996075670823,0.5193018241479272,0.9656233619100762,0.4234044249262633,0.542218936983813,0.8884431366299647,0.35089926657796916,0.5375438700519956,0.8650663134804885,0.3880294865356443,0.4770368269448442,0.9785537321334039,0.4383440974060349,0.5402096347273689,0.9177681494196397,0.3747985170343239,0.5429696323853158,0.9097071321116575,0.35332632467955205,0.5563808074321055,0.9963727980544573,0.4755708983492173,0.5208018997052402,0.8985645556191266,0.3083020432555888,0.5902625123635378,0.8488454359199006,0.2533780182163909,0.5954674177035097,0.7767608593929685,0.25045404436548785,0.5263068150274806,0.9347035697557454,0.3566319596415655,0.57807161011418,0.8075742715762845,0.3742274164257558,0.4333468551505286,0.8778791997446431,0.3433390994553074,0.5345401002893357,0.9152895860522281,0.4285898914131495,0.4866996946390786,0.9050243202969044,0.3671872803441392,0.5378370399527652,0.906237123655532,0.4398559270257598,0.46638119662977223,0.7758126195028681,0.357481298849418,0.4183313206534501
-150,0.8884882154600446,0.39526108382627323,0.49322713163377147,0.9719230256293588,0.4014893583638632,0.5704336672654957,0.9758369602763385,0.4379385146804836,0.5378984455958549,0.9039393208672205,0.4006941856471637,0.5032451352200569,0.8396454284912296,0.32252204897706693,0.5171233795141627,0.8744961899137149,0.39649961827112834,0.4779965716425865,0.8763229035189872,0.3256975098149969,0.5506253937039904,0.920986639842455,0.38256978418207044,0.5384168556603846,0.9468011693322954,0.4276441366577144,0.519157032674581,0.9506766292389278,0.4318894140471335,0.5187872151917943,0.992714249120268,0.4357308710674711,0.5569833780527969,0.9363017745451582,0.388056964733207,0.5482448098119512,0.8422847834410634,0.35834120635006944,0.48394357709099395,0.9564789012410906,0.4679545127519609,0.4885243884891296,0.83472827573293,0.26528379706852667,0.5694444786644032,0.9628241867271206,0.4432939976609224,0.5195301890661981,0.9623550328161499,0.40710384493674706,0.5552511878794028,0.8784090782749202,0.3397311650625762,0.538677913212344,0.8900551896771105,0.39856912760758867,0.49148606206952183,0.991888477148403,0.4596901358743603,0.5321983412740428,0.929860317905981,0.38588630171077065,0.5439740161952104,0.8989170310286886,0.3560689370012932,0.5428480940273953,1.0,0.48199131636076575,0.5180086836392342,0.92554775973853,0.34166216907992114,0.5838855906586089,0.8104491295945603,0.22419457695058626,0.5862545526439741,0.7834545440125625,0.2558589567686317,0.5275955872439309,0.9122284674391283,0.3589911927084533,0.553237274730675,0.839648364288025,0.38472308516519726,0.45492527912282776,0.8691733852284311,0.33012850214685074,0.5390448830815804,0.916559177932922,0.42530314357031535,0.49125603436260656,0.9325193765756647,0.37645148592796696,0.5560678906476978,0.915984072405905,0.4573890680723491,0.45859500433355593,0.7832490523632216,0.3555273221294153,0.42772173023380633
-140,0.855551186262944,0.3941427308450677,0.46140845541787634,0.9755454181735453,0.3911419067866417,0.5844035113869037,0.9701775474956822,0.4293167530224525,0.5408607944732297,0.9165398864458426,0.4115161745255789,0.5050237119202636,0.8571254892074883,0.32248271571167286,0.5346427734958155,0.8556488670575186,0.36307745494879073,0.4925714121087279,0.8931112552271105,0.3392595226971077,0.5538517325300029,0.9451153524655642,0.38226899264259534,0.5628463598229689,0.9694687886076933,0.44804499400557246,0.5214237946021208,0.9658481124069511,0.43980842164980105,0.5260396907571501,0.9584138500093846,0.43546408887388405,0.5229497611355005,0.9308355235010085,0.3786321129515311,0.5522034105494774,0.8337071600272781,0.36942233580512074,0.4642848242221573,0.9645609830307038,0.47361350777507694,0.4909474752556269,0.8847589505039779,0.287182380608617,0.5975765698953608,0.9675511188218144,0.45447279298055016,0.5130783258412642,0.9649494049128808,0.4070265452094702,0.5579228597034106,0.8853764022666039,0.342334646500958,0.543041755765646,0.8971549083945034,0.4029705108622964,0.494184397532207,0.9825657314275631,0.4537794247397212,0.5287863066878419,0.9455003732938556,0.39375035893639965,0.551750014357456,0.8683260167679843,0.3475529827833446,0.5207730339846396,0.9912017672861081,0.4704428401357296,0.5207589271503785,0.9412109433813668,0.3491370424332832,0.5920739009480835,0.7912635755530529,0.18081095697109373,0.6104526185819592,0.7915956189675547,0.2637422772803337,0.527853341687221,0.9400939086099529,0.3797386223153886,0.5603552862945643,0.8749522885247697,0.3929388728281651,0.48201341569660466,0.8410918563823763,0.30912076936541766,0.5319710870169586,0.8981184192187321,0.41847623633161435,0.4796421828871178,0.9367391120982934,0.36664136231150596,0.5700977497867874,0.9102492149869993,0.4666777965644137,0.44357141842258563,0.7797163798597833,0.34043851262956626,0.43927786723021706
-130,0.8276341953854692,0.3686939254747422,0.458940269910727,0.9821488809219352,0.38891198782468167,0.5932368930972535,0.9811150259067357,0.4290735751295337,0.5520414507772021,0.9313033883566799,0.42068527084201063,0.5106181175146692,0.8725530686204572,0.3228742604899137,0.5496788081305435,0.8564584203627145,0.3637602454588669,0.49269817490384754,0.9127540335046455,0.3498776176230623,0.5628764158815831,0.9743705991527705,0.3927160495172623,0.5816545496355082,0.9797788993103742,0.4491448610161126,0.5306340382942617,0.9662520004715919,0.4471437759798663,0.5191082244917256,0.9297985086167108,0.42705690841933913,0.5027416001973716,0.9098526984903124,0.36885683434182914,0.5409958641484832,0.8322084548270089,0.3872504706817919,0.4449579841452169,0.9860458321479687,0.4837496114383755,0.5022962207095931,0.859201568971422,0.31035969556829635,0.5488418734031256,0.9391407492808168,0.43205090542255825,0.5070898438582585,0.9521442219661669,0.39894389247607936,0.5532003294900876,0.8746974958399887,0.3344389636476165,0.5402585321923723,0.8753509527440017,0.37834722399306814,0.4970037287509335,0.9877480148226575,0.46086465502029295,0.5268833598023646,0.9723137199849406,0.40653423774670894,0.5657794822382317,0.8532581442609682,0.3416036914198242,0.511654452841144,0.9724641417903321,0.44871145998459355,0.5237526818057386,0.9996757104835852,0.3935623898284277,0.6061133206551574,0.7748827797150273,0.1634706895983594,0.6114120901166679,0.8233569145603502,0.28373609117369475,0.5396208233866555,0.9169872459361299,0.3653183140985772,0.5516689318375527,0.8732098568912486,0.4196863965384148,0.45352346035283386,0.8255387720219525,0.2951250527703127,0.5304137192516397,0.8836967677356411,0.40869708450008235,0.4749996832355587,0.950813488158499,0.37358131601390804,0.577232172144591,0.9290220371975391,0.4755012006081187,0.45352083658942044,0.7931237630404884,0.35387105430881216,0.4392527087316762
-120,0.8259831605603478,0.36190850701271465,0.46407465354763316,0.982031207098085,0.38725082567799735,0.5947803814200877,0.9892200345423143,0.4354183074265976,0.5538017271157167,0.9131873351309088,0.4002879043631395,0.5128994307677693,0.8887583739628087,0.33119145824505697,0.5575669157177516,0.8517537920802063,0.355108684691952,0.4966451073882543,0.9208559095695348,0.3622646202194747,0.5585912893500601,0.9991477573048206,0.4095483876592642,0.5895993696455564,0.9887697789450112,0.44800233988328003,0.5407674390617312,0.9681208582504643,0.45326980072909967,0.5148510575213646,0.9170567077424678,0.43226742435957516,0.4847892833828927,0.9229101725648392,0.3746185033514659,0.5482916692133732,0.8310563889247612,0.3888703863555522,0.4421860025692089,0.9950505761696117,0.496357131794611,0.4986934443750007,0.9012149180404612,0.31563723449076186,0.5855776835496993,0.9345701252127064,0.43444984563196665,0.5001202795807398,0.9447669292441777,0.3859309665123088,0.558835962731869,0.8880780933250813,0.34427289673907,0.5438051965860112,0.8613492718137133,0.3757503688419015,0.4855989029718119,0.9710774660314099,0.46751649902946885,0.5035609670019411,0.9706610172736149,0.409607371436958,0.5610536458366568,0.8430992618919846,0.34640491250912736,0.4966943493828572,0.9777688649515842,0.4412358270147762,0.5365330379368081,0.9829771167419096,0.37022512641500255,0.612751990326907,0.7657261261191411,0.14516901236458368,0.6205571137545575,0.8233529491073766,0.2878918858901252,0.5354610632172513,0.8648057711947049,0.344847312125191,0.5199584590695139,0.924755366364223,0.44442447551609693,0.480330890848126,0.8057383210288409,0.27688969202730673,0.5288486290015342,0.887454861067116,0.41273139642436296,0.47472346464275306,0.9703470445450371,0.38602730995960677,0.5843197345854303,0.9471093050681292,0.4906508858924994,0.4564584191756298,0.7849598302639965,0.3451158968166113,0.4398439334473852
-110,0.8056575831862183,0.35274693707939747,0.45291064610682086,0.9772497273889748,0.3805277278753599,0.5967219995136148,0.9897506044905009,0.4227979274611399,0.5669526770293609,0.9201613433588355,0.4065691883873702,0.5135921549714653,0.9059344958101133,0.3454551305775017,0.5604793652326115,0.8138718831477507,0.33354748563114905,0.4803243975166016,0.9180584320644152,0.36205309512353295,0.5560053369408823,0.9743368145958005,0.39052223296304733,0.5838145816327531,1.0,0.46135003343778513,0.5386499665622149,0.9813569471665384,0.44906282794018254,0.5322941192263559,0.8838930840847895,0.41750941115503704,0.46638367292975247,0.9458407187824706,0.38329360471038854,0.562547114072082,0.8257537139115639,0.39391591391564207,0.43183779999592187,0.9917992902091258,0.4900171241716635,0.5017821660374623,0.9050511122992281,0.32456371605756507,0.580487396241663,0.9104543464162782,0.4190895334593405,0.4913648129569377,0.9349305389481922,0.3789136006454527,0.5560169383027396,0.8961942845707128,0.34839770078308274,0.5477965837876301,0.8746731163042432,0.38765999411934604,0.4870131221848971,0.9717127227810128,0.46404093876830776,0.5076717840127052,0.97990721892887,0.4066363352115013,0.5732708837173687,0.8304067071936939,0.35485928441351644,0.47554742278017753,0.9718338776523616,0.4303987853091159,0.5414350923432457,0.9862153791986806,0.36149247300868864,0.6247229061899919,0.7894589937372676,0.16235033697803294,0.6271086567592347,0.830712829826551,0.29651872883439473,0.5341941009921564,0.8773256394308662,0.34581864811530105,0.5315069913155652,0.9030519939545496,0.42805965346492286,0.4749923404896267,0.8074964733986141,0.2897553516819572,0.5177411217166569,0.8864817607034705,0.4098602435285025,0.476621517174968,0.9769214908951181,0.3848253530894743,0.5920961378056439,0.9341086372742644,0.49089598044926896,0.4432126568249954,0.802151470933548,0.34089346214484584,0.46125800878870216
-100,0.7988359088918823,0.344709297947641,0.45412661094424134,0.9819056883526449,0.392799146472531,0.5891065418801139,1.0,0.43122901554404147,0.5687709844559585,0.9167985619396277,0.40226377593148754,0.5145347860081403,0.9388474995664401,0.36090952812596655,0.5779379714404735,0.7910574609988332,0.31486725918670144,0.4761902018121318,0.9222761494994294,0.3586570713304464,0.5636190781689829,0.9881808541825826,0.3975156362558428,0.5906652179267399,0.9828865567916788,0.45315434851159964,0.5297322082800792,0.9945393399815332,0.45934679860343447,0.5351925413780988,0.8735027439611017,0.4136682197482568,0.459834524212845,0.935488865798749,0.3758877819204205,0.5596010838783285,0.8426823991064409,0.40598258647291113,0.43669981263352975,0.999022417397016,0.5036285889089409,0.4953938284880751,0.8984431013795023,0.34429412300952766,0.5541489783699747,0.901800868008403,0.4093496588383321,0.4924512091700709,0.9431243100395437,0.3863971804924476,0.556727129547096,0.902246220782638,0.35743298583187255,0.5448132349507655,0.8581461368527052,0.3726539183109513,0.48549221854175395,0.9780285865537321,0.4663589200635257,0.5116696664902065,0.9966537555914314,0.4233815956557529,0.5732721599356786,0.8088440999744874,0.3490947399906747,0.45974935998381267,0.9635449492923852,0.426688821406062,0.5368561278863233,0.9924232070843361,0.36741538939063684,0.6250078176936993,0.7615218963034178,0.1308215208496072,0.6307003754538106,0.8071302809919977,0.27545027718516285,0.5316800038068349,0.8538619243970422,0.34026322053550173,0.5135987038615405,0.9039146516591612,0.4345227397597909,0.4693919118993703,0.7835644930446154,0.2821152400663104,0.501449252978305,0.8990889854668475,0.4248444686593262,0.4742445168075213,0.9895736684754595,0.39349209473200814,0.5960815737434513,0.9406498202639917,0.4970411048436368,0.4436087154203549,0.8075878031599074,0.33884514105531516,0.46874266210459226
-90,0.7922010915794435,0.3383450049224265,0.45385608665701704,0.9858340328388417,0.4003734182676844,0.5854606145711574,0.9947799654576857,0.4305188255613126,0.564261139896373,0.8934359266647668,0.379744393537497,0.5136915331272698,0.9526248697085584,0.37044784498402533,0.582177024724533,0.8063237348928999,0.321067112257098,0.4852566226358018,0.9116696768314936,0.36399982334167813,0.5476698534898155,0.9936626710070741,0.40151093257365306,0.592151738433421,0.9800546277437645,0.46370819705595157,0.5163464306878129,0.9981731652567549,0.46879964700650073,0.5293735182502541,0.8442464170325085,0.40097835877011045,0.443268058262398,0.9461707719577043,0.3884827740765642,0.5576879978811401,0.8339235263865006,0.3973823068958564,0.4365412194906441,0.9823244278121153,0.4996347795331549,0.4826896482789603,0.9593540804837005,0.35516949966861394,0.6041845808150865,0.8887962619101728,0.3988559582735169,0.4899403036366559,0.9108613363673477,0.35926980745121057,0.551591528916137,0.892423405761384,0.3520444278085172,0.5403789779528668,0.8669775260140875,0.3745039824517123,0.49247354356237527,0.9936248455973178,0.4747993647432504,0.5188254808540674,0.9886339997319942,0.42483265587411384,0.5638013438578803,0.7995473699953374,0.350968601817558,0.44857876817777936,0.9338843369812257,0.4069485029635147,0.526935834017711,1.0,0.3739173941947544,0.6260826058052457,0.7674628665132804,0.1315929747300396,0.6358698917832408,0.8354039606944301,0.3001372046728898,0.5352667560215404,0.8801571030384004,0.35760713490436374,0.5225499681340366,0.9236000212241181,0.43132200581609303,0.4922780154080251,0.7835850863373799,0.27962345164180025,0.5039616346955796,0.9014431787945213,0.4265524625267666,0.47489071626775464,1.0,0.40133644483181974,0.5986635551681803,0.9362274619570623,0.49116238757619246,0.44506507438086984,0.7986146053470196,0.33390149609204656,0.464713109254973
-80,0.803331632098125,0.3406653781901646,0.4626662539079604,0.9960226247538656,0.3993614233825733,0.5966612013712923,0.9689506044905009,0.4130487046632124,0.5559018998272884,0.8845532732680068,0.38693323395517754,0.4976200393128293,0.9615159755633149,0.38212982480606017,0.5793861507572547,0.8187003932527621,0.3090592183921292,0.509641174860633,0.9181072455480941,0.3761601919067244,0.5419470536413696,0.9948418610277698,0.40277076960130953,0.5920710914264603,0.9579506522272307,0.46216046176134107,0.4957901904658896,1.0,0.47362062303819547,0.5263793769618046,0.8199621547029805,0.38442605824587167,0.43553609645710883,0.9301774545158201,0.3725566896888943,0.5576207648269258,0.8546731735167576,0.40405228136236043,0.4506208921543972,0.9854131494745768,0.49641644579524147,0.48899670367933534,0.9544485809530614,0.3843610408233158,0.5700875401297456,0.8953944560536103,0.4040374030696236,0.49135705298398674,0.8819874726129482,0.33362803854357653,0.5483594340693717,0.8724275565075917,0.3417268586633856,0.5307006978442061,0.8839520596600149,0.38488619893783943,0.4990658607221755,1.0,0.472903476266102,0.527096523733898,0.9837907512459081,0.4157115236132293,0.5680792276326788,0.7981903597286859,0.3540191257070969,0.444171234021589,0.9194662490370965,0.41214499894955975,0.5073212500875367,0.9955757644546261,0.3799028521262969,0.6156729123283292,0.7855648961347834,0.17978364401473904,0.6057812521200444,0.8661183767021707,0.3192665498179857,0.546851826884185,0.8671266115347108,0.36122181014028704,0.5059048013944238,0.9270147079715392,0.41716517669934156,0.5098495312721976,0.7777752036161822,0.2934158094708553,0.48435939414532686,0.9012125742812614,0.43385578348516907,0.4673567907960924,0.9657852316285696,0.38230897554849536,0.5834762560800743,0.937715789772808,0.4965651241102002,0.4411506656626078,0.7785758612592667,0.33108584079702125,0.44749002046224545
-70,0.8173821615727223,0.34730856223313616,0.4700735993395861,0.997301346973037,0.4043096076754713,0.5929917392975658,0.9604089810017271,0.41491951640759933,0.5454894645941278,0.8862412404732154,0.38244367962236303,0.5037975608508524,0.968451145402567,0.38368885241622464,0.5847622929863424,0.8106826464614454,0.31060918165972834,0.5000734648017171,0.950064968422325,0.40421283608664627,0.5458521323356788,1.0,0.4023555464979037,0.5976444535020963,0.9532526053290232,0.46139573428309844,0.4918568710459248,0.9939148309798488,0.4676066597173017,0.526308171262547,0.7964605321714536,0.363376234900541,0.4330842972709126,0.9293339852902227,0.37749730049100505,0.5518366847992177,0.8517527940713352,0.40656711548526103,0.44518567858607416,0.9995276848097943,0.513810825683841,0.4857168591259533,0.9688176785234718,0.36327552350377335,0.6055421550196983,0.9062550924822491,0.41528271244311665,0.49097238003913246,0.897662407934817,0.3431866329446606,0.5544757749901563,0.8578462074409537,0.33232097127461263,0.5255252361663412,0.8784916382825368,0.37182386140391505,0.5066677768786217,0.9802915122639845,0.4509617081348156,0.5293298041291689,0.973372981182161,0.4185842910288234,0.5547886901533376,0.7866634702513439,0.3487626353711214,0.4379008348802224,0.8991927525990437,0.3977253194293245,0.5014674331697193,0.9444515221918265,0.35534950302631607,0.5891020191655104,0.7838611072883008,0.19385589319046576,0.5900052140978351,0.878754292602844,0.33066920984384046,0.5480850827590036,0.8620318966774935,0.3716492747613892,0.4903826219161042,0.9358329867297913,0.41780874673294066,0.5180242399968507,0.7795488009555288,0.30232240859152176,0.47722639236400705,0.8998618907035971,0.42921074971807965,0.4706511409855175,0.9610711239819683,0.37764641381055475,0.5834247101714136,0.9294180957928987,0.4937909378951706,0.4356271578977281,0.7735399684680152,0.3263350776558988,0.44720489081211634
-60,0.8274138714814412,0.3523843787563134,0.4750294927251278,0.9899173145264413,0.40302696299550483,0.5868903515309365,0.9529892918825561,0.41629844559585494,0.5366908462867012,0.9048951048951049,0.378369175234379,0.5265259296607259,0.9753898909932186,0.3832794288809865,0.5921104621122321,0.8432981374512035,0.32983967387389984,0.5134584635773037,0.9624577821477468,0.4073729280419517,0.5550848541057951,0.9912203744854666,0.3944717566552853,0.5967486178301814,0.9520902804965549,0.4576208444602197,0.4944694360363352,0.9727749094461947,0.4483904593701447,0.5243844500760501,0.763188306912846,0.3370143767271491,0.42617393018569694,0.9375792025752298,0.37894179247397264,0.558637410101257,0.8493455767239642,0.4059803208565842,0.4433652558673799,1.0,0.5138042352393265,0.4861957647606735,0.952393740868404,0.36072791601272325,0.5916658248556808,0.9038550437052763,0.4109105219690377,0.49294452173623854,0.89509219200286,0.33064716781046105,0.5644450241923991,0.8479770671272019,0.3225815417798548,0.525395525347347,0.8551316511887508,0.35252698985977504,0.5026046613289757,0.9612323980942298,0.43346814893241575,0.527764249161814,0.9814386809007549,0.4268248326558741,0.5546138482448808,0.7733814848375546,0.3456923171665098,0.42768916767104487,0.8954859718482019,0.37648573629493814,0.5190002355532637,0.9556673067524026,0.35871053222858706,0.5969567745238156,0.7621673589722219,0.1898319277236877,0.5723354312485341,0.8790536843023579,0.33114109874770997,0.547912585554648,0.8837832960923883,0.4123954758010642,0.47138782029132403,0.9483928721195534,0.4275786875621533,0.5208141845574001,0.7978433674152329,0.313597236380111,0.4842461310351219,0.891778062161854,0.4182709729736579,0.4735070891881961,0.9629103757228142,0.3802002792851051,0.5827100964377091,0.9302404057913357,0.4898445603216777,0.440395845469658,0.783540471637986,0.33028286538526047,0.4532576062527255
-50,0.8079249671605827,0.3416944860456879,0.46623048111489473,0.9764946536859365,0.4028896768676797,0.5736049768182567,0.9522597582037996,0.42442003454231436,0.5278397236614853,0.9180334816698453,0.3778299025947929,0.5402035790750525,0.9887256558375036,0.39097623376832347,0.59774942206918,0.8605407585600899,0.3460422638682819,0.514498494691808,0.953560943634373,0.3962271826019446,0.5573337610324284,0.987881152467526,0.3969391191385156,0.5909420333290104,0.9126291239300289,0.43589770932129673,0.4767314146087322,0.9784281750446203,0.44988227713491613,0.5285458979097042,0.7804665855302532,0.341688967375843,0.43877761815441024,0.9277428030071512,0.36093555813621825,0.5668072448709329,0.870210770286895,0.4120929537066616,0.45811781658023343,0.9920980570271164,0.5029080336420224,0.48919002338509393,1.0,0.3685777007965585,0.6314222992034415,0.8759390952980107,0.3943330026106766,0.48160609268733406,0.859203377998082,0.31698927224722384,0.5422141057508582,0.8313592582023563,0.31775629931327387,0.5136029588890825,0.8609823814566848,0.36180723424518163,0.4991751472115032,0.9419827068995942,0.41573460384683253,0.5262481030527616,0.968450607160861,0.4145450600779769,0.553905547082884,0.7900482981287774,0.34483456351335895,0.44521373461541847,0.8673835125448028,0.35405724580938014,0.5133262667354228,0.935593785686324,0.367385276792684,0.5682085088936399,0.7219664708310962,0.16987879645441348,0.5520876743766827,0.8952902315031446,0.3388539047815432,0.5564363267216014,0.881942364838405,0.4134052045180561,0.4685371603203489,0.9463628879178284,0.4219987984410543,0.5243640894767742,0.8033160349674111,0.30902295122478607,0.49429308374262504,0.8991193948532114,0.4221861814680131,0.47693321338519823,0.9631306173325461,0.37987928885390015,0.5832513284786459,0.9353873914834969,0.4888570779045481,0.44653031357894885,0.7832406661970414,0.3357632249840663,0.44747744121297506
-40,0.8154857026519747,0.34641332206613623,0.46907238058583844,0.9533266390002432,0.3867310996226593,0.5665955393775839,0.9441243523316062,0.4210901554404145,0.5230341968911917,0.9110784722069989,0.37785328569027626,0.5332251865167226,0.9981620637806777,0.3974823134396404,0.6006797503410373,0.8309646936805866,0.3220927385085205,0.5088719551720661,0.9632341489834011,0.406039855047198,0.5571942939362031,0.9964144776635037,0.38736828109623256,0.609046196567271,0.9225644877011409,0.4358855224292132,0.48667896527192767,0.9723873636731869,0.4467422225283159,0.5256451411448709,0.7440342897750413,0.3242891021834824,0.4197451875915588,0.9042642055294093,0.3449911374610354,0.559273068068374,0.8557142242189855,0.40876023208973655,0.44695399212924886,0.9702661111654213,0.4850874716748187,0.4851786394906026,0.9872028304559823,0.35739434450847685,0.6298084859475055,0.8837467366542322,0.3923220610488158,0.49142467560541647,0.8410983324999457,0.29664011904158,0.5444582134583656,0.848634886280672,0.3252054063469357,0.5234294799337363,0.8411533887918899,0.33418377303798225,0.5069696157539076,0.9401729310040586,0.4125780836421387,0.5275948473619199,0.9581706686745834,0.410153592873597,0.5480170758009865,0.7775184966877513,0.33317571193553214,0.44434278475221917,0.843667436989502,0.3291140650763638,0.5145533719131381,0.9170930687748574,0.35685281657026774,0.5602402522045896,0.7476725546559567,0.19508091543276043,0.5525916392231963,0.9161723068626129,0.3592541776047078,0.5569181292579052,0.8714265969454746,0.41456850414257523,0.4568580928028994,0.9369523877988707,0.4235443934951501,0.5134079943037205,0.7971715112387895,0.31026369711385005,0.4869078141249395,0.8891653890500868,0.4160206783827275,0.4731447106673593,0.9808061780114525,0.395319631493613,0.5854865465178396,0.9399305210212984,0.4870703741066481,0.45286014691465026,0.785347690449834,0.33335429874878403,0.45199339170104996
-30,0.8278656749302076,0.3647420397531257,0.4631236351770818,0.9402099301017486,0.3755462026657044,0.5646637274360443,0.9368234887737479,0.42147150259067356,0.5153519861830743,0.9062279413376592,0.37023039656268497,0.5359975447749742,1.0,0.3936312291824223,0.6063687708175777,0.8508866193226834,0.3350340675011884,0.5158525518214949,0.9820285024255653,0.4310474676262003,0.550981034799365,0.9996349088198401,0.38082170581497615,0.6188132030048639,0.9011445015027961,0.42324162189253295,0.4779028796102632,0.9775491932160812,0.4525203899270784,0.5250288032890029,0.7381910514641739,0.31735276515021843,0.4208382863139554,0.8818898600330053,0.3306053012244565,0.5512845588085488,0.8596699903258183,0.4119955322046033,0.447674458121215,0.9595544420145231,0.4766451122517462,0.48290932976277695,0.9570922780883582,0.32639434697231384,0.6306979311160442,0.8811715342020808,0.3752124292595323,0.5059591049425485,0.8246238281240564,0.29729716672343365,0.5273266614006228,0.8759983100533297,0.332356178496911,0.5436421315564186,0.8074697315455451,0.29553668773467323,0.5119330438108719,0.9323183342156344,0.40755108523028055,0.5247672489853538,0.9570488727801778,0.4046084243170637,0.5524404484631141,0.7787391461172352,0.32381080153779834,0.45492834457943676,0.8453799728795431,0.34213952392775515,0.503240448951788,0.9044944210621408,0.35436736906231686,0.5501270519998239,0.7543578421775934,0.2064976575326269,0.5478601846449664,0.9237126156920905,0.3634635059362831,0.5602491097558074,0.8374951049273226,0.4082797754793332,0.42921532944798935,0.9592325769673816,0.4306493382011875,0.5285832387661941,0.7871786159247933,0.30769983216466396,0.4794787837601293,0.8805772715178085,0.4063580958655905,0.474219175652218,0.9817878932718531,0.40831388646779315,0.5734740068040599,0.9690914451343402,0.5074416390787286,0.4616498060556116,0.7801335916272517,0.32935619402234073,0.4507773976049109
-20,0.835066641008693,0.3764303623073212,0.45863627870137186,0.9434459602576272,0.3813318323383358,0.5621141279192915,0.9520746113989638,0.4205319516407599,0.5315426597582038,0.8997011348108527,0.36973642867059797,0.5299647061402547,0.9907101978642037,0.3948648634152359,0.5958453344489678,0.8619812448682675,0.34476023105400383,0.5172210138142637,0.9789032772443161,0.43096030069105945,0.5479429765532566,0.9956341633799378,0.3847265467060602,0.6109076166738777,0.9130373848148278,0.43491971123159207,0.4781176735832357,0.9571761920826266,0.440424759505669,0.5167514325769575,0.7500982726443192,0.3227450707267926,0.4273532019175265,0.8755332803618361,0.3229427704093067,0.5525905099525293,0.8797025698885996,0.4197552681243642,0.45994730176423543,0.9536340260256654,0.4779566107101314,0.475677415315534,0.9428168063251624,0.3128136772521318,0.6300031290730306,0.8826991403058538,0.37667573844456886,0.5060234018612849,0.8218241286267461,0.28983774304121285,0.5319863855855334,0.8696017136652201,0.33185586533793376,0.5377458483272863,0.8130732661828571,0.2948562492356451,0.518217016947212,0.9220257631904005,0.3964312687488971,0.5255944944415034,0.9641893142240912,0.40547370033117863,0.5587156138929126,0.7763660276768513,0.3275233352981024,0.4488426923787488,0.8303682270478809,0.3162493554116771,0.5141188716362038,0.9042071932047449,0.3743459196271597,0.5298612735775851,0.7786760843482087,0.2358710547790405,0.5428050295691682,0.9103629182561525,0.36254748629935996,0.5478154319567924,0.820688688734806,0.4170429153901085,0.4036457733446976,0.9746115044989996,0.44155750794620713,0.5330539965527924,0.7882983762188656,0.30765864557913486,0.48063973063973064,0.8763630373908746,0.39883177274051923,0.4775312646503554,0.9703329865699478,0.4086723648325695,0.5616606217373783,0.9615840922976372,0.5004049388329237,0.4611791534647135,0.8085773707691791,0.33423065311462213,0.47434671765455705
-10,0.8182690350091895,0.35187958601417324,0.4663894489950162,0.9390861450839799,0.39053392536341597,0.5485522197205639,0.9641119170984456,0.43129533678756476,0.5328165803108809,0.8929112684598578,0.3685585052356212,0.5243527632242366,0.9884574744825441,0.3999692485379647,0.5884882259445794,0.8523616773022572,0.33437432477204304,0.5179873525302142,1.0,0.4436401841895451,0.5563598158104549,0.9716493075800557,0.3641441227403853,0.6075051848396705,0.8986918894709822,0.4359555970586936,0.46273629241228864,0.9464369718667449,0.4357835486819358,0.5106534231848091,0.7634716154370093,0.32519332855643684,0.43827828688057247,0.8776806633661349,0.3157223478597478,0.5619583155063871,0.8765828162064067,0.42279799085144126,0.45378482535496545,0.9492557740532003,0.48231948497872934,0.46693628907447093,0.9353464524442495,0.3306937425930899,0.6046527098511596,0.902760887519192,0.396137750605555,0.506623136913637,0.8338055863546656,0.295705275464825,0.5381003108898407,0.8849390915054237,0.33551926946866745,0.5494198220367563,0.8077637642430219,0.29181444194935874,0.5159493222936632,0.9097173107464267,0.38274925004411503,0.5269680607023116,0.9466732179206575,0.3915195293306873,0.5551536885899702,0.7778506013073045,0.3279346171779465,0.44991598412935807,0.846094590551131,0.3177963673866957,0.5282982231644353,0.8759453618491915,0.3634150465702909,0.5125303152789006,0.7798216352108608,0.2744282421899986,0.5053933930208622,0.9195231146253836,0.3756850320012055,0.5438380826241782,0.8252343875976135,0.41009767109718737,0.41513671650042616,0.9891756997540398,0.4521438926744272,0.5370318070796127,0.7874360320843501,0.30728024382458635,0.4801557882597638,0.890143557644793,0.4012493189564512,0.4888942386883418,0.9627205930591091,0.40538279866168075,0.5573377943974284,0.9614420084966113,0.5031897813330303,0.4582522271635811,0.8317483479252625,0.3454765019623629,0.4862718459628996
0,0.8345367480749547,0.36208141944372396,0.4724553286312308,0.9257321273073875,0.39490746914984587,0.5308246581575418,0.9506376511226252,0.4200538860103627,0.5305837651122626,0.8983215321773316,0.3777363702128592,0.5205851619644724,0.9597066453551883,0.3784825583786113,0.581224086976577,0.8716843606401521,0.3490211895535933,0.5226631710865588,0.980301434883975,0.4324014606853878,0.5478999741985872,0.9651855589545968,0.3661439505481272,0.5990416084064696,0.870233973094389,0.41776056717795756,0.4524734059164314,0.943400807542668,0.4321929137488867,0.5112078937937813,0.7713015547735715,0.32462907241247835,0.44667248236109325,0.8609681559806858,0.2987429456227207,0.5622252103579651,0.873164001169058,0.41345232350282407,0.45971167766623394,0.9512197265185208,0.47526111890370154,0.4759586076148193,0.837546905297496,0.2719336932177958,0.5656132120797002,0.891912445333762,0.39754119714211283,0.4943712481916492,0.8409292393465274,0.3088800477325816,0.5320491916139458,0.8845870192824398,0.3402110950928544,0.5443759241895854,0.7886529399366659,0.2772338028315609,0.511419137105105,0.881715193223928,0.3721616375507323,0.5095535556731957,0.9566277207379095,0.3921652957954988,0.5644624249424106,0.7786225795951403,0.31951543516702,0.45910714442812023,0.835682499665769,0.31051649827791467,0.5251660013878544,0.84275896255151,0.3498388976009525,0.49292006495055746,0.7727525590753408,0.26555458423869327,0.5071979748366475,0.951675007336088,0.39276820341187574,0.5589068039242122,0.8079979728640206,0.3822437477444273,0.4257542251195933,1.0,0.45890822451693736,0.5410917754830626,0.7883987685210927,0.31148642387174497,0.47691234464934773,0.8789503693473385,0.3997846001799222,0.4791657691674163,0.9659632993130336,0.4020674595364617,0.5638958397765719,0.9725618419743965,0.504266066125801,0.4682957758485955,0.8299662876119553,0.34813491664150814,0.48183137097044715
10,0.8538834179767573,0.36681977783541525,0.48706364014134196,0.9258713746656102,0.38800786061143316,0.537863514054177,0.9507896373056994,0.42417685664939553,0.526612780656304,0.8918020328678636,0.371376168241372,0.5204258646264915,0.9501701163728293,0.3698971792685085,0.5802729371043207,0.8738594949655003,0.34959738407686436,0.5242621108886361,0.9680399526741653,0.42547459490619677,0.5425653577679685,0.9548038915450332,0.3649560419320843,0.5898478496129489,0.8623246801321669,0.40727374654006515,0.4550509335921017,0.9498676858031011,0.43066841140084955,0.5191992744022516,0.7852733868235566,0.3392879276335593,0.4459854591899973,0.8681906158955239,0.28933846749383696,0.578852148401687,0.8826399414564741,0.41520137930721984,0.4674385621492543,0.9574982233259997,0.4858343887197952,0.4716638346062045,0.8193490049794147,0.2622064646156045,0.5571425403638102,0.8890467981797321,0.39502253163574685,0.4940242665439852,0.8506061989550043,0.30813845347401886,0.5424677454809855,0.9016143437929667,0.35484062246369025,0.5467737213292765,0.7874403803169828,0.2716588908462157,0.5157814894707672,0.865891653432151,0.3666687841891653,0.4992228692429857,0.9762993497667711,0.4132228979089163,0.5630764518578548,0.7724137627673332,0.30806552358162737,0.4643482391857059,0.8329688624050625,0.3201789568173571,0.5127899055877054,0.8279829423714365,0.3496327421226602,0.4783502002487764,0.7733844534598155,0.2664849808784107,0.5068994725814049,0.9547958188263845,0.3961784929692519,0.5586173258571326,0.8372532307479671,0.39977386683866606,0.43747936390930103,0.983244928034835,0.4431767027647837,0.5400682252700513,0.7790494136059886,0.307663793902326,0.4713856197036625,0.8668601041521483,0.3846432598862182,0.4822168442659301,0.9575449152304102,0.4013645607819983,0.556180354448412,0.9803906594109205,0.505601653855444,0.4747890055554766,0.8306707255710979,0.3481789440139546,0.48249178155714334
20,0.8543993663596077,0.3684373457384058,0.48596202062120186,0.9198974668748185,0.3750441276839438,0.5448533391908748,0.9332062176165803,0.43036131260794475,0.5028449050086355,0.8839540814462444,0.37179121818620253,0.5121628632600419,0.9553853497889413,0.3845380933735963,0.570847256415345,0.8839947566298383,0.35229685541838923,0.531697901211449,0.9651343881694712,0.4238242342675304,0.5413101539019407,0.9536759232720017,0.36286466887319785,0.5908112543988038,0.8538258462654031,0.3925062800578268,0.4613195662075763,0.9447642215874669,0.4203190715710662,0.5244451500164007,0.804649328971956,0.34865835707025933,0.4559909719016967,0.8646578245013549,0.290086180551311,0.5745716439500438,0.8939068514503343,0.4212392468185083,0.472667604631826,0.9690161235225048,0.4772755981102999,0.49174052541220487,0.7941809096979089,0.2510551382089383,0.5431257714889707,0.8777416261577603,0.3832384584259449,0.49450316773181535,0.8426419114290062,0.3012829339111488,0.5413589775178574,0.9206429209394028,0.3613168983548962,0.5593260225845066,0.7938232317055718,0.2757870578776043,0.5180361738279674,0.8558602435150874,0.3541852832186342,0.5016749602964532,0.9684991034566373,0.4127889836835489,0.5557101197730884,0.7698536980179292,0.3069570419375555,0.4628966560803737,0.8498698090745304,0.325738332155567,0.5241314769189633,0.805115898756813,0.35373963721268525,0.4513762615441277,0.7637722931757345,0.2499471806074327,0.5138251125683018,0.904319567924244,0.36139155675752843,0.5429280111667155,0.8241555519722343,0.3947309821627391,0.4294245698094953,0.9803813837098047,0.44848957878683626,0.5318918049229684,0.790370576303298,0.31321368630237134,0.4771568900009267,0.8631400225536282,0.37396703115695046,0.48917299139667775,0.9515796478008641,0.3918754275967423,0.5597042202041218,0.9791136812492007,0.49473579517199245,0.48437788607720833,0.8607959310321693,0.36781305558350946,0.4929828754486599
30,0.8756424951821576,0.3824795084824703,0.4931629866996874,0.9343125102964596,0.37715245036125866,0.5571600599352009,0.918966493955095,0.43161036269430053,0.48735613126079447,0.88347765087577,0.3624262884450972,0.5210513624306727,0.9584032839700852,0.3966849208775609,0.5617183630925243,0.8833148470923784,0.34079889370651534,0.5425159533858631,0.9423547624526684,0.41359083608199737,0.528763926370671,0.926161126180961,0.3482272371098292,0.5779338890711317,0.8231605790601774,0.37563048124513476,0.4475300978150426,0.9343518472042425,0.41020552766341417,0.5241463195408282,0.8191570863134833,0.3625333920411553,0.45662369427232796,0.858572214412322,0.2932196483507528,0.5653525660615691,0.8709402987441689,0.40802617239980876,0.4629141263443601,0.9659976999348644,0.4690309520226623,0.4969667479122021,0.7702299499101931,0.2687060667059238,0.5015238832042693,0.8633502020364386,0.37921879243735207,0.4841314095990865,0.8546475253216997,0.3044908725931401,0.5501566527285596,0.9403552594031078,0.369008749921247,0.5713465094818608,0.7993773272167594,0.2898902191194111,0.5094871080973482,0.8605851420504677,0.3680790541732839,0.4925060878771837,0.975848844703375,0.41356364819766067,0.5622851965057143,0.7719826865724164,0.31306688718999903,0.4589157993824174,0.8152912265958734,0.32007868752268,0.4952125390731934,0.8197436723008109,0.36408215643263003,0.45566151586818093,0.763130707159596,0.24353132044604767,0.5195993867135483,0.8877519054001538,0.3701274496585745,0.5176244557415793,0.8412979045249668,0.4036361751629771,0.43766172936198966,0.968040585991055,0.4327597686571124,0.5352808173339426,0.7831654979973023,0.3141326619919892,0.4690328360053131,0.8461487779227855,0.36555630171179504,0.48059247621099044,0.9555229098134038,0.3952704285808006,0.5602524812326033,0.9665374888109006,0.48578806780238987,0.4807494210085108,0.8734234007581094,0.379643839522324,0.4937795612357854
40,0.8733862668485036,0.3803264698253863,0.49305979702311725,0.9265597665351335,0.36902903405480464,0.5575307324803288,0.9154791018998273,0.42733540587219343,0.48814369602763386,0.8839160839160839,0.3724751737290922,0.5114409101869917,0.9619951262508425,0.394857711912437,0.5671374143384056,0.9113380677316663,0.37019345731118825,0.5411446104204779,0.931049792077804,0.40501360966413996,0.526036182413664,0.9143190940507575,0.3449468656104815,0.569372228440276,0.8025236006782005,0.3765719186585888,0.42595168201961175,0.9247052259146722,0.39889899646656307,0.5258062294481092,0.8314432326446969,0.35053527604284096,0.4809079566018559,0.8616241876005949,0.30405028217509117,0.5575739054255038,0.8683008557232866,0.40283791101112193,0.46546294471216476,0.9593830904571462,0.46218567698693663,0.49719741347020957,0.7737852667473163,0.274542896634645,0.49924237011267125,0.85788496394384,0.37436991791057184,0.4835150460332681,0.8518913069209828,0.29968138018663054,0.5522099267343522,0.9578736320141126,0.37814039157843243,0.5797332404356801,0.8081371597482248,0.2903507836101491,0.5177863761380757,0.8512581612846303,0.36450891124051527,0.48674925004411507,0.9803794197035345,0.4099174924862647,0.5704619272172697,0.7778725949907187,0.31254783626142574,0.46532475872929296,0.8238507228938673,0.3178552557026172,0.5059954671912501,0.8082591907123482,0.35564831265215546,0.4526108780601928,0.726820039968289,0.24021678241705416,0.4866032575512348,0.842966079515263,0.3556753562959497,0.4872907232193133,0.8361475202137707,0.40323497116706214,0.4329125490467086,0.9539693379957929,0.40908118396346715,0.5448881540323257,0.7858220327639288,0.3211421040167218,0.46467992874720704,0.8322314154302295,0.3573381650469445,0.47489325038328495,0.9492366519526527,0.39784069502628844,0.5513959569263643,0.9770570182293516,0.49640883192907176,0.4806481863002799,0.8726246184294388,0.3855204454731475,0.4871041729562913
50,0.89259070233125,0.39472003525182464,0.4978706670794254,0.9245710789120662,0.36554981132963577,0.5590212675824305,0.9148297063903281,0.4155495682210708,0.4992801381692573,0.8785014358682071,0.37440281766300576,0.5040986182052013,0.9520652646145429,0.39643640615529846,0.5556288584592445,0.8987194076720301,0.35444029904495755,0.5442791086270725,0.9124135013446952,0.3934006494517781,0.5190128518929171,0.9203578111530452,0.3505823476779656,0.5697754634750796,0.7875733308147089,0.37046019227868987,0.4171131385360191,0.9305440932537853,0.41560782235462074,0.5149362708991646,0.8442098230148041,0.3514560287463716,0.49275379426843247,0.8889595175519018,0.3137562903652996,0.5752032271866023,0.8471207414909114,0.3907893633844683,0.4563313781064432,0.9320481234258449,0.4423923752950597,0.48965574813078516,0.7107726346548534,0.21825407580241013,0.4925185588524433,0.8676858097808916,0.38470620188123916,0.48297960789965244,0.8556089406797062,0.29775613385414024,0.5578528068255659,0.950570912904744,0.3852689275880088,0.5653019853167353,0.8400097837428541,0.301743900122557,0.5382658836202971,0.853217575436739,0.3664767954826187,0.48674077995412035,0.9808044004007326,0.4118241626412614,0.5689802377594712,0.789080576058556,0.32509523264918316,0.4639853434093728,0.8227254785869351,0.3125075599865034,0.5102179186004316,0.8065196090921515,0.36331775971536645,0.44320184937678503,0.6955839111161077,0.2329247987532685,0.4626591123628392,0.8523067039947974,0.36302532338269,0.4892813806121073,0.8455671757542251,0.4100650372793378,0.43550213847488733,0.9500702621007426,0.40989933948490437,0.5401709226158383,0.7749410516994615,0.32532769077111584,0.44961336092834564,0.8334097791518316,0.3534204224370589,0.4799893567147726,0.9403074947751192,0.38883187598991575,0.5514756187852035,0.973510251346244,0.48631022577115984,0.4872000255750842,0.8870907550904029,0.397973902250847,0.48911685283955586
60,0.8981462114049693,0.3901880562132735,0.5079581551916957,0.9158259525696041,0.355822108558025,0.5600038440115791,0.9141968911917099,0.4115896373056995,0.5026072538860104,0.8756253151237477,0.38000306903128217,0.4956222460924655,0.9333032970215779,0.39421944028763345,0.5390838567339444,0.8843865689056626,0.3324613589547831,0.5519252099508795,0.8963259717951042,0.3887110683412016,0.5076149034539026,0.9134853783706907,0.352027454856748,0.5614579235139426,0.7866120897016192,0.35745677842554496,0.42915531127607426,0.9373576615581442,0.4138988855724413,0.5234587759857028,0.8652773531428949,0.3632180543078832,0.5020592988350118,0.8714504003422774,0.2971293523215777,0.5743210480206996,0.8289958108754115,0.3696443662051606,0.45935144467025085,0.9334518881074331,0.43841174680830264,0.4950401412991304,0.6969603642536668,0.22456149860423633,0.4723988656494305,0.8518144479610671,0.37892613060034475,0.47288831736072234,0.8529686718699045,0.2940554094107587,0.5589132624591459,0.9760516767902873,0.3905110976870708,0.5855405791032164,0.8321866925484829,0.2922021487805449,0.5399845437679379,0.8504266807834834,0.3662212811011117,0.48420539968237164,0.983460210703643,0.40772112077491973,0.5757390899287232,0.79667059620477,0.32712305025996535,0.46954754594480463,0.796141382888647,0.2912966252220249,0.5048447576666221,0.8015139687709195,0.37367649341113196,0.4278374753597876,0.7055217102240899,0.22141114033676482,0.4841105698873251,0.8636379858671256,0.375536327514692,0.4881016583524336,0.8503835433415494,0.40349412207351437,0.446889421268035,0.9506556369717292,0.4043553944348308,0.5463002425368984,0.7784496339542211,0.3347542705340871,0.44369536342013405,0.8314863854643133,0.35730015331398957,0.47418623215032374,0.9270227083157608,0.3757298432067178,0.5512928651090431,0.9700664952188801,0.4773482900214547,0.49271820519742543,0.904053872731542,0.40846709268390863,0.4955867800476334
70,0.9339279289831912,0.4088514431215714,0.5250764858616198,0.9204877972244667,0.36150183178919126,0.5589859654352755,0.9098915371329879,0.39991709844559586,0.509974438687392,0.8774375050237119,0.38294933906219175,0.4944881659615202,0.9245802514825959,0.40096867105411366,0.5236115804284823,0.8840264473286181,0.33104103945491997,0.5529854078736982,0.8768284717428041,0.3830986799439342,0.49372979179886983,0.9061857344163282,0.35392156969590627,0.552264164720422,0.7731851813485711,0.35147301441252327,0.42171216693604774,0.93311100034669,0.41406464310186036,0.5190463572448297,0.8919508506928664,0.3822611089403907,0.5096897417524757,0.8674103049935823,0.3032720086384288,0.5641382963551536,0.8183632734530938,0.35703847696208035,0.46132479649101343,0.9254840406894045,0.42424888154664553,0.501235159142759,0.6905962732001054,0.2395440915956055,0.45105218160449995,0.8342968633080765,0.3736959088314035,0.460600954476673,0.8422071004630737,0.29411821543917116,0.5480888850239025,0.9707409452583283,0.38322320267130167,0.5875177425870267,0.8432168217927668,0.3068920743876704,0.5363247474050964,0.8225219692959238,0.3483211575789659,0.4742008117169578,0.9895490482601954,0.40422683504240237,0.585322213217793,0.8037657584741662,0.33615585603814585,0.46760990243602035,0.7939306836774321,0.2779958237042979,0.5159348599731342,0.7957416153787354,0.36285448897763095,0.43288712640110444,0.7413284125688833,0.2282921988180086,0.5130362137508747,0.8565735313944912,0.37466987603994006,0.48190365535455115,0.8470856081024011,0.4006492210115716,0.4464363870908295,0.9092805879765371,0.3789087037712177,0.5303718842053193,0.7634989034071603,0.32684902027409674,0.4366498831330636,0.8121764251232214,0.3428658312532468,0.46931059386997453,0.9176038650059513,0.3751651812072989,0.5424386837986523,0.9637526463107942,0.47571432630965743,0.48803832000113667,0.9254281137835028,0.41892673845224915,0.5065013753312536
80,0.9301071220399204,0.40356366942489885,0.5265434526150217,0.9178401361878388,0.35942096633744147,0.5584191698503973,0.9253775474956822,0.4092711571675302,0.516106390328152,0.8860366383877356,0.3945254327699469,0.4915112056177887,0.904454134730737,0.3874809367753516,0.5169731979553853,0.9167571772230305,0.3538900332752337,0.5628671439477968,0.8662696503327453,0.381760958045973,0.48450869228677224,0.916444251666614,0.3604245520004272,0.5560196996661868,0.7605169070277237,0.35010503577614505,0.4104118712515786,0.9279094823812587,0.40825145650674177,0.5196580258745169,0.9230475025763369,0.39103895138071587,0.532008551195621,0.8687366297903552,0.30868732555059797,0.5600493042397572,0.8126425922275766,0.3584884714113204,0.4541541208162562,0.9136344214523363,0.4071400875870076,0.5064943338653286,0.6747956863141245,0.22052573354588034,0.4542699527682441,0.8394871766446985,0.37909463287013684,0.4603925437745617,0.8404243755027502,0.30497399588862073,0.5354503796141294,0.9824371551081974,0.40278730019901343,0.5796498549091839,0.8399070024017007,0.298760639169839,0.5411463632318617,0.8223652726310217,0.3409832362802188,0.4813820363508029,0.9949078889434827,0.41021357513416246,0.5846943138093202,0.803844935734457,0.3306640332896392,0.47318090244481786,0.789434481178021,0.27228684021212524,0.5171476409658957,0.761800084778545,0.33113202521119356,0.43066805956735144,0.7426968709598011,0.2302382784560843,0.5124585925037167,0.8527805756251536,0.3931726796151924,0.4596078960099612,0.8723019511183802,0.41028963473159646,0.4620123163867837,0.8835412098774307,0.36029823309216574,0.523242976785265,0.7633418795498306,0.33676983906341706,0.42657204048641356,0.8114288610417749,0.34649468469267514,0.4649341763490998,0.9196328994105022,0.36174684398459245,0.5578860554259097,0.9813852460181015,0.4709225501200608,0.5104626958980407,0.9251660460903693,0.4160062560799705,0.5091597900103988
90,0.9364853596160229,0.3995504276793757,0.5369349319366471,0.9188776270681175,0.3551317554581042,0.5637458716100132,0.9188835924006908,0.399107426597582,0.5197761658031088,0.9009565147496182,0.40872189461531155,0.49223462013430663,0.8973312379430133,0.3837478523143157,0.5135833856286975,0.9221676437965457,0.3611270364875182,0.5610406073090275,0.8593567312631767,0.38006062169782595,0.4792961095653508,0.9100883956585755,0.37015668405663166,0.5399317116019439,0.7478410158993241,0.35830376742535147,0.3895372484739726,0.9093306314077834,0.40569272055965344,0.5036379108481299,0.9556964490817853,0.4117275563577384,0.5439688927240469,0.8738300429884074,0.3214025222582157,0.5524275207301917,0.8367192969339414,0.3637832167673733,0.47293608016656813,0.8902383434258668,0.3877905424924402,0.5024478009334267,0.7131600927388259,0.2732592375409921,0.4399008551978338,0.8541324627382727,0.3908521004583927,0.46328036227988006,0.8427626922528764,0.31903288378710687,0.5237298084657696,0.9816496251357331,0.40208500876474534,0.5795646163709878,0.863883677542407,0.3006081012513303,0.5632755762910767,0.8325209105346745,0.33751191106405504,0.4950089994706194,0.989953609464435,0.4068558447608048,0.5830977647036302,0.8119760004926585,0.33453272220218355,0.47744327829047495,0.7837032156203645,0.27382907745882595,0.5098741381615386,0.7413003546337498,0.31092415563117165,0.4303761990025781,0.755681719062858,0.25508374538920625,0.5005979736736518,0.8463327490899285,0.3871194156508498,0.4592133334390787,0.9121094499857947,0.4280923421866962,0.4840171077990985,0.877146588479754,0.3658575827441073,0.5112890057356467,0.7490501343712352,0.3290525025999032,0.4199976317713321,0.8176855922861523,0.3470648606869987,0.47062073159915363,0.8986677725607071,0.3489681446284477,0.5496996279322593,0.9762293800883761,0.45448345434137055,0.5217459257470056,0.9529515111871457,0.4267489349568951,0.5262025762302506
100,0.9404456120681721,0.3868915643833859,0.5535540476847862,0.9348283138910026,0.35014630778765365,0.584682006103349,0.9289754749568221,0.3944455958549223,0.5345298791018999,0.9212691175073621,0.4192135972700236,0.5020555202373385,0.879734965306272,0.3728668408057598,0.5068681245005122,0.944607539505337,0.36932628455366534,0.5752812549516717,0.8336796766222929,0.37259796982396926,0.4610817067983236,0.9005731386616302,0.35952544685525717,0.541047691806373,0.7515610647078269,0.35080273534792816,0.40075832935989875,0.899443544969901,0.4069790923724688,0.49246445259743216,0.9650326454051489,0.41430566392762413,0.5507269814775247,0.8834321455493755,0.32678727869119656,0.556644866858179,0.8172916369304524,0.3519159184468747,0.46537571848357767,0.8752121299328104,0.37355078871144726,0.5016613412213632,0.6205740247517069,0.18905514313661237,0.43151888161509444,0.8774301186721578,0.4023679003176046,0.47506221835455315,0.8577781642764142,0.3431793860952284,0.5145987781811857,0.9838232078597344,0.39789349629953563,0.5859297115601988,0.8846468094850265,0.3226085123766949,0.5620382971083315,0.8395623786836068,0.3408420681136404,0.49872031056996646,0.9870668036474319,0.40156209121132264,0.5855047124361094,0.8215674458295578,0.33671229622852317,0.4848551496010346,0.7799311802491772,0.29393545840575,0.4859957218434271,0.7666018859751733,0.32316840122952056,0.4434334847456528,0.7644836589398518,0.24206982239115812,0.5224138365486937,0.8453413858465052,0.3980224286020192,0.44731895724448606,0.92112598189399,0.4411458693265148,0.4799801125674752,0.8572643823353718,0.3631754703966343,0.4940889119387376,0.7591923310577745,0.35593962046561434,0.4032527105921601,0.8184508951763111,0.3451592058081928,0.4732916893681183,0.8923346547829917,0.3353975126756075,0.5569371421073842,0.9532562055100098,0.43655958284196017,0.5166966226680496,0.9655181812082788,0.43134455402368255,0.5341736271845963
110,0.9406687248823777,0.3794033405566107,0.561265384325767,0.9267264711189211,0.34670630967043486,0.5800201614484863,0.9454784110535406,0.3937768566493955,0.551701554404145,0.9422145252866256,0.43122958546156037,0.5109849398250652,0.8736222182888956,0.36902290805134064,0.504599310237555,0.9591939038619438,0.3723945203900837,0.5867993834718601,0.8360180749356708,0.37515370436229833,0.4608643705733725,0.8926806302236646,0.35676819107673563,0.535912439146929,0.7289559032543572,0.34747571380911974,0.3814801894452374,0.9052263815948443,0.408001652906068,0.4972247286887762,0.9815814045728357,0.41314882078729076,0.5684325837855448,0.8900270969582137,0.3329421591997229,0.5570849377584908,0.7998849066905915,0.33254263323523214,0.46734227345535945,0.8615940747510185,0.35907597574277056,0.502518099008248,0.6131578752854971,0.17112087338095108,0.44203700190454603,0.8791727868834286,0.4142118361758853,0.46496095070754323,0.8403736475567247,0.34503457954987404,0.4953390680068507,1.0,0.4136533608073201,0.5863466391926798,0.8813330870050557,0.3273741839291615,0.5539589030758942,0.8407623080995236,0.34242173989765307,0.4983405682018705,0.9936865480209045,0.41735401657807586,0.5763325314428286,0.8249522737069913,0.33743588841284783,0.48751638529414354,0.7926192249660994,0.30737154389248583,0.4852476810736136,0.7733100462575832,0.3303861593234394,0.44292388693414375,0.7844096536404676,0.26625625837114686,0.5181533952693208,0.8467511043786532,0.39027195076493587,0.45647915361371727,0.929587738898743,0.44007087297382386,0.48951686592491916,0.85353818030573,0.35647104533916657,0.49706713496656346,0.7706550726428403,0.37126617860562816,0.39938889403721206,0.8256807267843341,0.3544771486132053,0.47120357817112885,0.8874846533771942,0.3370610397278376,0.5504236136493567,0.9545367357667552,0.44138332788678764,0.5131534078799677,0.9609393344738519,0.43283729160377044,0.5281020428700816
120,0.9360391339876116,0.37138801270627475,0.5646511212813369,0.9381408320323839,0.3506268092350417,0.5875140227973421,0.9535557858376511,0.39984525043177893,0.5537105354058722,0.9485908031362577,0.44012539184952976,0.508465411286728,0.8474906270616441,0.3553832043381016,0.4921074227235426,0.976946457123925,0.4001872632200631,0.576759193903862,0.8271247230997028,0.3653445185944506,0.4617802045052521,0.8752161939189977,0.3529723326274904,0.5222438612915073,0.724653930348865,0.34154983753349494,0.3831040928153701,0.9231982331648132,0.41811052758753925,0.5050877055772739,0.9973286367075772,0.4342694712636623,0.563059165443915,0.8996251247886233,0.3340912332172035,0.5655338915714199,0.799994789082448,0.32274384262122746,0.47725094646122057,0.86661159984139,0.35968009982326626,0.5069315000181237,0.6125739459089218,0.17199307169026612,0.44058087421865566,0.8907041066885424,0.4201648439968295,0.4705392626917129,0.8489297611196865,0.3563734832948042,0.4925562778248823,0.9849313088562841,0.4102086120571765,0.5747226967991076,0.8895568953269618,0.3358790146521958,0.553677880674766,0.8687771307570143,0.3564609140638786,0.5123162166931357,1.0,0.4183992393738873,0.5816007606261127,0.8343127853680423,0.34500611424398914,0.4893066711240532,0.8280477090853531,0.3263065248254041,0.501741184259949,0.7983753095227617,0.3365152311836799,0.46186007833908177,0.7591551998511366,0.23246347708607526,0.5266917227650613,0.8379934014862518,0.3845299748590281,0.4534634266272236,0.9120403430774074,0.4206806262621609,0.49135971681524654,0.8609922959874435,0.3753673569639926,0.48562493902345094,0.7971123055220914,0.3929972507954159,0.4041150547266755,0.8227867668487007,0.3507646693612762,0.47202209748742446,0.8802307382311318,0.3358614258535534,0.5443693123775785,0.9356022932325485,0.42896875577215443,0.5066335374603942,0.9753928918855456,0.45328066820972124,0.5221122236758243
130,0.9325725186368923,0.3747598051109568,0.5578127135259354,0.9531167873477104,0.36298452196970293,0.5901322653780076,0.9449975820379966,0.3924172711571675,0.552580310880829,0.9546762537358149,0.4544592293808595,0.5002170243549554,0.8328479250808567,0.3438299515664473,0.4890179735144094,0.9575719162789358,0.3846530588726754,0.5729188574062604,0.8157988326604046,0.3613662196746233,0.4544326129857813,0.8931241887619485,0.3542975591202501,0.5388266296416985,0.7173935893900918,0.3320806223845787,0.38531296700551304,0.9148636644320528,0.42436962528292593,0.4904940391491269,0.9806689150345932,0.4230740627504772,0.557594852284116,0.8799808487663753,0.32669967198419003,0.5532811767821852,0.7962044129674816,0.31541230818725774,0.4807921047802239,0.872510047681866,0.363300450676564,0.509209597005302,0.5575219712667325,0.14699005348990196,0.41053191777683057,0.8977135793983804,0.4220405403158309,0.4756730390825495,0.8518043447277962,0.3627531264116259,0.4890512183161704,0.9636865297167486,0.38920657745033005,0.5744799522664186,0.9139368896544725,0.3560228564886251,0.5579140331658474,0.8671706370213517,0.3522329274748544,0.5149377095464973,0.9961228487745114,0.42546438393751634,0.570658464836995,0.8317241288302,0.3426461920136537,0.48907793681654627,0.8407596274438651,0.3330930053413294,0.5076666221025357,0.8258264170872779,0.3322925184092209,0.49353389867805697,0.7427162542231285,0.2136966015324408,0.5290196526906877,0.8278121009762945,0.36666164375956667,0.46115045721672787,0.9048109926055607,0.4048109926055608,0.5,0.852391393277774,0.37908671250391535,0.47330468077385873,0.8161997137532305,0.4036182415387308,0.41258147221449976,0.8218643487956616,0.35343562713024085,0.4684287216654207,0.8714374748127947,0.33783657135359557,0.5336009034591991,0.9394154672425796,0.43220826643554366,0.507207200807036,0.9890916943410151,0.46785163194793866,0.5212400623930764
140,0.8969748691303899,0.34953690146501454,0.5474379676653754,0.9511908590973633,0.366667712656212,0.5845231464411513,0.9375392055267703,0.38660587219343695,0.5509333333333334,0.9617350256848689,0.4660134014365989,0.49572162424827004,0.8333270757683843,0.33190303277354943,0.5014240429948348,0.966056380634102,0.38360150386770575,0.5824548767663963,0.8102596644886555,0.36929724854663665,0.4409624159420189,0.8836459857952286,0.3539760609168257,0.5296699248784028,0.7245457716816235,0.3310447365574772,0.39350103512414636,0.9043030421175875,0.426498792421379,0.4778042496962085,0.9800786889425863,0.43310318450585683,0.5469755044367295,0.8888637613837785,0.33655848257034005,0.5523052788134385,0.8080399926594031,0.31233786683160353,0.49570212582779954,0.866282077615665,0.3510597983983023,0.5152222792173627,0.5787035782305215,0.15863661113999275,0.42006696709052876,0.8954387987561871,0.4172448770321429,0.4781939217240443,0.8521666871994067,0.3645624231532008,0.48760426404620594,0.9701405694675557,0.39011825920668863,0.580022310260867,0.9337385606969355,0.3514926713000669,0.5822458893968687,0.8840289394741486,0.3543476266101994,0.5296813128639491,0.9895732964080836,0.4241600888247944,0.5654132075832892,0.7999630506118642,0.32855483905022476,0.4714082115616395,0.8557856974604812,0.34762568676508976,0.5081600106953914,0.841251016300181,0.3473279702024262,0.4939230460977548,0.7992979382022799,0.21826717502505286,0.581030763177227,0.828515968879125,0.3632037687665062,0.46531220011261887,0.8743770780063425,0.4015975213655525,0.47277955664078997,0.8681331847645064,0.3855343941969153,0.48259879056759114,0.8180144976781062,0.4054330254636065,0.41258147221449976,0.8225637646820319,0.3639293995413251,0.45863436514070677,0.878314167627295,0.3405052436247083,0.5378089240025866,0.9241396825847885,0.43224378738580016,0.49189589519898835,0.9956161316292643,0.46822481634296065,0.5273913152863037
150,0.8971198924596235,0.3409721583096973,0.5561477341499262,0.9641153674169026,0.37228467651465824,0.5918306909022444,0.926540932642487,0.36704663212435235,0.5594943005181348,0.9655815448918897,0.4756326223410863,0.4899489225508034,0.8060852137316005,0.3284327660403738,0.4776524476912267,1.0,0.3991904466948042,0.6008095533051958,0.7990651055649696,0.3619856860270241,0.4370794195379455,0.8662033459789293,0.3404306332206818,0.5257727127582476,0.7062303962415625,0.32105148504896847,0.385178911192594,0.8970050415969687,0.439950833048316,0.45705420854865275,0.9783398828755343,0.43959331061356366,0.5387465722619706,0.8660656439092965,0.32394311676140414,0.5421225271478923,0.8044410611240629,0.3086449122186954,0.4957961489053675,0.8747771605948536,0.36597397433461226,0.5088031862602412,0.5310234039879667,0.12002828484912693,0.4109951191388397,0.8991536086645641,0.4252243463608498,0.47392926230371424,0.8475335347957476,0.37233587697748405,0.4751976578182635,0.9752789709114223,0.3948564101233735,0.5804225607880488,0.9380436677586642,0.327316938625228,0.6107267291334362,0.891273689782954,0.35658937709546495,0.534684312687489,0.9953098977111025,0.4179002380147148,0.5774096596963877,0.7686286498517626,0.3110544651576067,0.45757418469415584,0.8883620771978075,0.35538780343398463,0.5329742737638229,0.8815578868368569,0.38111662145916386,0.5004412653776931,0.7987300085867857,0.23662312539614544,0.5621068831906402,0.8246020667940899,0.36477012269111503,0.4598319441029749,0.8923621509141308,0.42573502875615243,0.4666271221579784,0.8479702725416395,0.38404357106057263,0.4639267014810669,0.8164931681751254,0.4065553599192743,0.4099378082558511,0.8376316156253564,0.3722945149069346,0.46533710071842177,0.8758399640115838,0.34990299997188407,0.5259369640396997,0.9267131754308692,0.4340482516588284,0.49266492377204074,0.9799507732045218,0.4686231592365234,0.5113276139679984
160,0.8862738207790541,0.3407127896631833,0.5455610311158708,0.9771948129378447,0.3758443096861247,0.60135050325172,0.9255322970639033,0.3653609671848014,0.5601713298791019,0.9653082549634274,0.4836880987351207,0.4816201562283067,0.8210622484682375,0.32705073812448265,0.49401151034375484,0.9969231212457326,0.4090721827689028,0.5878509384768298,0.795345982998961,0.3533212926740259,0.4420246903249351,0.8601711678231521,0.34306909813759906,0.517102069685553,0.7019939278810193,0.3129593887054931,0.3890345391755263,0.906663335951991,0.452735174331396,0.453928161620595,0.9955237253182204,0.45387206023139226,0.5416516650868282,0.8757736894647842,0.33367561070024243,0.5420980787645417,0.8115698228967717,0.3148980132810429,0.4966718096157288,0.8889224513378053,0.37695365489576665,0.5119687964420387,0.49863873003984027,0.09479859364182215,0.4038401363980181,0.9188927627166557,0.44165996907096494,0.4772327936456907,0.8566234996002154,0.3734808791877731,0.4831426204124424,0.9818349263057247,0.41008075424988233,0.5717541720558423,0.916251421374876,0.3129288518933884,0.6033225694814877,0.8848858302452797,0.3506800776424916,0.534205752602788,0.9889900646404574,0.4306330680926279,0.5583569965478294,0.7638406249725079,0.3076806341218802,0.4561599908506277,0.9121943378088453,0.35593848876665585,0.5562558490421895,0.8890721382029265,0.38969407916833637,0.4993780590345901,0.8117613765218284,0.2560102653762582,0.5557511111455703,0.7895514279596159,0.3527052320186535,0.43684619594096236,0.9045364846083558,0.4222700851550682,0.4822663994532876,0.8160433793588605,0.3608493755145565,0.455194003844304,0.855756854992329,0.43302803776809895,0.42272881722423006,0.840581326102657,0.37012277789744435,0.47045854820521266,0.8595772298291487,0.3363534549816778,0.523223774847471,0.9240633125417371,0.434453190491752,0.4896101220499851,0.9666188655194391,0.4526705746201067,0.5139482908993325
170,0.8810139361841574,0.3444471403909494,0.5365667957932079,0.9814271481356543,0.38384416847753605,0.5975829796581184,0.9509582037996546,0.37973886010362695,0.5712193436960277,0.9707784378630774,0.4911663049594084,0.47961213290366894,0.8254353924297767,0.3252396200406563,0.5001957723891204,0.9788968755851976,0.40366171619538754,0.57523515938981,0.7977204103121971,0.3543440513796782,0.44337635893251887,0.8741002137145685,0.3557034326199706,0.5183967810945979,0.7332197921220883,0.3333206386540796,0.39989915346800864,0.9251768177589349,0.4656269078166348,0.45954990994230005,0.980130628838683,0.45526027199979224,0.5248703568388907,0.8844386039973107,0.3401707312103987,0.5442678727869119,0.8040581719648104,0.3167535530528047,0.4873046189120057,0.8990519645565894,0.3905475451143387,0.5085044194422507,0.5725094919321656,0.17469590091432993,0.3978135910178357,0.9157765792930664,0.45773641589020747,0.45804016340285897,0.8335422841586287,0.35405932270945206,0.4794829614491766,0.9797021098391215,0.4059670682760691,0.5737350415630524,0.9263929473785554,0.3067905940761519,0.6196023533024035,0.8944640903476266,0.35592165166754897,0.5385424386800777,0.990910773196863,0.4338070230293594,0.5571037501675037,0.7487705530971505,0.3052415346312539,0.4435290184658966,0.9658129452434157,0.39432889601914983,0.5714840492242658,0.8809579512314895,0.3855153771139623,0.4954425741175272,0.7814633976146956,0.24776850180942764,0.533694895805268,0.761735758075645,0.33382571041090026,0.4279100476647447,0.877068408160758,0.4156166255864489,0.46145178257430913,0.8179073361848963,0.35930891532775,0.4585984208571463,0.8679403618241539,0.4420813640997127,0.42585899772444114,0.8507051176463135,0.3828212308199131,0.4678838868264004,0.882681511888361,0.34782007666282416,0.5348614352255368,0.9478818857362072,0.4527855529191117,0.49509633281709553,0.9671744490288819,0.4522722317265439,0.5149022173023381
180,0.8547647135928693,0.3364401792711462,0.5183245343217231,0.9939515654541032,0.3867703242306093,0.6071812412234939,0.9424635578583765,0.3703820379965458,0.5720815198618308,0.9751642297096843,0.49822069257805934,0.4769435371316249,0.8317877147909168,0.3170368463302957,0.5147508684606211,0.9735353855461604,0.3931519280909235,0.5803834574552369,0.7944359601960908,0.352132335678705,0.44230362451738575,0.874343244559869,0.356103398181519,0.51823984637835,0.744841517085261,0.3470674529243209,0.3977740641609401,0.9250040563902446,0.46335999850584764,0.46164405788439694,0.9745163982515143,0.45705928112822897,0.5174571171232852,0.8933520770939022,0.3516105372532241,0.5417415398406781,0.8156717212566921,0.3203105706860966,0.4953611505705955,0.9181444823150914,0.3952860747202631,0.5228584075948283,0.5852031803208408,0.15725439856506132,0.42794878175577955,0.9192463957697061,0.4537100984962281,0.46553629727347806,0.8320566800250258,0.3570546871414319,0.47500199288359385,0.9957843983826914,0.4207226004424992,0.5750617979401922,0.9503891379637845,0.3274210209960162,0.6229681169677683,0.9202498676548438,0.3673774483853891,0.5528724192694547,0.967957986893238,0.4208087395429862,0.5471492473502517,0.7468593020084632,0.2997519112510887,0.4471073907573745,0.9529943912858025,0.38857693997211556,0.5644174513136869,0.8879788192618707,0.36725092827874073,0.52072789098313,0.7841150280378903,0.22658647164519324,0.5575285563926972,0.7402945538468859,0.3109034094964668,0.42939114435041914,0.8863191357029324,0.40478411769674355,0.4815350180061889,0.7913275514727656,0.34710847064824274,0.44421908082452277,0.8834213696599018,0.4543549665873825,0.42906640307251925,0.860410780127466,0.39350252778024153,0.4669082523472245,0.8968449217907986,0.34674464156849516,0.5501002802223034,0.9532988306503175,0.4574743183529646,0.49582451229735297,0.9866806715641877,0.46503597665291335,0.5216446949112744
190,0.8641940189032332,0.33995141718470673,0.5242426017185264,0.9840316621035373,0.3852974402020852,0.5987342219014521,0.9539592400690846,0.379213816925734,0.5747454231433506,0.9865123382364762,0.5085910954249512,0.4779212428115249,0.8400852459133631,0.3139581243753609,0.5261271215380022,0.9580991342677287,0.369859264487691,0.5882398697800377,0.8138544288938632,0.3594624938111476,0.45439193508271564,0.9106943380351992,0.3675716205362154,0.5431227174989838,0.7424833534670946,0.34992832584093364,0.392555027626161,0.934612156563823,0.4835170479284394,0.45109510863538366,0.9677158132194118,0.4423555687241555,0.5253602444952563,0.8745981296986737,0.34726483711264594,0.5273332925860278,0.7890756511947727,0.29904549584146123,0.4900301553533115,0.9253895776513633,0.4003453392925597,0.5250442383588035,0.5963126214979636,0.15961475444168222,0.43669786705628144,0.9080177149096794,0.44717398413639814,0.4608437307732813,0.8423931029318337,0.3622216907865972,0.4801714121452365,0.9918133943097717,0.415969625432215,0.5758437688775567,0.9403608015383375,0.3225434608949523,0.6178173406433852,0.8986807834833245,0.3541514028586554,0.5445293806246692,0.9650265134353883,0.42371851728956755,0.5413079961458207,0.733390370285654,0.29138331471201473,0.44200705557363923,0.9554517847934453,0.39649343952329114,0.5589583452701541,0.9014322014857092,0.373834005461962,0.5275981960237472,0.6803467278144014,0.1718520126611476,0.5084947151532537,0.7408893717929399,0.3093965373664634,0.4314928344264765,0.8906728709313307,0.40560956132470266,0.48506330960662813,0.8245843752834875,0.36345275323025944,0.46113162205322805,0.886067607780146,0.4519970345658419,0.4340705732143041,0.8726758992942488,0.4012290460322086,0.4714468532620402,0.8934639787818296,0.339736740986495,0.5537272377953346,0.9651450675608474,0.4658608147085151,0.4992842528523323,1.0,0.47609523330314313,0.5239047666968568
200,0.821021689354451,0.31562933152611955,0.5053923578283315,0.9764926924555389,0.37100595429548683,0.605486738160052,0.9593975820379965,0.3803440414507772,0.5790535405872194,0.9824173736399442,0.5034453529751335,0.47897202066481065,0.8573811554325497,0.3167722407267357,0.540608914705814,0.9578312038144078,0.37140346581005745,0.5864277380043502,0.831578372372498,0.3648982238865296,0.46668014848596845,0.9317061528217189,0.3735787327303698,0.5581274200913491,0.7424178489221456,0.34066019441139594,0.4017576545107496,0.9277320517863876,0.46576931921514975,0.4619627325712378,0.9419323766161866,0.4366846764321541,0.5052477001840325,0.8818348511704663,0.356626530570666,0.5252083205998004,0.7878986635129287,0.30707030887147385,0.4808283546414549,0.9194098476618751,0.39541568679571487,0.5239941608661601,0.6078384511334882,0.16574970865127098,0.44208874248221725,0.9008907340380128,0.43538769379146736,0.46550304024654543,0.8467049783439983,0.3559990627408068,0.4907059156031915,0.9682115842879432,0.40504241543781105,0.5631691688501321,0.9294529690797297,0.3434210834454387,0.586031885634291,0.9006980765837304,0.35387188988883006,0.5468261866949004,0.9736243961892121,0.432814125184254,0.5408102710049582,0.703430574738935,0.2848929787365069,0.4185375960024281,0.968666641201449,0.3922900870273815,0.5763765541740675,0.9163657337166127,0.40182482343594006,0.5145409102806726,0.655830776357846,0.1442424923775317,0.5115882839803143,0.7113844189421757,0.29948092220574357,0.41190349673643223,0.9077384380302995,0.4243836047699124,0.48335483326038714,0.8365075371293695,0.3636016643816507,0.47290587274771884,0.9056775708151855,0.4718747104068205,0.433802860408365,0.8748957844988153,0.40413060831443304,0.47076517618438224,0.9014535946242304,0.3485346903965286,0.5529189042277017,0.940918003438428,0.4498728349980819,0.4910451684403461,0.9937544027372447,0.47447670323035124,0.5192776995068934
210,0.8135501989887411,0.31728873308177363,0.4962614659069675,0.9805504781479709,0.37305740129127407,0.6074930768566968,0.9507122625215889,0.3700753022452504,0.5806369602763385,1.0,0.5002111785810845,0.49978882141891545,0.8550068565033084,0.3159426664020611,0.5390641901012474,0.9476008700537302,0.3695654052808228,0.5780354647729073,0.8371442717376902,0.36769105248844164,0.4694532192492486,0.9489874986240967,0.36921616558356285,0.5797713330405339,0.7537394716677609,0.34724416285953236,0.4064953088082286,0.9140733979009493,0.46422147073620856,0.4498519271647408,0.918459084937076,0.4322603416464711,0.4861987432906049,0.8674449402033291,0.34841798586068495,0.5190269543426441,0.8080297973859318,0.3267335929729644,0.4812962044129675,0.9264418519588449,0.40341209280663964,0.5230297591522052,0.6199161802641726,0.16687321833784627,0.45304296192632637,0.8997466923115297,0.4304257453731161,0.46932094693841353,0.845229036676305,0.35776246276931106,0.48746657390699394,0.953150305191027,0.39142648546682923,0.5617238197241977,0.9362833746627081,0.3494578609511567,0.5868255137115513,0.9000698782424563,0.3522781012881595,0.5477917769542968,0.9503359644700823,0.41922750505701506,0.5311084594130672,0.6752940555472469,0.27854560170319087,0.396748453844056,0.9560438511048721,0.38749625979615093,0.5685475913087212,0.9202317280230153,0.40715243691989816,0.5130792911031171,0.6318653095797903,0.14760742689117654,0.4842578826886137,0.7093481588401843,0.3051416063256906,0.4042065525144937,0.9318721061482113,0.44036073806178155,0.4915113680864297,0.8351159880939544,0.3669410397421612,0.4681749483517932,0.9317924402022262,0.47966412339501024,0.4521283168072159,0.8508368916538905,0.3872508647669247,0.46358602688696576,0.9111184524981022,0.3504653189754548,0.5606531335226475,0.9214756113155539,0.44514144442392123,0.47633416689163266,0.9767745127637449,0.4592075911576264,0.5175669216061185
220,0.8056882611981716,0.3105730373741853,0.4951152238239863,0.9810152897521789,0.3587423806199057,0.6222729091322732,0.9556338514680484,0.36539965457685664,0.5902341968911917,0.9927103199830473,0.5055059882646089,0.4872043317184383,0.8721740389721145,0.31178585540018916,0.5603881835719253,0.9246452802466113,0.36016767260627186,0.5644776076403394,0.8541348507353402,0.3761962209065826,0.4779386298287577,0.9453507545399361,0.3618020900652696,0.5835486644746665,0.7359938334326057,0.335249214326301,0.4007446191063047,0.9161325266466902,0.46914750435697167,0.4469850222897185,0.8652018042031181,0.40604249863952885,0.4591593055635892,0.8962125379459284,0.35895116435425706,0.5372613735916713,0.7775255391600454,0.3125463035336818,0.4649792356263636,0.9348995890857845,0.4079573027068054,0.5269422863789791,0.6094424090412963,0.15199903417588348,0.4574433748654129,0.9121848203843403,0.4372922128671437,0.47489260751719664,0.8437700043239535,0.363137209431533,0.4806327948924205,0.9461533330121447,0.394735964362879,0.5514173686492656,0.9271969836928946,0.3520859408135599,0.5751110428793347,0.9035510852302806,0.3499587083112758,0.5535923769190048,0.9450090292445426,0.4073089022608207,0.5377001269837218,0.6663888131328682,0.268668238481908,0.3977205746509602,0.9644903454993411,0.3847014521540391,0.579788893345302,0.9339167456157216,0.41102538028736685,0.5228913653283547,0.6797846131779054,0.1750580044155074,0.504726608762398,0.6806739683874089,0.29925885683921677,0.38141511154819213,0.9146856019595648,0.4086867383842805,0.5059988635752843,0.8455585965380725,0.3861779642305145,0.459380632307558,0.9430595455060287,0.4865834697638979,0.4564760757421308,0.821689494824069,0.3817163564486905,0.43997313837537855,0.8943777471626321,0.33843169229904124,0.5559460548635908,0.9107607166706924,0.4436211477529447,0.46713956891774766,0.9597757539163396,0.44670591392439035,0.5130698399919493
230,0.8159291393702083,0.32069957022894163,0.49522956914126665,0.99100187493626,0.3586639314040056,0.6323379435322544,0.961287737478411,0.3698514680483592,0.5914362694300518,0.9888418791240108,0.5017632315437958,0.48707864758021496,0.8748933979114036,0.31241339977079435,0.5624799981406092,0.9182754497918497,0.366793909623889,0.5514815401679607,0.8598320816161447,0.378036024350955,0.4817960572651897,0.9597876586103213,0.3673264100420781,0.5924612485682431,0.7097219408234988,0.3162407093989882,0.3934812314245106,0.8918257024558962,0.4604860897915541,0.4313396126643422,0.8364589739745707,0.38477075028360364,0.45168822369096706,0.9129270826966567,0.3610231648432247,0.551903917853432,0.7830117290957246,0.32188290841699124,0.46112882067873334,0.9372875268148712,0.4122213203076859,0.5250662065071853,0.5493444961576461,0.15904314425026672,0.3903013519073794,0.9019948673321767,0.42242632182824963,0.4795685455039271,0.8289526128515627,0.36163952721554304,0.46731308563601975,0.9358746771127113,0.3901645844991865,0.5457100926135248,0.9377769566835193,0.3809779059147409,0.5567990507687784,0.9121016410799365,0.35475842597494267,0.5573432151049938,0.9200615137225374,0.39137531666166814,0.5286861970608693,0.6471993243540455,0.256021870518787,0.39117745383525854,0.9796723899743438,0.3962419704985453,0.5834304194757985,0.954437322943715,0.39857729556441435,0.5558600273793006,0.7333289397936458,0.20328391247293612,0.5300450273207097,0.6575058093886065,0.2701187256620324,0.3873870837265741,0.9170525135718289,0.4015130573664125,0.5155394562054164,0.8585344061782724,0.3849216333670523,0.47361277281122005,0.9451240231056744,0.49406140919902386,0.4510626139066506,0.8359717699529922,0.39385223572342665,0.4421195342295655,0.8882554990112558,0.3450787715204169,0.5431767274908389,0.9167602051690087,0.4446086301700743,0.4721515749989344,0.9339212035825702,0.4357074569789675,0.4982137466036027
240,0.80383084701991,0.30932639452481153,0.4945044524950985,0.9748295690784571,0.34589043782507395,0.6289391312533831,0.9543654576856649,0.3654908462867012,0.5888746113989637,0.959300260867659,0.4779533945678146,0.48134686629984436,0.8854490160426086,0.3192019638026686,0.5662470522399401,0.894850261448265,0.3633482663747281,0.5315019950735368,0.8495463832695271,0.38145180598267353,0.4680945772868536,0.970090858661761,0.3745301494476225,0.5955607092141385,0.7135836622524728,0.3242444507748578,0.38933921147761497,0.8712063996414035,0.43868313814022386,0.4325232615011796,0.8150054359823073,0.3672339526378975,0.4477714833444099,0.9208279852494754,0.36964733207016687,0.5511806531793085,0.7829868073161282,0.3163729295098792,0.466613877806249,0.9229840654035714,0.40842302745249665,0.5145610379510748,0.6174375602100175,0.1646582288461112,0.45277933136390625,0.9192319843913687,0.433667196931485,0.4855647874598837,0.8462798298439753,0.3752442792162774,0.4710355506276979,0.9256534645759753,0.38134054278418716,0.5443129217917881,0.9374425920673621,0.3852660995912165,0.5521764924761456,0.9157875419092995,0.3550407623080995,0.5607467796011999,0.8947860100948868,0.3821520869359913,0.5126339231588956,0.6395763136827103,0.25074558586773876,0.3888307278149715,0.9605591525175551,0.3969136156152715,0.5636455369022836,0.9081565762439399,0.35171977679615857,0.5564367994477812,0.770571941951003,0.2020821501466344,0.5684897918043686,0.6187177311264266,0.25120351497751586,0.36751421614891067,0.9366865540991914,0.4085101318406241,0.5281764222585673,0.8398811449384758,0.3692705578690985,0.4706105870693772,0.9726521072086821,0.5124177555370216,0.46023435167166055,0.8486904957997035,0.40399883430685607,0.44469166149284745,0.8945815878014264,0.3509690630828202,0.5436125247186062,0.9007917619812166,0.43363620863585345,0.4671555533453631,0.9229017812216966,0.43237814900540067,0.490523632216296
250,0.8065751346346388,0.31014912302719466,0.49642601160744415,0.9764397392348063,0.3473672443143931,0.6290724949204133,0.9423640759930916,0.3438176165803109,0.5985464594127806,0.9372251572878532,0.46874630072122236,0.46847885656663085,0.8861230451814068,0.32073953690443624,0.5653835082769706,0.8856282681033116,0.364604370435459,0.5210238976678526,0.8603167297755278,0.38493732116250473,0.47537940861302297,0.9691786756235703,0.36033736604695615,0.6088413095766141,0.7265687957674923,0.3310904374027905,0.3954783583647019,0.8645889388366389,0.4336193623471266,0.43096957648951234,0.7757329722723586,0.35380040678382263,0.421932565488536,0.9283641994173135,0.3776399160605505,0.550724283356763,0.7848853937981018,0.3197668227676316,0.4651185710304703,0.9200249558165615,0.4042029461483795,0.5158220096681821,0.6562208189301527,0.20684158267035585,0.4493792362597968,0.918370627393813,0.42105391518349566,0.4973167122103174,0.8528019943329638,0.3684902155454583,0.4843117787875055,0.9141369968609981,0.37569441613454346,0.5384425807264547,0.945321627536032,0.3900890164476166,0.5552326110884154,0.928196223751544,0.3525929062996294,0.5756033174519146,0.9012794088556788,0.39729441718300335,0.5039849916726755,0.6262855307955555,0.23531261821604835,0.39097291257950717,0.9480923368793649,0.38030233579709316,0.5677900010822717,0.8896442775640299,0.3235830285397938,0.566061249024236,0.806328247811145,0.22843175831396623,0.5778964894971788,0.5979962566123929,0.22195433384355495,0.3760419227688379,0.9892135633825528,0.4252954320333556,0.5639181313491972,0.8660450054001688,0.37960704572257,0.4864379596775988,0.9863131827963633,0.5072256715987603,0.47908751119760296,0.8455684654663406,0.4109347085133611,0.4346337569529795,0.8886561513012999,0.35015135753179444,0.5385047937695054,0.9037613134226566,0.43590954945226695,0.46785176397038974,0.9175199590755091,0.4203460970782597,0.49717386199724933
260,0.8112856039245544,0.322869342347091,0.4884162615774634,0.9771359760259196,0.35371182465031265,0.623424151375607,0.9342563039723661,0.347539896373057,0.5867164075993092,0.9247619673951962,0.4569159158500851,0.4678460515451111,0.9004028083951492,0.32503222645948765,0.5753705819356615,0.8976188761325824,0.37728641189265494,0.5203324642399274,0.8539616790908605,0.375289684781118,0.4786719943097425,0.9919036943957958,0.3693589325823717,0.6225447618134242,0.7311800110596046,0.3294269266333863,0.40175308442621827,0.8470524926080313,0.43012678116387465,0.41692571144415663,0.7552745554712188,0.33969872499359605,0.41557583047762275,0.9147668235437931,0.37114479555039426,0.543622027993399,0.796662067465523,0.3234529805315589,0.4732090869339641,0.9104622208260243,0.4088667840498062,0.5015954367762182,0.7510514424533904,0.2463492094778883,0.5047022329755021,0.9336699683503961,0.43199325990920834,0.5016767084411877,0.854403548057482,0.38421587881335256,0.47018766924412947,0.9005266259251161,0.3659976059088837,0.5345290200162324,0.9475724088043277,0.386545011722277,0.5610273970820507,0.9185798482442209,0.3459791776954297,0.5726006705487913,0.8886384664960788,0.392734489161716,0.4959039773343628,0.6153832619271745,0.22179310102138666,0.39359016090578786,0.958730431571777,0.39616716642156397,0.5625632651502129,0.9062131554991395,0.32074549527116397,0.5854676602279756,0.8381226146471568,0.2450587215962505,0.5930638930509062,0.6111060441434225,0.223633703177914,0.3874723409655085,0.952272081576866,0.41477582486773706,0.537496256709129,0.8750960648088717,0.38446976504558905,0.4906262997632826,0.9750383550077739,0.4920432665080983,0.48299508849967565,0.836977813818532,0.4129037162804252,0.42407409753810676,0.8804837817827387,0.3523725175958988,0.5281112641868398,0.9081623591594322,0.4306098236740029,0.4775525354854293,0.9031691321995237,0.403928080238838,0.49924105196068563
270,0.8284262458758991,0.3474312742809492,0.48099497159494986,0.9733802198147029,0.3532725090412721,0.6201077107734309,0.9059896373056995,0.331086701208981,0.5749029360967185,0.9079875192727858,0.4424841616064187,0.4655033576663671,0.8831837775310509,0.3157352728208924,0.5674485047101585,0.8946428314198873,0.37548292303481656,0.5191599083850708,0.8593974091662424,0.3792447391849078,0.48015266998133466,0.9897687283601739,0.3648045563379284,0.6249641720222455,0.7387313140668725,0.33684874391226655,0.40188257015460593,0.8090566645616238,0.4064071121653186,0.40264955239630523,0.7183972292426337,0.32939337742715724,0.3890038518154764,0.9125196096408125,0.3758490719801153,0.5366705376606972,0.7919711088605988,0.31966260441659244,0.4723085044440064,0.8887730679288101,0.39691611133018234,0.49185695659862766,0.7899702122102835,0.2441095816158336,0.54586063059445,0.9526841192153559,0.44786129602633956,0.5048228231890163,0.8385112072526469,0.3720049375200798,0.4665062697325671,0.8916173456719205,0.35885609881740793,0.5327612468545126,0.9480069527023687,0.39468815620682207,0.5533187964955466,0.9073866243162166,0.3321517557790718,0.5752348685371449,0.8648944248403132,0.37360014804132397,0.49129427679898924,0.6187702891729495,0.2227432281448768,0.3960270610280727,0.9506770564754865,0.38810742502084966,0.5625696314546369,0.8857759669039384,0.29987978124355763,0.5858961856603808,0.832972481581054,0.2571151113859227,0.5758573701951313,0.6228100785952779,0.2469446184837694,0.37586546011150856,0.982759745993719,0.4063812551350272,0.5763784908586917,0.8790618939786835,0.3883756874303584,0.49068620654832507,0.9838883225733379,0.49720188634561724,0.4866864362277206,0.8195456330854124,0.4040115048845077,0.4155341282009047,0.8659126906027123,0.3486565261806356,0.5172561644220767,0.9063117176510705,0.43467697247836773,0.4716347451727029,0.900808426419778,0.4031292979101674,0.49767912850961055
280,0.8271461361043945,0.34725557293976234,0.47989056316463213,0.9592162138839422,0.33473888178487654,0.6244773320990656,0.8909015544041451,0.3229706390328152,0.5679309153713299,0.92269548633185,0.4498410680228862,0.47285441830896374,0.882448960618462,0.3140814877986423,0.5683674728198197,0.8985984068221432,0.37200558908687575,0.5265928177352674,0.8654874723680815,0.38210730133493254,0.483380171033149,0.9761404740082326,0.35455039838531616,0.6215900756229163,0.7498381428395154,0.3410593151271321,0.4087788277123833,0.7966692075039133,0.3910990541315064,0.405570153372407,0.6937104327183571,0.31109164676621026,0.3826187859521468,0.9102601715461565,0.36560112462563416,0.5446590469205224,0.8056803532548977,0.33717581862381935,0.4685045346310784,0.9098053731894127,0.41199065474967844,0.49781471843973424,0.8064040052134792,0.23928292487021738,0.5671210803432618,0.9498018435478597,0.4514087122324888,0.49839313131537083,0.8378324190224966,0.37777342966811844,0.46005898935437817,0.8838013423216754,0.35854479285182206,0.5252565494698533,0.9298614923850735,0.3895152623786465,0.5403462300064271,0.9019389447679548,0.31932945120875245,0.5826094935592024,0.8519165608468985,0.3646385430691774,0.48727801777772106,0.6289731589087614,0.21962452383675407,0.4093486350720073,0.9544013445634943,0.39570242619861595,0.5586989183648784,0.8757090937729464,0.3049595448828272,0.5707495488901191,0.8117671915008267,0.2677100031207054,0.5440571883801213,0.5718659042422416,0.21235000674127005,0.3595158975009715,0.9556525611788103,0.3866608309721806,0.5689917302066296,0.8543306614907205,0.3868677480697178,0.46746291342100266,0.9869181107713217,0.5055679115312143,0.4813501992401075,0.8117177502122321,0.4012265119166783,0.4104912382955539,0.8696755419349397,0.34295601728193736,0.5267195246530023,0.9097323851607678,0.4403248035691451,0.4694075815916227,0.894543960283117,0.40707708563952905,0.48746687464358796
290,0.8190387742181987,0.34375827957708965,0.4752804946411091,0.9447325273983886,0.332416784994234,0.6123157424041547,0.9161091537132988,0.3462411053540587,0.5698680483592401,0.917444519952357,0.4355890713257484,0.4818554486266085,0.8760608807433272,0.30613795606474253,0.5699229246785846,0.8906037078117572,0.37706745797381197,0.5135362498379453,0.8663881973645368,0.3814076414022022,0.4849805559623346,0.9682501452191038,0.34028023745094427,0.6279699077681594,0.7532687529610339,0.3369736595561229,0.416295093404911,0.7852050899234597,0.37311786410917586,0.41208722581428386,0.679478901187889,0.297625048250983,0.381853852936906,0.9093270582482733,0.367379744514394,0.5419473137338794,0.7935196576200607,0.3313056067207243,0.4622140508993364,0.9155961771028186,0.4177507032553501,0.4978454738474686,0.8188660929211499,0.2376001241773864,0.5812659687437635,0.9630658544561644,0.4583017853480625,0.504764069108102,0.8529976592676334,0.38753976708625926,0.4654578921813741,0.8857340335246877,0.35604322705693564,0.529690806467752,0.9201050711533107,0.374781101763936,0.5453239693893748,0.9006133756837833,0.3195609670019411,0.5810524086818423,0.8391543777478575,0.36415102767479407,0.4750033500730635,0.6398380385153384,0.21869199165999526,0.4211460468553431,0.9310433736320404,0.3881233407819095,0.5429200328501308,0.8446954342352443,0.30780634356621184,0.5368890906690325,0.8213832284375733,0.27152075269088155,0.5498624757466918,0.5840041557947164,0.2318124499361562,0.35219170585856024,0.9642832461818434,0.3883673876820775,0.5759158584997658,0.8262052817244938,0.3728700998389363,0.4533351818855575,0.9909724152843419,0.48889764103831385,0.5020747742460281,0.8212054787577766,0.39423235305297566,0.4269731257048009,0.8938833750386594,0.3535416725241563,0.5403417025145032,0.8967565820320825,0.43087267870590074,0.4658839033261818,0.8946131461541041,0.4009447016202073,0.4936684445338969
300,0.8110903802121245,0.3422690015422673,0.4688213786698572,0.9269892759921865,0.32030226482886304,0.6066870111633235,0.9130086355785838,0.3470811744386874,0.5659274611398963,0.914179655245486,0.4300881981132765,0.48409145713220947,0.8676614407059964,0.30268199233716475,0.5649794483688316,0.9004566341596923,0.3841200789386497,0.5163365552210426,0.8479099693404833,0.3683186544214556,0.47959131491902773,0.9788824722448967,0.3480223501191723,0.6308601221257243,0.7444286861159308,0.3372295842898774,0.40719910182605346,0.7778533933017616,0.3573055296478353,0.42054786365392627,0.6571388436054315,0.279146249762434,0.3779925938429975,0.877487113664609,0.3418800806796651,0.5356070329849438,0.7987611609924306,0.32969475351227173,0.4690664074801589,0.8911566120282203,0.3958111134665848,0.4953454985616355,0.8526157325849839,0.2504761365064269,0.6021395960785569,0.931655701085842,0.4385692827013574,0.49308641838448447,0.843581586238716,0.38760981996410393,0.4559717662746121,0.883832843520574,0.3546108490129007,0.5292219945076734,0.9249266869800761,0.3845986713885369,0.5403280155915391,0.8910464090347626,0.3167305452620434,0.5743158637727193,0.83060499128981,0.3565753957872034,0.47402959550260665,0.6311109449366142,0.20606321864360555,0.42504772629300863,0.9507566352807859,0.3919065171858388,0.5588501180949471,0.814501763903334,0.2980498618295025,0.5164519020738314,0.7987590834817768,0.2757152908749411,0.5230437926068358,0.6000087239965421,0.23302587854610632,0.3669828454504358,0.9620775840224828,0.40430612824706486,0.5577714557754179,0.8161974253775411,0.3688426522616523,0.44735477311588884,1.0,0.4845189921642521,0.5154810078357479,0.8143760374035452,0.3861029104316866,0.42827312697185865,0.8901978425694229,0.3534666966570135,0.5367311459124094,0.9059582841960188,0.43573194470098464,0.4702263394950342,0.8904347388547852,0.3961247526080977,0.4943099862466875
310,0.8121780551813768,0.3530258280971545,0.4591522270842223,0.906714076142809,0.30659522558072033,0.6001188505620886,0.9207129533678756,0.35512538860103626,0.5655875647668394,0.8989733359639316,0.4231302657634946,0.475843070200437,0.8869561952574809,0.3037904752709973,0.5831657199864837,0.8513158842425202,0.36325319427838837,0.4880626899641319,0.8490989263358042,0.3721795685352933,0.4769193578005109,0.9852590349168845,0.3633659881056563,0.6218930468112283,0.7323042518543118,0.33263207925135924,0.39967217260295257,0.7850813554296681,0.35051414016783533,0.4345672152618327,0.6388973160058692,0.27358159816699384,0.36531571783887534,0.8494407432308538,0.32176109854735857,0.5276796446834953,0.795647071351055,0.32700999816485077,0.46863707318620423,0.8706405582545866,0.3895875370300601,0.48105302122452653,0.8734351555050742,0.24093862335569677,0.6324965321493775,0.9228946916242178,0.43071397293986574,0.49218071868435204,0.8346703770535759,0.3882596207965254,0.44641075625705057,0.8810403548888007,0.35792959296744997,0.5231107619213508,0.9071910509977597,0.390059092766015,0.5171319582317446,0.8921136403740957,0.3261874007411329,0.5659262396329627,0.8063185568523351,0.3396425312513959,0.4666760256009393,0.6330331928670085,0.20259481476919827,0.4304383780978103,0.9566295511118751,0.4011933637642685,0.5554361873476066,0.7959246073201409,0.29798732027990815,0.49793728704023277,0.8195980298851154,0.29118313501024407,0.5284148948748714,0.6317601059569035,0.25521457066040654,0.3765455352964969,0.9202391099030199,0.36472706610459715,0.5555120437984228,0.8291698117728814,0.3700407879625018,0.4591290238103796,0.9992972538844098,0.4807735870427002,0.5185236668417097,0.8086387998428849,0.38613585393358085,0.422502945909304,0.8967230860066916,0.3621217233203063,0.5346013626863854,0.9053331154715051,0.4388045068981685,0.46652860857333656,0.8861452148535776,0.37401462547381836,0.5121305893797592
320,0.810549331637676,0.3578617983450607,0.45268753329261524,0.8907771179327063,0.2978422543166681,0.5929348636160382,0.929912262521589,0.36174369602763384,0.5681685664939551,0.8767491651504191,0.41486872584051265,0.4618804393099064,0.8866862260268217,0.30682450033343883,0.5798617256933829,0.8468791864133332,0.36987943129600553,0.4769997551173276,0.8442373358065498,0.377826823706617,0.46641051209993284,0.9907648278785804,0.35063683889888503,0.6401279889796955,0.7574747540913682,0.34920929920800436,0.4082654548833638,0.7882529273129887,0.34502779940537404,0.4432251279076147,0.6322678965404488,0.2715040023231299,0.36076389421731886,0.8521158038424709,0.31970539698062467,0.5324104068618463,0.8188209279511351,0.33999651095085653,0.47882441700027867,0.872945017019823,0.38941838228752135,0.4835266347323016,0.8429328530493679,0.25495292839350436,0.5879799246558636,0.9425063604064009,0.43962463902268684,0.502881721383714,0.8178576863708503,0.36808922321020937,0.4497684631606409,0.8910892373374445,0.36026994674444374,0.5308192905930008,0.9201623164572442,0.38687417221989484,0.5332881442373495,0.8743377448385389,0.3196753132168696,0.5546624316216693,0.7793814169851895,0.3275605725115338,0.45182084447365567,0.6309965777828608,0.19173653326764553,0.4392600445152152,0.9847749829701357,0.4121338579168179,0.5726411250533178,0.7971800710194041,0.3035859471454415,0.49359412387396256,0.8561277279520225,0.32357644468307395,0.5325512832689486,0.6517915916535146,0.2635876246143597,0.3882039670391549,0.9097540561915951,0.3529731327697281,0.5567809234218669,0.8593576965669989,0.3910526649105421,0.4683050316564568,0.9837081312616481,0.46570444506224323,0.5180036861994048,0.7941411248938839,0.3578982045791468,0.43624292031473716,0.9015543434457034,0.36601343942418535,0.5355409040215181,0.9097927707762038,0.4409748369588383,0.4688179338173655,0.8798870383415518,0.3706014558384489,0.5092855825031029
330,0.7983366939700973,0.3480364677894819,0.4503002261806154,0.8875861960759702,0.29822273301378355,0.5893634630621867,0.9348863557858377,0.3731730569948187,0.561713298791019,0.8681602618906694,0.404619622801441,0.46354063908922843,0.8727783409586232,0.29136116340647533,0.5814171775521478,0.883352299736391,0.40459515132308665,0.47875714841330436,0.8490501128521254,0.38507213935552254,0.4639779734966028,0.9834880702370041,0.35364366446921736,0.6298444057677868,0.7587056301918065,0.36258745999271835,0.3961181701990881,0.7838638547030197,0.3312792629159551,0.4525845917870646,0.6487127759159423,0.2666712310817782,0.3820415448341642,0.8503473707801071,0.31556139600268934,0.5347859747774178,0.8487757742177393,0.3600358873626187,0.48873988685512065,0.8803636607283101,0.39994551899201347,0.48041814173629654,0.8180062137969946,0.2902276831801237,0.5277785306168709,0.9447367983460172,0.43581338373620526,0.5089234146098119,0.8206380609363413,0.3740485490599628,0.4465895118763784,0.8805900730457212,0.35532055249396843,0.5252695205517528,0.8932609266973883,0.3684528936200109,0.5248080330773774,0.8708254808540674,0.3146144344450326,0.5562110464090347,0.7720597525412697,0.32710241013827823,0.44495734240299145,0.6385887972974161,0.18963833586993814,0.448950461427478,0.9960433418005182,0.42359479745602474,0.5724485443444934,0.7788785605251637,0.2868896697574546,0.49198889076770913,0.8391286060138513,0.30107635261257315,0.5380522534012782,0.6395561865031842,0.23995947307060886,0.3995967134325754,0.9071030384004054,0.3589777552540447,0.5481252831463608,0.8371904744788538,0.37577643472471123,0.4614140397541426,0.980351424541027,0.4662810572596505,0.5140703672813765,0.7747906187043068,0.3495761691775528,0.4252144495267539,0.8860390249388478,0.36459124094432105,0.5214477839945267,0.919216478879243,0.44526576774981885,0.4739507111294241,0.873660309952702,0.37348420046291636,0.5001761094897856
340,0.8064356891257604,0.3459141071443512,0.46052158198140913,0.915263079445521,0.31041570239505456,0.6048473770504664,0.939567530224525,0.3734217616580311,0.5661457685664939,0.8615121555560427,0.39766899766899766,0.46384315788704505,0.872819462099717,0.2943540673278231,0.5784653947718938,0.8671929243312543,0.3948401780441077,0.4723527462871465,0.843846827937119,0.36945647348149385,0.47439035445562505,0.9634254925189003,0.35210374256603516,0.6113217499528651,0.761542129324252,0.35689008794366,0.4046520413805921,0.7844778579457973,0.3328901459483373,0.45158771199745995,0.6539882167262991,0.2694854290884666,0.3845027876378325,0.8437850172157366,0.3062934213475134,0.5374915958682233,0.8558784814026884,0.37089045518497626,0.48498802621771214,0.8923912219672696,0.4064415004684708,0.4859497214987989,0.8020011284373606,0.28538377957528377,0.5166173488620769,0.9560098219086208,0.45260596520206414,0.5034038567065566,0.8123766525836226,0.3691859130909504,0.44319073949267224,0.882622826880529,0.3547201767031957,0.5279026501773332,0.9162306049007184,0.3908240981913086,0.5254065067094098,0.8446783130404094,0.30077995412034586,0.5438983589200636,0.7800527078161991,0.3404057098007185,0.4396469980154805,0.6473114921394576,0.20673622535607775,0.4405752667833798,0.9955181216855428,0.41319862233172266,0.5823194993538201,0.8027671161164941,0.297521733188484,0.50524538292801,0.8572345122880198,0.3170946814263756,0.5401398308616442,0.6419473546463212,0.24536835092672635,0.39657900371959487,0.9057746500502944,0.35181943132692944,0.5539552187233651,0.7998959333562691,0.35550397866633804,0.44439195468993103,0.9743767954777129,0.4592381511341756,0.5151386443435373,0.7612077594617539,0.3305880415088124,0.43061971795294146,0.901095116259454,0.3686001068406107,0.5324950094188433,0.9192377914493969,0.4400868132024268,0.47915097824697006,0.854797725671732,0.3624815504344034,0.4923161752373285
350,0.809057264692676,0.35918374176922885,0.4498735229234472,0.9090753975414015,0.3024570294419907,0.6066183680994108,0.9237526770293609,0.3738500863557858,0.5499025906735752,0.853993028914659,0.3831451724868653,0.47084785642779375,0.870357557261189,0.2932598873995884,0.5770976698616005,0.8655306031316172,0.396148139611933,0.46938246351968427,0.8353393350673742,0.3535351422215714,0.48180419284580284,0.9461027333886237,0.3413003131065554,0.6048024202820683,0.74490702163021,0.35110436092699593,0.3938026607032141,0.801278901050926,0.33049716753066805,0.47078173352025804,0.6562735721545495,0.27539713362600676,0.38087643852854275,0.8360898885561192,0.2936067477538048,0.5424831408023144,0.8569014071743006,0.37120084462176667,0.48570056255253397,0.903384083417453,0.4104858365855346,0.4928982468319184,0.8720233768857593,0.35419874787802036,0.517824629007739,0.9720596631063172,0.4649864477615249,0.5070732153447922,0.8067603442736604,0.3593712633432615,0.44738908093039886,0.9000522549299377,0.3593527059529854,0.5406995489769523,0.901415780448647,0.37761994842718527,0.5237958320214617,0.8239068290100582,0.2909899417681313,0.532916887241927,0.769207404618634,0.3375610191879423,0.4316463854306918,0.649169958387951,0.20055160158002622,0.4486183568079248,0.9925291417585006,0.4117264144336854,0.5808027273248152,0.7762147537831846,0.2741844697750589,0.5020302840081258,0.8361145085664332,0.33340375919008974,0.5027107493763435,0.6831127219662302,0.27384426873081713,0.40926845323541305,0.9305264410710035,0.3618879239516866,0.5686385171193169,0.7930785412184356,0.35500247329441104,0.4380760679240245,0.9829230119749998,0.4716121459240725,0.5113108660509272,0.7514412782078735,0.31223597683818405,0.43920530136968944,0.9112192013195752,0.3659454925445872,0.545273708774988,0.9270417442207414,0.44435643142325343,0.48268531279748794,0.8539653986783402,0.36261992217637784,0.49134547650196236
360,0.8312012115025811,0.3775738154801248,0.45362739602245633,0.9150708788665657,0.29733821810451005,0.6177326607620557,0.9190355785837652,0.3826873920552677,0.5363481865284974,0.8651409196863742,0.3793848784444396,0.48575604124193467,0.8580033361760557,0.2902508925969431,0.5677524435791126,0.8813586666858731,0.40235951657279495,0.4789991501130782,0.803385098870549,0.3319444735000895,0.4714406253704595,0.9401446632932968,0.3440499401141482,0.5960947231791486,0.7568014283037522,0.3520823590167006,0.4047190692870516,0.7921073735252541,0.31266772735921405,0.47943964616604,0.6470577819539552,0.2669309305622612,0.3801268513916941,0.8172381476274881,0.2849642442393497,0.5322739033881385,0.8630536883100994,0.38369345304850005,0.4793602352615994,0.9033555248245568,0.4135196378770421,0.4898358869475148,0.772188700350604,0.32434936223578426,0.44783933811481974,0.9567193051498506,0.4459567769506632,0.5107625281991874,0.7995328197732703,0.35395545120092375,0.44557736857234653,0.9025964399939221,0.37117306758674873,0.5314233724071734,0.88974944771292,0.3848783927600303,0.5048710549528898,0.8177448385389094,0.2947266631374625,0.523018175401447,0.7760555920695794,0.3422983415543063,0.43375725051527314,0.6470123780450254,0.19074461814566857,0.4562677598993569,0.9670352756928131,0.403913367329399,0.5631219083634141,0.7810049732113696,0.2791715792667814,0.5018333939445881,0.818909924036991,0.31666437298050626,0.5022455510564847,0.680983273719357,0.26529673484602145,0.4156865388733355,0.8956581665169351,0.3488209593574593,0.5468372071594757,0.7982305247320883,0.3563135760756263,0.44191694865646197,0.9666543106910079,0.4614261884904087,0.5052281222005993,0.7481317233252665,0.310771258061655,0.4373604652636114,0.9190893243737173,0.3625786075107075,0.5565107168630097,0.9241503388698654,0.44119151475540275,0.4829588241144627,0.8229848042668814,0.3495605648921539,0.47342423937472744
370,0.8455083207135148,0.3815675348544049,0.46394078585910986,0.9259596300334978,0.2931764872010104,0.6327831428324874,0.9202956822107081,0.38876683937823836,0.5315288428324698,0.8578527011128892,0.37207327677547114,0.48577942433741805,0.8538000404059908,0.2896859238758285,0.5641141165301623,0.8997594387865343,0.4252286772014232,0.47453076158511115,0.795193731418915,0.3304696089575067,0.4647241224614083,0.9279974803259446,0.3418899081169033,0.5861075722090414,0.7683165179611939,0.3428050874181003,0.4255114305430936,0.7920630158765363,0.31241792375854033,0.479645092117996,0.6709123596885023,0.2824161023121517,0.3884962573763506,0.8333333333333334,0.2840983639956808,0.5492349693376526,0.8702855356256839,0.39415153801364355,0.4761339976120404,0.9032434872678105,0.41964655446068744,0.48359693280712296,0.7136011195675473,0.30485794747592215,0.4087431720916252,0.9552471274242987,0.43697072827346145,0.5182763991508372,0.7881842535624304,0.3334492829242487,0.4547349706381817,0.9123451345471796,0.38082540553161054,0.531519729015569,0.8858593691047094,0.3909646093918727,0.49489475971283675,0.8158305982001058,0.30169331215810835,0.5141372860419975,0.7805172512810041,0.34711351323757444,0.4334037380434297,0.6527945174145985,0.1987833094335307,0.4540112079810678,0.9485825423200086,0.397666431113403,0.5509161112066057,0.773555579748583,0.2843764260052396,0.48917915374334336,0.7935081574463714,0.298009920354171,0.49549823709220037,0.6631704589615272,0.2657765546558383,0.3973939043056888,0.8848582924450792,0.35516535747468,0.5296929349703992,0.7672792563342867,0.3527071876160694,0.41457206871821733,0.9529520485177978,0.453320153625964,0.49963189489183374,0.7437679763820433,0.2970743636202374,0.4466936127618058,0.9085036691314983,0.36510904302677577,0.5433946261047226,0.90410941873517,0.42753726147681903,0.47657215725835095,0.8228003086109155,0.34283695615712323,0.47996335245379224
380,0.8522714278941218,0.3874298240476569,0.4648416038464649,0.9385840701022193,0.29221744553663187,0.6463666245655875,0.9284062176165803,0.39912124352331607,0.5292849740932642,0.8627470752862603,0.3687718759819073,0.4939751993043529,0.856174339335232,0.2923999191880184,0.5637744201472137,0.8999783927053774,0.42264444476455254,0.47733394794082484,0.7803614057353518,0.31274450325307,0.4676169024822819,0.9388139876784451,0.34948489448864895,0.5893290931897962,0.7528132678694114,0.32060971021093987,0.4322035576584715,0.788882105540854,0.31626303151844404,0.47261907402240994,0.6726027672160098,0.2777934515595544,0.3948093156564554,0.8234928590346964,0.2835686490230834,0.539924210011613,0.8697633110623249,0.3950238002995145,0.47473951076281035,0.8936412096101862,0.40698191691865965,0.4866592926915266,0.6972313863271827,0.28864836364263524,0.40858302268454755,0.9411151081130518,0.4197546739979935,0.5213604341150583,0.7956050273810128,0.3340000434810966,0.46160498389991617,0.9109683468541421,0.374823500635583,0.5361448462185591,0.8789561058621793,0.37844089812677756,0.5005152077354018,0.7996244926769014,0.29193294512087525,0.5076915475560261,0.7851882102952531,0.3471645619699706,0.4380236483252825,0.671113056330222,0.21126252540270435,0.4598505309275176,0.9390139867708194,0.38185571407653573,0.5571582726942836,0.7679476874682949,0.29631491291668305,0.47163277455161184,0.7745726475017881,0.29660657208926383,0.4779660754125243,0.6275210367280254,0.244067682351355,0.38345335437667044,0.8782393863306536,0.33443520459484155,0.543804181735812,0.7819238978435269,0.35377181676739566,0.42815208107613123,0.9301655700738269,0.4371801604217506,0.4929854096520763,0.7369131938725086,0.3003509750009503,0.4365622188715583,0.9256333117777715,0.37559394944752156,0.55003936233025,0.889524516559867,0.412440857617823,0.477083658942044,0.8228757841065378,0.3445686994733488,0.4783070846331891
390,0.849527140279393,0.3863644603598252,0.46316267991956783,0.9431184347812444,0.302676687246511,0.6404417475347334,0.929613816925734,0.3977091537132988,0.5319046632124352,0.8416262942908711,0.3509291126845986,0.4906971816062725,0.8452253885500864,0.299199210474091,0.5460261780759954,0.9055242649918612,0.43885855864940004,0.46666570634246124,0.7692493648435993,0.30443226431804077,0.4648171005255585,0.9439884740169511,0.3514727342277886,0.5925157397891626,0.7510309349021925,0.32220619307388454,0.42882474182830804,0.8011539992505892,0.3211213613595853,0.4800326378910039,0.6774544256923057,0.28469201412292994,0.39276241156937575,0.8085080374060265,0.28954016665647986,0.5189678707495466,0.8640007159347594,0.3917681096377053,0.472232606297054,0.8684217752680389,0.39305850447436264,0.47536327079367624,0.6491446789743539,0.27283792140852636,0.37630675756582754,0.9415685122469002,0.4240381790669187,0.5175303331799815,0.7903534771591384,0.33241298345544273,0.45794049370369566,0.9056205550881848,0.36894204150005006,0.5366785135881348,0.9041960807783279,0.3810793862262595,0.5231166945520686,0.7956957826010235,0.2984393859184754,0.49725639668254806,0.7953571177885689,0.35215202312507576,0.4432050946634931,0.6884286832821613,0.21957613773324303,0.46885254554891836,0.8985529390044373,0.36220611547202963,0.5363468235324077,0.7532411578988819,0.29746382434626706,0.4557773335526148,0.7909049851814952,0.29607547067409173,0.4948295145074034,0.6333165462490781,0.2628401367288185,0.3704764095202595,0.8864746262468038,0.32809848502299727,0.5583761412238065,0.7880258318057103,0.3592524317875671,0.4287734000181432,0.8907448593992936,0.4217995448882299,0.46894531451106375,0.7245365736223914,0.29938040875283506,0.42515616486955643,0.9274631915352246,0.3786492160335892,0.5488139755016355,0.8759786021795655,0.40626376436822437,0.4697148378113411,0.8304757472074067,0.34648493844554024,0.4839908087618664
400,0.8561173350289907,0.38972230821361936,0.46639502681537137,0.9258086152928902,0.3017431415772999,0.6240654737155902,0.9139951640759931,0.3820435233160622,0.531951640759931,0.8345046802727053,0.3532455005809238,0.48125917969178156,0.8435018763755469,0.2991276954461018,0.544374180929445,0.9142334452111033,0.4581236225349678,0.4561098226761355,0.7581617306936861,0.2807414535725659,0.4774202771211202,0.9373459941868766,0.3435834952630782,0.5937624989237984,0.7156112564228729,0.30741739953049996,0.408193856892373,0.805747350505969,0.3305858828281036,0.47516146767786543,0.6717103453648955,0.2729606803182027,0.3987496650466928,0.8274942444430862,0.30161155593586375,0.5258826885072224,0.8730631812425093,0.39575332875678837,0.47730985248572094,0.8559965905433712,0.38240395250925685,0.47359263803411433,0.6733001372357227,0.28704194189779514,0.38625819533792755,0.9551351621002921,0.4316895123965568,0.5234456497037353,0.7848555340565689,0.32684981870798335,0.45800571534858553,0.8939113741564164,0.36306243537621696,0.5308489387801995,0.893475596587139,0.359980588637848,0.5334950079492911,0.801655902593965,0.2976248455973178,0.5040310569966473,0.8136644694441432,0.35320873188567636,0.46045573755846675,0.6925854894474307,0.2173085889732469,0.4752769004741838,0.8979958873673421,0.3615360619314094,0.5364598254359327,0.7357086768292824,0.2863592247627475,0.4493494520665349,0.7576820718382505,0.29647088924597165,0.4612111825922789,0.6351624646083323,0.2618150671351188,0.3733473974732134,0.8618053795888907,0.31155121973693306,0.5502541598519577,0.8013011753711226,0.36634197189173645,0.4349592034793861,0.8667073384198767,0.4218149898578033,0.4448923485620733,0.7360566628232581,0.30079191110322717,0.43526475172003093,0.934295367428609,0.3788366557014461,0.5554587117271628,0.8718333072846365,0.40354285957857944,0.46829044770605704,0.8081496762939855,0.33771300862097886,0.4704366676730066
410,0.8608529045105044,0.3815786904951152,0.4792742140153892,0.9127095574679731,0.30193141969546017,0.610778137772513,0.8871848013816925,0.3698901554404145,0.517294645941278,0.8322496730020241,0.34501757385769927,0.48723209914432486,0.843560876273638,0.30167541831821687,0.5418854579554211,0.9015398798634419,0.45727085464052664,0.4442690252229153,0.7345220578834938,0.27111473725561297,0.46340732062788087,0.9312843907718028,0.35138009915222557,0.5799042916195771,0.7170736834728987,0.3123287170401695,0.4047449664327291,0.8290000968864433,0.34091187652698285,0.48808822035946037,0.671240525395658,0.2758693144996122,0.3953712108960458,0.8126887109589879,0.286922152272681,0.5257665586863068,0.8661043406943207,0.39311388573590617,0.47299045495841463,0.836556976040439,0.3713891229106918,0.4651678531297472,0.6980124226663151,0.33989617390747306,0.35811624875884207,0.9611014727320093,0.428829408080349,0.5322720646516603,0.7793648378034316,0.3093390148632882,0.47002582294014345,0.8885598763670594,0.37293342870166885,0.5156264476653906,0.875507076300184,0.3521952273028875,0.5233118489972964,0.8057003705664373,0.3061302276336686,0.49957014293276863,0.8266014944516409,0.35709098798440464,0.4695105064672363,0.714722131803746,0.22839120604562368,0.48633092575812226,0.8774884292417094,0.3499016405966501,0.5275867886450595,0.7494446542031395,0.2932573260476289,0.4561873281555107,0.765970355237067,0.2865311518116567,0.4794392034254103,0.6719004036831128,0.2907093402279342,0.3811910634551785,0.8639515330215843,0.30391682599648323,0.5600347070251012,0.8071840216622934,0.37174727552499737,0.4354367461372961,0.8325713815010451,0.4167567623225116,0.4158146191785336,0.7395917539880643,0.30122017662785244,0.4383715773602119,0.951478898979391,0.3848417540604118,0.5666371449189792,0.8457165286085734,0.3897962518293289,0.4559202767792444,0.8052229042970716,0.3389394854248432,0.46628341887222835
420,0.8653988280999434,0.38953824014189975,0.47586058795804365,0.8974786422009712,0.29681260835797946,0.6006660338429918,0.9009160621761658,0.3831267702936097,0.5177892918825562,0.8544489992765855,0.36146465864334204,0.4929843406332435,0.8355654961444461,0.3038995356886808,0.5316659604557653,0.898004926463174,0.4541709281053284,0.4438339983578456,0.7331064668568068,0.2708590475791999,0.46224741927760693,0.9149915157169028,0.3474501922995186,0.5675413234173843,0.7283541754577321,0.3105311504578463,0.4178230249998858,0.8085827381042708,0.32358671278305723,0.48499602532121355,0.6869747725563754,0.2914465615198558,0.39552821103651964,0.8037059674429028,0.28207933500397286,0.5216266324389299,0.8858491869835811,0.3949807535893027,0.49086843339427844,0.8142065818769366,0.351690284256856,0.4625162976200806,0.6860849875945806,0.35363206536066877,0.33245292223391176,0.9472732009334139,0.42084993875164206,0.5264232621817718,0.7737871793571078,0.29493469380853343,0.4788524855485744,0.8787870926617031,0.3594675926783802,0.5193194999833229,0.8266976485190379,0.31248129769899896,0.514216350820039,0.7915750838185989,0.2963430386447856,0.4952320451738133,0.8445936201846688,0.36510946762553204,0.4794841525591368,0.7140007389877627,0.22612585665396898,0.4878748823337937,0.8880517198571402,0.36048562170145854,0.5275660981556816,0.7620039239031486,0.3065972069407222,0.4554067169624264,0.7877532665644522,0.2815767897051612,0.5061764768592911,0.6699156944697793,0.27750438182553594,0.39241131264424334,0.8515410840570362,0.29077307594849233,0.5607680081085439,0.7755036021094035,0.35529687235233404,0.4202067297570694,0.8213274436516027,0.41197654423954116,0.4093508994120615,0.7546393320071462,0.3161182418306451,0.43852109017650115,0.9480346950825204,0.37722233156202845,0.5708123635204918,0.8239208735312087,0.3761455506457709,0.4477753228854378,0.8283225990406226,0.3554392673845225,0.4728833316561001
430,0.8375710823481508,0.37115932207171404,0.46641176027643677,0.9132077099889386,0.30485365298773837,0.6083540570012003,0.9069623488773748,0.38813126079447324,0.5188310880829016,0.8746943756348146,0.3680309241437768,0.5066634514910378,0.8232792143359026,0.2984375754260061,0.5248416389098964,0.9133345817548004,0.47200991054580027,0.44132467120900015,0.7120248530365474,0.24833046263560268,0.4636943904009447,0.9030546688622996,0.34390935276417617,0.5591453160981235,0.7289025856014917,0.32438155331079777,0.4045210322906939,0.7894342415367357,0.3208015193661992,0.4686327221705365,0.7073352118262421,0.30268682721603335,0.4046483846102088,0.815604180673553,0.28609498196931726,0.5295091987042356,0.8802225288356318,0.39484934784234027,0.4853731809932915,0.7883918107136463,0.33378184969612557,0.4546099610175207,0.7099620322713375,0.36745911878404713,0.3425029134872903,0.938620831093103,0.41997860464600667,0.5186422264470963,0.7589794503506267,0.2846200114500221,0.4743594389006046,0.8743157754298061,0.36389999666457895,0.5104157787652271,0.8487240802370997,0.3257192742336285,0.5230048060034711,0.7811102876301395,0.2937667196047291,0.4873435680254103,0.8467427718185473,0.3700931001257075,0.4766496716928398,0.7191934476418372,0.2303134539760181,0.4888799936658192,0.8824541466923865,0.3539155955359473,0.5285385511564392,0.7965569718771499,0.3278173230826961,0.46873964879445373,0.7782593441866685,0.2663337914244566,0.511925552762212,0.6643660430330957,0.26943666775055714,0.3949293752825385,0.8278834857524591,0.2888227254228959,0.5390607603295632,0.7754077512533355,0.3627218904527412,0.4126858608005943,0.8200300662074362,0.4135442086512423,0.40648585755619393,0.7560406978954171,0.3188576207189286,0.43718307717648847,0.9585430314617482,0.3826510529423342,0.5758919785194141,0.819301373950356,0.3729344567425868,0.44636691720776916,0.8222447251014726,0.34883306497601557,0.47341166012545705
440,0.8498311314887481,0.37186212743646163,0.4779690040522865,0.9150512665625907,0.30676977508609804,0.6082814914764927,0.9250238341968912,0.39767046632124353,0.5273533678756477,0.8806672950873577,0.36743465520894986,0.513232639878408,0.8057258507159548,0.28745644287826533,0.5182694078376895,0.9256449777444865,0.47922674694977024,0.4464182307947163,0.691103626376947,0.2370615212605966,0.4540421051163504,0.898426184557406,0.3345793659183569,0.5638468186390491,0.7164506286151273,0.3251340938969568,0.3913165347181705,0.8005038095049103,0.33391737570811736,0.46658643379679293,0.6979399928936778,0.29457475980749187,0.403365233086186,0.81430434162541,0.2845160238779211,0.5297883177474889,0.8810528772194544,0.4013924477945358,0.4796604294249186,0.7917046074896008,0.33049321788339087,0.46121138960620994,0.6988279527238951,0.36963961455733474,0.3291883381665603,0.9558446453415219,0.42200284901864055,0.5338417963228814,0.7646947989361625,0.2936713263908516,0.4710234725453109,0.876320734089115,0.37830901564312475,0.4980117184459903,0.8382898225655784,0.3178844737725436,0.5204053487930348,0.7758122463384507,0.2881792835715546,0.48763296276689605,0.833852966888516,0.3653238723015959,0.46852909458692005,0.7186062162946801,0.22969983020876406,0.48890638608591613,0.897675980570039,0.3786518713751854,0.5190241091948535,0.8040063653399365,0.3312084648829199,0.4727979004570166,0.7724579334727636,0.27297062078777456,0.499487312684989,0.6567186669733284,0.2813786293808342,0.3753400375924942,0.8195791389279214,0.2805663695069606,0.5390127694209609,0.7890750563551685,0.36930479031769425,0.41977026603747425,0.8105725965053182,0.41026472677848824,0.40030786972682997,0.7772056308047084,0.33247849169443633,0.44472713911027206,0.9439813122651146,0.373370446387569,0.5706108658775456,0.7943194896349867,0.3530533808840454,0.4412661087509413,0.8388975545939419,0.36282538324779445,0.4760721713461474
450,0.8544439889224488,0.365952426770191,0.48849156215225775,0.8956860776176542,0.29854241356857636,0.5971436640490778,0.9280911917098446,0.4007903281519862,0.5273008635578583,0.8871224908842463,0.3671145990895207,0.5200078917947256,0.8222386706786597,0.3013392976866676,0.5208993729919921,0.9238530127771135,0.476743348554472,0.4471096642226416,0.6732692714471339,0.23198956786120234,0.4412797035859315,0.8872783705817155,0.33379578216153594,0.5534825884201796,0.6950854834311585,0.3006506277011104,0.39443485573004816,0.7960026754666016,0.3443460923829746,0.451656583083627,0.7052670595998504,0.300226764864549,0.4050402947353013,0.8337143206405476,0.2973371635800583,0.5363771570604894,0.8648446580165435,0.3934605250339276,0.47138413298261594,0.795368894639662,0.3226527857259759,0.47271610891368604,0.6795755301561334,0.3622505672984766,0.31732496285765677,0.9756536391501721,0.42825517008197855,0.5473984690681936,0.7547738620634679,0.29470762585965754,0.4600662362038104,0.8740785899322169,0.37991001775185207,0.49416857218036475,0.8337895610586218,0.31960573597945413,0.5141838250791676,0.7530234692076937,0.2836294335627316,0.46939403564496207,0.8422632455507839,0.3683000134002923,0.4739632321504917,0.7351168744336627,0.24315336635318335,0.4919635080804793,0.9020512232853951,0.38135436760315006,0.520696855682245,0.834672571824337,0.36459175424413903,0.47008081758019793,0.7677981969688453,0.2570530849432749,0.5107451120255704,0.6790342535827868,0.2758131161322558,0.40322113745053095,0.8216600247249161,0.2818218116759961,0.53983821304892,0.7890767679775983,0.3716034992408955,0.4174732687367028,0.8064719570835779,0.40691574254265384,0.39955621454092405,0.7795699605945035,0.3341484738289219,0.44542148676558163,0.9416594033795372,0.3752050121367185,0.5664543912428187,0.7936428155326011,0.3523713786391214,0.44127143689347975,0.8412247157089665,0.3708823924054879,0.4703423233034786
460,0.8561340684900561,0.36519663211206954,0.4909374363779866,0.885132696848695,0.29637525397933645,0.5887574428693585,0.9448207253886011,0.40597720207253885,0.5388435233160622,0.9018509181518586,0.37747038750173545,0.5243805306501231,0.8304825655301141,0.30828340690441836,0.5221991586256957,0.9249765920974922,0.4671554716872416,0.4578211204102505,0.652714145915125,0.21675162537278392,0.435962520542341,0.8785924699671636,0.3269625830582435,0.5516298869089201,0.6995870166945188,0.29682089686385565,0.4027661198306631,0.795833416017547,0.33601852748948546,0.45981488852806146,0.704459630305985,0.30900224640050616,0.39545738390547885,0.8393048509667298,0.296043436627753,0.5432614143389768,0.821471699053652,0.3645988386450708,0.45687286040858127,0.7981654399286474,0.31865238590567535,0.4795130540229721,0.6096592267001092,0.2972422272101234,0.31241699948998575,0.9824425069146902,0.42525760338778246,0.5571849035269077,0.7585784580153778,0.2972730105586596,0.4613054474567182,0.8753627270402585,0.3854116094889023,0.48995111755135623,0.8342644368753431,0.3280064843317001,0.506257952543643,0.7453905064407976,0.28413763896241395,0.4612528674783836,0.842222406564867,0.3675904360199856,0.47463197054488143,0.7358118748295489,0.2537037362869384,0.4821081385426106,0.9276787817439854,0.39781126453904775,0.5298675172049377,0.8535717015702562,0.3681450408025702,0.4854266607676859,0.8600315171861704,0.2920088620279933,0.5680226551581771,0.6954274361760344,0.2792491811339609,0.41617825504207345,0.7606232675281994,0.2488712538296745,0.511752013698525,0.7779905894998811,0.36533382628059313,0.4126567632192879,0.7990455008803633,0.4028485672216559,0.39619693365870734,0.7805354586115582,0.33678141986493165,0.44375403874662644,0.9488992605505103,0.377660471785644,0.5712387887648663,0.7973796194995808,0.367943763231554,0.4294358562680269,0.8250855388950388,0.36798077890711484,0.45710475998792394
470,0.8418325370994776,0.3564422430646776,0.4853902940348,0.8799217076825318,0.3060539259910097,0.573867781691522,0.9511820379965458,0.41380863557858377,0.537373402417962,0.907410249103039,0.3846972254495766,0.5227130236534625,0.8128702020120753,0.29976775494660507,0.5131024470654703,0.931170683222656,0.474375189063828,0.45679549415882803,0.6480024825143128,0.21063947988070914,0.43736300263360367,0.8743203582470828,0.3269516848140596,0.5473686734330232,0.6851120356222855,0.2951269188642426,0.389985116758043,0.7954692163754431,0.33712513409433936,0.45834408228110374,0.7249817915250616,0.32713871375569126,0.39784307776937033,0.8332579508180021,0.29380640955116843,0.5394515412668337,0.8163162891017057,0.35649019781096153,0.45982609129074425,0.811592372219519,0.3269563459939434,0.48463602622557556,0.6547967211256779,0.3009749403135479,0.35382178081212995,0.977833082981825,0.4194997034581765,0.5583333795236485,0.7532254519014525,0.28511038159493496,0.46811507030651756,0.8694608847760265,0.3861843153677672,0.48327656940825925,0.8487344884741784,0.33882844883440755,0.5099060396397709,0.7547866596082583,0.297695429680607,0.45709122992765133,0.8576378475301986,0.37238391199198534,0.48525393553821317,0.7348375546543033,0.2602424583659573,0.474595096288346,0.9267731749396793,0.39824735639208797,0.5285258185475913,0.8449942438610837,0.3606933309860949,0.4843009128749887,0.8457886952931621,0.2805727366647994,0.5652159586283627,0.6697035427356867,0.2653403548287321,0.40436318790695464,0.756288728663242,0.23135265255350027,0.5249360761097418,0.7696515650219686,0.36167437752571285,0.40797718749625583,0.8041423408395886,0.3966242444835717,0.4075180963560168,0.7755229780925712,0.3349112426035503,0.44061173548902094,0.9300990618644623,0.37926776693751696,0.5508312949269454,0.8110409769682159,0.3892918543356872,0.4217491226325287,0.7994993458790379,0.36756356713964644,0.4319357787393915
480,0.8384802670660386,0.35098992366752846,0.48749034339851016,0.8880608138321657,0.31249264538600935,0.5755681684461563,0.9520359240069085,0.40558203799654574,0.5464538860103627,0.8961205983149557,0.3786176206238902,0.5175029776910655,0.7918555110374507,0.29420746152044525,0.49764804951700536,0.9320522608432606,0.47460854784575274,0.45744371299750797,0.6347995974049823,0.20165779888379834,0.4331417985211839,0.8533030943384712,0.3176304165635874,0.5356726777748837,0.6970430029720783,0.2812460487810823,0.415796954190996,0.7878537084745287,0.3411266609313005,0.4467270475432283,0.7144084813128517,0.3358433681606076,0.3785651131522441,0.8329727196789112,0.29952325652466233,0.5334494631542489,0.8250343807277613,0.3520609178917987,0.4729734628359626,0.8213616078048438,0.33422340947859697,0.4871381983262468,0.6406271943548566,0.3071197498712645,0.3335074444835921,0.982691934616685,0.4105690831591958,0.5721228514574892,0.7852323702270438,0.2843953591176236,0.5008370111094201,0.8493612668670389,0.3705022773513792,0.4788589895156598,0.8760457025690132,0.3263645849325156,0.5496811176364975,0.7693820363508029,0.314310922886889,0.4550711134639139,0.878615047890092,0.3878695449643616,0.4907455029257305,0.7152213884172466,0.24560566205385814,0.46961572636338844,0.9032592295498386,0.3839725102974974,0.5192867192523412,0.8978742822199007,0.37408417166033914,0.5237901105595616,0.7968963518760092,0.2665315007103966,0.5303648511656125,0.7013319956538635,0.2779623916439975,0.42336960400986606,0.7464928243993458,0.23372148380210853,0.5127713405972373,0.7533175521745307,0.35311113050949866,0.40020642166503206,0.813823762600521,0.39463699173179295,0.4191867708687281,0.7859863411172915,0.3413504301661113,0.44463591095118027,0.9288736750358478,0.3780939260175631,0.5507797490182847,0.8031766385814353,0.38837896591409615,0.4147976726673392,0.8063193955251418,0.3717545536882359,0.43456484183690586
490,0.8045782749474988,0.32797304797204396,0.4766052269754548,0.8840618650516588,0.3113865114418181,0.5726753536098407,0.9439806563039723,0.39778929188255613,0.5461913644214162,0.8905568830333721,0.373194203915207,0.517362679118165,0.8061281227483941,0.3008458439935422,0.5052822787548519,0.9312484694832975,0.4618371962374498,0.4694112732458478,0.6195744394003845,0.19527601700568795,0.4242984223946965,0.8442695397344534,0.3158420146930128,0.5284275250414405,0.6754722039841997,0.2656559670832045,0.4098162369009952,0.7827630846308918,0.3389858207273954,0.4437772639034964,0.6939842976250482,0.32752590207204774,0.3664583955530005,0.8353931096306256,0.30053175233787666,0.534861357292749,0.8058287511243121,0.3475115603073082,0.4583171908170039,0.8194306075620957,0.3365893790593019,0.4828412285027938,0.6102160538693329,0.2959536404424066,0.3142624134269263,0.9785447833581837,0.4107907966720802,0.5677539866861036,0.7792150695818326,0.2714476547987429,0.5077674147830897,0.8477102334424139,0.36110009598600606,0.4866101374564079,0.8605751591809758,0.31672525636788956,0.5438499028130863,0.7558538909475914,0.30471572260455265,0.45113816834303866,0.8748285081646067,0.4018428592395015,0.47298564892510514,0.7165937942622879,0.255381854331436,0.46121193993085186,0.9025637107915226,0.36950667507018853,0.5330570357213341,0.9091201793784297,0.38952266899537424,0.5195975103830555,0.7686103557022653,0.29070243007972335,0.477907925622542,0.7123619031001911,0.29592985906780134,0.4164320440323898,0.7079330891555904,0.24127141354341833,0.46666167561217203,0.7333343603067912,0.3328112884922489,0.4005230718145423,0.804271048919367,0.3932932793789063,0.41097776954046067,0.7984440530643792,0.35735336974012644,0.4410906833242528,0.9197547351946093,0.3702542619094479,0.5495004732851614,0.8023649848680752,0.38524601810147624,0.41711896676659893,0.8095187179229144,0.38315554661031165,0.4263631713126027
500,0.8188351837752361,0.3338492817161838,0.4849859020590524,0.8839461524582062,0.3138929638898259,0.5700531885683803,0.9475260794473229,0.39786666666666665,0.5496594127806563,0.8901622932970895,0.37379924151084026,0.5163630517862493,0.8226051851971043,0.32239153405098664,0.5002136511461177,0.962544475014765,0.4733927774016508,0.48915169761311417,0.628235346075977,0.19995978698725503,0.428275559088722,0.8303263261255979,0.3142029187677573,0.5161234073578406,0.6632807418161212,0.26379137259442176,0.39948936922169936,0.786485625203549,0.35029468653733686,0.43619093866621217,0.7091247773372068,0.3366862110199933,0.37243856631721345,0.8479310555589512,0.3240225740072938,0.5239084815516574,0.7814881021158591,0.33612457264812035,0.4453635294677388,0.8274226199433441,0.3526371114521056,0.4747855084912386,0.5969482914522102,0.2918981646877949,0.3050501267644153,0.9675167532273173,0.40433671631201745,0.5631800369152999,0.7896843513948978,0.2818227275691893,0.5078616238257084,0.8413859045106011,0.36399264724957475,0.4773932572610263,0.8527208432753681,0.30189221750093026,0.5508286257744379,0.7595143815069701,0.3067796011999294,0.4527347803070408,0.87731202899568,0.39390095269696834,0.48341107629871166,0.7075521910107417,0.25201242203239227,0.4555397689783494,0.896391578652508,0.37883808577958583,0.5175534928729222,0.9008322658803418,0.3882950015403752,0.5125372643399666,0.7306501728017926,0.2579640983196649,0.4726860744821277,0.7180999135531252,0.3001015155961265,0.4179983979569986,0.6994463768783642,0.24089132554728832,0.4585550513310758,0.7008015527838684,0.30930900090887153,0.39149255187499676,0.8068194688989796,0.39738877047745547,0.40943069842152413,0.8100452339622163,0.36924090569289053,0.4408043282693258,0.929529713873347,0.36921631474869027,0.5603133991246567,0.7962358449013228,0.3815589434648556,0.41467690143646724,0.8172822112642985,0.38435686491563514,0.43292534634866325
510,0.8284541349776747,0.3378848347431274,0.49056930023454737,0.8922539244220254,0.32321861442994876,0.5690353099920766,0.9549789291882557,0.3954321243523316,0.559546804835924,0.888402715361963,0.3740827615435766,0.5143199538183865,0.8185860406241117,0.33295072793359115,0.4856353126905205,0.9783523717607064,0.4904654211261722,0.48788695063453424,0.6378841446831657,0.1973610500942565,0.4405230945889091,0.8143636678694696,0.30629406296351597,0.5080696049059537,0.6562504284454248,0.25225038579130254,0.4040000426541223,0.8016582756781175,0.3614331255916785,0.44022515008643903,0.7155275499832966,0.34361074353141713,0.37191680645187947,0.8323533606340281,0.3235702789153067,0.5087830817187213,0.7555071468867033,0.31618035212208956,0.4393267947646138,0.8568841037379903,0.37546201762065184,0.48142208611733844,0.5760648087692888,0.27158136452222503,0.3044834442470637,0.9740251533980367,0.4038689007998315,0.5701562525982052,0.7853628135168236,0.2688508670855346,0.516511946431289,0.8207563252554376,0.34952247888493165,0.47123384637050597,0.8617447848227087,0.3202965827155611,0.5414482021071476,0.7765576142579849,0.31819022410446446,0.4583673901535204,0.8870942423410949,0.39491937490827184,0.49217486743282307,0.7198202676191398,0.25700718753573976,0.46281308008340005,0.9124617225946511,0.3942445424855326,0.5182171801091184,0.8422007213125386,0.36299810290632895,0.4792026184062097,0.6990884051257101,0.24433766420046946,0.4547507409252407,0.7138687752301945,0.2900966777434986,0.4237720974866959,0.705015241912572,0.2537528890526979,0.4512623528598742,0.6708070813243165,0.2871058347497009,0.38370124657461563,0.8084257457346142,0.39458808266147716,0.4138376630731371,0.8176171711668335,0.37148106382169965,0.44613610734513387,0.9387540885277551,0.36304486368450156,0.5757092248432536,0.8074728975149543,0.3895689177476876,0.41790397976726673,0.7992938848076213,0.38189133205863607,0.4174025527489853
520,0.8329749583755156,0.33570948480462287,0.4972654735708927,0.8769563273215084,0.32039836511834063,0.5565579622031678,0.9597899827288429,0.4081823834196891,0.5516075993091537,0.881985517095235,0.3637138201401524,0.5182716969550826,0.850542530881083,0.3437941940524527,0.5067483368286303,0.969939931720949,0.48116564152057734,0.48877429020037166,0.6328226513159882,0.1922763122110416,0.44054633910494667,0.8240391290559178,0.3165689275800776,0.5074702014758402,0.6810065763516406,0.26012616480029493,0.42088041155134565,0.7985123845387914,0.35570165045472424,0.44281073408406707,0.724323099206382,0.3444205337296505,0.3799025654767315,0.8421021534951001,0.33781961167817776,0.5042825418169223,0.7430451242803836,0.30273165360538856,0.4403134706749951,0.852780453620296,0.3728346270742051,0.4799458265460908,0.5987296456263197,0.2938988003577491,0.30483084526857057,0.9828449169405752,0.40993498251234667,0.5729099344282286,0.7958176016310242,0.268403978037215,0.5274136235938093,0.8061712701653998,0.3479715080921021,0.4581997620732977,0.9231768021211987,0.35857807869147645,0.5645987234297223,0.7706497264866773,0.30756167284277397,0.4630880536439033,0.8809033073197501,0.3921116946264828,0.4887916126932673,0.7263853821182557,0.26860445680000705,0.4577809253182486,0.8952281365190321,0.38563570732825303,0.5095924291907791,0.7956767574754524,0.33400893649253094,0.46166782098292153,0.6683950076466973,0.23514612073059396,0.4332488869161034,0.6865368906090142,0.27955253828644844,0.4069843523225658,0.6860108421060714,0.2381520044842705,0.44785883762180095,0.69561362519919,0.2943716719641381,0.40124195323505196,0.8207379606462175,0.40343805022704105,0.41729991041917647,0.8134409487728546,0.3720208304296593,0.4414201183431953,0.9290915736497315,0.35175630968781924,0.5773352639619123,0.7984381438172234,0.39361475398189855,0.4048233898353249,0.7844356948777297,0.3769833283016336,0.40745236657609607
530,0.8448306155403653,0.34048688793880016,0.5043437276015651,0.8678366059731233,0.3182351279898957,0.5496014779832276,0.9742341968911917,0.417019689119171,0.5572145077720208,0.8711123776954498,0.3499455612308277,0.5211668164646222,0.8452325400528854,0.3532055717358306,0.4920269683170547,0.9668716958845306,0.45938260756831506,0.5074890883162155,0.6399377976750835,0.199351942892873,0.4405858547822105,0.8359018678500707,0.3204432533874467,0.515458614462624,0.7227375415687273,0.29021864807759395,0.43251889349113326,0.7787755654724732,0.34429006166880477,0.4344855038036684,0.7117619075162932,0.3424255695386675,0.3693363379776257,0.835488865798749,0.33601450604078803,0.499474359757961,0.7174096755410858,0.2818494679200056,0.4355602076210802,0.856853348330256,0.3797370192957231,0.4771163290345328,0.6267927494203823,0.3102808527832735,0.3165118966371088,0.9581382716323104,0.3867481833349038,0.5713900882974065,0.8040621006684011,0.27169163206296065,0.5323704686054405,0.8102886621626129,0.33435372510942035,0.47593493705319256,0.9583891691884958,0.38035731477891604,0.5780318544095797,0.7807672489853538,0.30951402858655375,0.4712532203988001,0.8718740627771787,0.3757914148794293,0.49608264789774936,0.7116606110725,0.27382355787417856,0.43783705319832145,0.8787616901264985,0.39102000929480446,0.487741680831694,0.778373595421032,0.33159297959524037,0.44678061582579165,0.6188785231504006,0.21189783469565368,0.4069806884547469,0.6679865015980776,0.2704894955150727,0.39749700608300487,0.6873142751837092,0.23847642302642189,0.44883785215728733,0.6756116054847229,0.271471875476045,0.4041397300086779,0.8298093061090003,0.40080468291477467,0.42900462319422566,0.8096524460550156,0.381929222153238,0.4277232239017777,0.944107834040918,0.35389077890553977,0.5902170551353783,0.798180616927864,0.39269831346528183,0.40548230346258224,0.7916603770420315,0.3850424340008722,0.4066179430411593
540,0.8338841430934034,0.32666226018858613,0.5072218829048173,0.8664598222340768,0.32322645935153876,0.543233362882538,0.9539012089810017,0.40334369602763387,0.5505575129533679,0.8801470212128519,0.35686549605044904,0.5232815251624029,0.8502403798878286,0.3468550372503902,0.5033853426374385,0.9717232537704729,0.44481064807479004,0.5269126056956829,0.6299182490370959,0.2051398273862239,0.42477842165087204,0.8154796480738988,0.30531758028464034,0.5101620677892584,0.7158306204803768,0.28351890415466385,0.43231171632571297,0.7676499667901288,0.3366371999584439,0.4310127668316849,0.7042259007735503,0.34318814164954026,0.36103775912401004,0.8398834627060285,0.3435018234419249,0.49638163926410367,0.6862948337150897,0.270598417240434,0.41569641647465566,0.8501838184815835,0.3719844597318348,0.4781993587497487,0.5786321269565946,0.2668286228875677,0.31180350406902685,0.9274930298814387,0.35781235276837037,0.5696806771130684,0.8183239003509891,0.29087645812649615,0.5274474422244929,0.798875963102831,0.32481812690165324,0.47405783620117775,0.9553525660207488,0.40552313100587806,0.5498294350148708,0.7815733192165166,0.30710428798305983,0.47446903123345685,0.8358987448392922,0.3546814878153057,0.48121725702398654,0.6957107918605776,0.26293888395252885,0.4327719079080488,0.8358862214073353,0.3717412479229932,0.4641449734843421,0.7929735727207659,0.32883420235202554,0.46413937036874037,0.6176631925397696,0.18690117830857766,0.4307620142311919,0.6368001966864675,0.25495483349062964,0.38184536319583784,0.68678445555274,0.23652991177351362,0.45025454377922647,0.7037472549855283,0.27996836921749757,0.42377888576803063,0.826537546721033,0.3989332674347965,0.42760427928623645,0.8142670704357412,0.38095358767406207,0.4333134827616791,0.9202701942812157,0.3396125622065398,0.5806576320746759,0.7845334678393316,0.3906025774001506,0.393930890439181,0.7981743316225555,0.38771342792928787,0.4104609036932676
550,0.843742940571113,0.326358268979231,0.5173846715918821,0.8376120843172172,0.3043025472460403,0.533309537071177,0.9570652849740933,0.40558203799654574,0.5514832469775475,0.8774945013189527,0.348329204755537,0.5291652965634157,0.8494322600715508,0.3503556978704613,0.49907656220108954,0.9824001382866856,0.45160110053153946,0.5307990377551461,0.6481675185781794,0.21615772798802443,0.43200979059015504,0.8209821715623395,0.3001855970984515,0.5207965744638882,0.7095041001275053,0.2705886116540202,0.4389154884734851,0.7546531757158216,0.32776100098870864,0.42689217472711294,0.6997366411177466,0.3451240832313226,0.354612557886424,0.8300450257726708,0.34479555039423015,0.4852494753784406,0.6569313133098162,0.2529198130413407,0.40401150026847554,0.8637996768485373,0.3876147973053869,0.47618487954315036,0.6185832444298804,0.27837909089341195,0.3402041535364685,0.9185269354203965,0.34734082355484364,0.5711861118655529,0.8383614390310479,0.2998190703258425,0.5385423687052054,0.7973398164036007,0.33274345794219345,0.46459635846140734,0.9671333893643429,0.4038018687989675,0.5633315205653754,0.7473541556379036,0.2910238221281101,0.4563303335097935,0.8452725683255378,0.35971234039294764,0.4855602279325901,0.6864712454583044,0.2735134469380394,0.412957798520265,0.8340447678527092,0.37394239767757215,0.46010237017513705,0.8087502576943478,0.32892454014588396,0.4798257175484639,0.5825775475907573,0.17841130897115576,0.4041662386196015,0.6297397076668068,0.2536541649152583,0.3760855427515485,0.6920269824084525,0.24261131971159383,0.44941566269685873,0.6933012232965505,0.26142294019077744,0.43187828310577314,0.8089328555689412,0.382412298314439,0.4265205572545022,0.8158965067217414,0.3830847788350671,0.4328117278866744,0.8972900910019588,0.33711727162819466,0.5601728193737641,0.7597114278001165,0.38068868018357227,0.37902274761654425,0.7919643755660662,0.38592507799134546,0.40603929757472074
560,0.8716431979875224,0.34979348120135095,0.5218497167861714,0.8324305136070165,0.29934651803155227,0.5330839955754643,0.9301388601036269,0.38745975820379963,0.5426791018998273,0.8833519667375467,0.3460741974848558,0.5372777692526909,0.8296422639512411,0.34064038131812924,0.48900188263311184,0.9990089454199738,0.4672908774002103,0.5317180680197635,0.6391137795815522,0.21595666292429958,0.42315711665725264,0.8172353552119218,0.30581998934151716,0.5114153658704046,0.6932574496186265,0.26913532477305724,0.4241221248455692,0.7409431603423944,0.3165665312201972,0.42437662912219715,0.6890016089563268,0.3575896582945063,0.3314119506618205,0.8438237271560418,0.3629423629362508,0.48088136421979094,0.662252113253629,0.2545193381681586,0.4077327750854704,0.8512712418264758,0.3845502406061452,0.46672100122033067,0.6129459853007483,0.2573871993810841,0.3555587859196641,0.9262647370200595,0.35324505440295323,0.5730196826171063,0.825981404584357,0.2961618269790542,0.5298195776053027,0.7820543228909947,0.3203041904006582,0.46175013249033653,0.9615077372232385,0.42509972392151146,0.5364080133017269,0.7589101817540145,0.3022043409211223,0.4567058408328922,0.8342983670786724,0.34656091070938594,0.4877374563692865,0.6631007574624568,0.25601307304542137,0.4070876844170354,0.8636767317939609,0.3853842383035072,0.4782924934904537,0.7768309038643728,0.3108546650205113,0.4659762388438615,0.6221329730630789,0.2011595068122479,0.42097346625083104,0.6039325397140115,0.24661746861343972,0.3573150711005718,0.72307518063778,0.24935500218838544,0.47372017844939457,0.688982799906203,0.2574417064190976,0.4315410934871055,0.810997333168587,0.3820853797918018,0.42891195337678517,0.8161093724262889,0.39176412452643716,0.42434524789985173,0.8847597492057244,0.33303342986476225,0.5517263193409622,0.7478989357923304,0.38083431607962376,0.36706461971270654,0.7811126765287981,0.36645449666230584,0.4146581798664922
570,0.866918784146719,0.342835150308314,0.524083633838405,0.8344329298428662,0.3041593774270226,0.5302735524158436,0.9086037996545768,0.3772241796200345,0.5313796200345423,0.8949616736450592,0.3517665197915982,0.5431951538534611,0.8292900524383943,0.34226377245348394,0.4870262799849103,0.9738148398899469,0.45522248311029806,0.5185923567796488,0.6349088466303587,0.2209623694529868,0.41394647717737193,0.8139310075753695,0.30274668448166314,0.5111843230937064,0.6942552514079668,0.27034792053537016,0.4239073308725967,0.7367303510207512,0.32569720301678706,0.4110331480039642,0.6745930095982567,0.3397081686110682,0.33488484098718857,0.8427948576900353,0.35742925249067903,0.4853656051993562,0.6408012578701847,0.23608175249954122,0.4047195053706435,0.8532813274033978,0.3885484436116075,0.4647328837917903,0.5755326199703846,0.20919701087291281,0.36633560909747187,0.9208316473868291,0.3535199791589298,0.5673116682278994,0.8147705285127291,0.3091361030791863,0.5056344254335428,0.7967672357883268,0.3237544981859015,0.47301273760242524,0.9759803908813435,0.4110577110725428,0.5649226798088007,0.7602992765131463,0.31129133580377627,0.44900794070937006,0.8170821820780663,0.3197641548563297,0.49731802722173657,0.6482286287378265,0.24983504737439408,0.39839358136343245,0.8525102338343615,0.3941856541696111,0.45832457966475043,0.7574105945385012,0.28859913877969856,0.46881145575880273,0.6659313948777789,0.22051563357103676,0.4454157613067421,0.5826578845101476,0.22522384982036497,0.35743403468978263,0.7476196509333272,0.24303555934363794,0.5045840915896892,0.705691658065764,0.25908657557412096,0.446605082491643,0.8321878314233054,0.3895478742573544,0.44263995716595106,0.8026050707651762,0.38790213245821875,0.4147029383069574,0.877372283296314,0.3313511588457465,0.5460211244505675,0.7527209047896449,0.3868373566729657,0.3658835481166792,0.7632040186508335,0.36400154305457716,0.39920247559625643
580,0.8765182129779147,0.3500946835005285,0.5264235294773861,0.8414404060531415,0.2999054686948404,0.541534937358301,0.8825837651122626,0.3575599309153713,0.5250238341968911,0.8951224324265077,0.3612249819146371,0.5338974505118705,0.833196560842304,0.3419973789742242,0.4911991818680798,0.9609196064591407,0.4516990536004955,0.5092205528586451,0.6415056402818166,0.2290700566468856,0.41243558363493094,0.8073887915917867,0.30416890534765945,0.5032198862441272,0.6724468080244591,0.2543739517368606,0.4180728562875985,0.7270919008769974,0.3220995642444667,0.40499233663253076,0.6392880456787777,0.3124845803433463,0.32680346533543136,0.8726972678931606,0.3760039117413361,0.49669335615182447,0.6320831662441292,0.2320580179029002,0.400025148341229,0.8530550554750667,0.38174930168748333,0.4713057537875834,0.5628241485595177,0.2206292147012228,0.34219493385829486,0.9276460122053288,0.36099615881338926,0.5666498533919396,0.8227952064506623,0.31852801994332963,0.5042671865073326,0.7850599078682583,0.3157865478762633,0.469273359991995,0.9997554064286477,0.43661123413069103,0.5631441722979567,0.7701810481736369,0.3217278983589201,0.4484531498147168,0.8101714599299357,0.31625200206747367,0.49391945786246194,0.6456377728316427,0.23503989654171323,0.41059787628992955,0.8599031048466675,0.3862627883140116,0.473640316532656,0.7450713784389166,0.2657552587019617,0.47931611973695487,0.7334471776999432,0.24812127720198718,0.48532590049795604,0.5592220574356209,0.20693319797920517,0.3522888594564157,0.7348367925180254,0.2220942464659495,0.5127425460520759,0.7151329673884579,0.26008958631797496,0.4550433810704829,0.828928942843316,0.3897666779929777,0.43916226485033827,0.8078405534508318,0.40170292563637977,0.40613762781445206,0.861065032192763,0.3272040561944124,0.5338609759983506,0.7749019621772921,0.4018769270115514,0.37302503516574076,0.7582729529368354,0.3588775955184328,0.3993953574184026
590,0.8654685508543827,0.34662527923963155,0.5188432716147511,0.852248746773776,0.30303166994845887,0.5492170768253172,0.8648815198618307,0.34825008635578586,0.5166314335060449,0.8955316365974674,0.3565059809573916,0.5390256556400757,0.8359534651712874,0.3439336483570316,0.49201981681425583,0.9379697785972544,0.4379193615764682,0.5000504170207862,0.6351622118551681,0.23983459202387677,0.3953276198312913,0.8297421802373419,0.30839197496891274,0.5213502052684292,0.7016100407803877,0.2702504253987018,0.4313596153816858,0.7213814372578569,0.3205447119262542,0.4008367253316026,0.6369578330675348,0.3082255088634252,0.32873232420410964,0.8718191634578164,0.3784935721125441,0.4933255913452723,0.6291480602925817,0.22850326588593528,0.4006447944066464,0.8423851258060937,0.3788429156565895,0.46354221014950425,0.5492311596541758,0.22788275092332294,0.3213484087308529,0.9114442972513067,0.35163763143454185,0.5598066658167649,0.8271288224111234,0.33127039686163107,0.49585842554949233,0.7861828329584073,0.3002805459713673,0.48590228698704,1.0,0.4378407071356271,0.5621592928643728,0.7680959943532734,0.31814787365449093,0.44994812069878243,0.8052746102748336,0.3245895362860771,0.48068507398875654,0.6469485963631245,0.2501715507306302,0.39677704563249433,0.8306865422690782,0.37246064032289894,0.45822590194617924,0.7283751010509296,0.23483193695811802,0.4935431640928117,0.8111139755266917,0.2759866565615254,0.5351273189651663,0.549217219582993,0.18243859496070236,0.3667786246222906,0.7572946181075457,0.23771240776147368,0.519582210346072,0.6872181171810948,0.23214221528444598,0.4550759018966488,0.8299071242496319,0.38932134803694435,0.4405857762126875,0.8278144520608695,0.41286823866300065,0.4149462133978688,0.8557956345301356,0.3316768352686479,0.5241187992614877,0.7714333413847487,0.3981010499992896,0.37333229138545915,0.7534530039247258,0.36459276777028615,0.38886023615443965
600,0.8792541338621107,0.3637296653586678,0.5155244685034429,0.8506797624557743,0.29886797781456176,0.5518117846412125,0.8546321243523316,0.33395509499136444,0.5206770293609672,0.8968337827271996,0.355246216688223,0.5415875660389767,0.8295528701662546,0.33701814515047657,0.492534725015778,0.921464686478155,0.4285907722447098,0.49287391423344523,0.6410535344448861,0.2506909432392163,0.3903625912056698,0.8257425246218582,0.30008751290079655,0.5256550117210617,0.7171148142336806,0.2756492185917132,0.4414655956419674,0.7228697531029926,0.317906599134092,0.40496315396890065,0.6541511191276931,0.33085713813533413,0.32329398099235895,0.8506570503025488,0.3776012061202453,0.47305584418230345,0.6347237420731748,0.22635999284065242,0.40836374923252244,0.8584350550137356,0.3839900528224128,0.4744450021913228,0.5494602964981484,0.21169780546035563,0.3377624910377928,0.9064357889952498,0.35571272580135577,0.550723063193894,0.8544132105233916,0.34607571025163475,0.5083375002717568,0.7691518024244806,0.2821395614291909,0.48701224099528967,0.968053217316184,0.4148632227544879,0.5531899945616962,0.7549024175048527,0.31000105876124934,0.4449013587436033,0.8034087791057538,0.32587851677908025,0.4775302623266736,0.6504939781294812,0.264502634843273,0.3859913432862082,0.7949286018958854,0.35932217956798257,0.43560642232790286,0.6771489392258283,0.21190698450127746,0.4652419547245508,0.8318695738977223,0.2693188139768835,0.5625507599208388,0.5398012514969585,0.1876055801854246,0.3521956713115339,0.7677604754555297,0.24874263819462042,0.5190178372609093,0.6819343387403486,0.22569795683630556,0.45623638190404303,0.8460934523625655,0.38770477455492747,0.45838867780763803,0.8172294514906935,0.40053723249242934,0.41669221899826414,0.8502755363117497,0.33189004789083515,0.5183854884209145,0.765950682712664,0.3943535897472329,0.37159709296543103,0.783414679145282,0.39672226694844187,0.3866924121968401
610,0.8816749078962414,0.37187328307717193,0.5098016248190694,0.8678424896643158,0.30418487342219014,0.5636576162421256,0.8431557858376512,0.32315578583765114,0.52,0.9012634178778379,0.36264550496525416,0.5386179129125838,0.8236689712384436,0.34415176919239865,0.479517202046045,0.9249621872344104,0.4217772720070296,0.5031849152273807,0.6396205100311709,0.24830256921635763,0.39131794081481325,0.8244369149686294,0.2945446659088754,0.529892249059754,0.7237292499120259,0.2750977617249327,0.44863148818709314,0.7341902919783861,0.3326683577047485,0.4015219342736377,0.6476810607071145,0.3430370437699865,0.30464401693712795,0.8497443106574578,0.3795489273271805,0.4701953833302773,0.6343895636649516,0.2343100405318761,0.4000795231330755,0.8628220942455533,0.3826346180672643,0.4801874761782891,0.5735270566263665,0.22707214853980698,0.34645490808655954,0.8936362678964376,0.3513737923542095,0.5422624755422281,0.8566524869979443,0.3555666673913516,0.5010858196065927,0.7704989419303193,0.28690921354477433,0.48358972838554504,0.9572819929692359,0.42086357143043,0.5364184215388058,0.748641609317099,0.31728815952002826,0.43135344979707074,0.7917913638306969,0.32326482168039666,0.4685265421503002,0.6508810669575698,0.2673750098971575,0.38350605706041224,0.8015909394755438,0.3538726229810857,0.44771831649445815,0.6766115451700551,0.20321370910767106,0.47339783606238406,0.8587076403009057,0.27460656821261115,0.5841010720882946,0.543090594738637,0.17910563173631325,0.36398496300232375,0.7668620856464952,0.24641987821827033,0.5204422074282248,0.663750062046313,0.223712474817755,0.44003758722855807,0.836877953850431,0.37501673205037117,0.46186122180005973,0.8083879224053825,0.3955374225510941,0.41285049985428834,0.8325906036494504,0.3245119539648176,0.5080786496846328,0.7668813316093832,0.4003637345306262,0.36651759707875703,0.793329224111905,0.39714576834054544,0.39618345577135955
620,0.8808047679208396,0.3623854106530791,0.5184193572677605,0.8871272681629547,0.31660730675996895,0.5705199614029858,0.8143502590673575,0.3092089810017271,0.5051412780656304,0.9013174912861434,0.3677313282328956,0.5335861630532477,0.8320934415355706,0.35467341768530886,0.47742002385026183,0.9038590628196079,0.40781031676293916,0.4960487460566687,0.6134843761985453,0.2346963917537755,0.37878798444476985,0.8198378559230323,0.3042310253395076,0.5156068305835246,0.7218372349160551,0.2809413764789936,0.4408958584370616,0.7290261278224013,0.33409247168989803,0.3949336561325033,0.6518787486734668,0.3440970898312308,0.3077816588422361,0.8314569199111709,0.36955565063260193,0.46190126927856895,0.6414798099601025,0.24056087597789666,0.40091893398220585,0.8623739440185675,0.3817822539100558,0.48059169010851166,0.60933400021189,0.20845293208925988,0.4008810681226301,0.8812336139856884,0.35651089444773937,0.524722719537949,0.8651699506972677,0.38395257661731563,0.4812173740799521,0.7514166274445857,0.27576890720488006,0.4756477202397056,0.9800083786308484,0.43797081009911243,0.542037568531736,0.7560628198341274,0.3239922357508382,0.43207058408328924,0.7905904424010771,0.31591125177872925,0.47467919062234787,0.634102085880935,0.2612959558014938,0.3728061300794412,0.8007394462588412,0.35477822978539186,0.44596121647344933,0.6990848086576036,0.2292286773852073,0.4698561312723962,0.8732586560808204,0.28034013750487,0.5929185185759505,0.5657115212270698,0.19732292269745974,0.36838859852961003,0.7282658773122019,0.2238756689932659,0.5043902083189361,0.6675704033095932,0.21754892244809934,0.4500214808614938,0.8197494825935193,0.37048620764217094,0.4492632749513483,0.7986341117291538,0.3882645109790555,0.4103696007500982,0.8330756037900301,0.3327218114169502,0.5003537923730799,0.7685934414117447,0.3892954064307128,0.3792980349810318,0.7935535540572272,0.38338616618026905,0.41016738787695817
630,0.8782891709406715,0.35047955310503315,0.5278096178356384,0.8980768174722094,0.3105608334444697,0.5875159840277396,0.8016276338514681,0.3101098445595855,0.49151778929188256,0.8938553609400004,0.36934183893431544,0.524513522005685,0.8147009867285987,0.3557836884948411,0.4589172982337576,0.9182235922847554,0.40752798144653635,0.510695610838219,0.6049338809741311,0.23381774904755595,0.3711161319265752,0.8189823437545977,0.30865462265374427,0.5103277211008534,0.691022678282806,0.2672798704533372,0.4237428078294688,0.7332611159684034,0.3325773077942225,0.4006838081741808,0.6271022377832053,0.3305950777504831,0.29650716003272215,0.8235030458610925,0.3680276266731862,0.4554754191879062,0.6603025504042992,0.2448655469990779,0.41543700340522133,0.8676462996301663,0.3825159900660033,0.4851303095641629,0.5499333532082854,0.1690561779481658,0.3808771752601196,0.8509774794499287,0.3522207379734276,0.4987567414765011,0.892898812241378,0.3950547499474603,0.4978440622939177,0.7596013801231141,0.26985594687044856,0.48974543325266556,0.9634540775569785,0.42927602904938966,0.5341780485075889,0.7412316922533969,0.32248879477677783,0.418742897476619,0.7789526076330617,0.31115861479264645,0.4677939928404153,0.6298683018237162,0.2645950083136123,0.3652732935101039,0.7875946191995009,0.3430578633409092,0.44453675585859165,0.6921542784210807,0.2267455462309451,0.46540873219013557,0.8758308151243727,0.28817485254182423,0.5876559625825485,0.5609926321883749,0.1804875920976453,0.38050504009072955,0.7628884384142268,0.2333625118057635,0.5295259266084633,0.6666786480236752,0.22308944425331328,0.4435892037703619,0.8240251650037583,0.37639648266559583,0.44762868233816244,0.7932997985378153,0.37795826311721553,0.4153415354205998,0.8319579947704333,0.32827949128874145,0.5036785034816919,0.7707726517099786,0.39194526931984486,0.3788273823901337,0.7946793968669283,0.38474891818456275,0.4099304786823656
640,0.8756843288348212,0.35002496074608924,0.5256593680887319,0.9045292654799916,0.3059539032407371,0.5985753622392544,0.7975958549222798,0.3163081174438687,0.481287737478411,0.8899898429678994,0.36874264711255306,0.5212471958553463,0.8270140866726382,0.35729444346111283,0.4697196432115254,0.916647700263609,0.4013972717189323,0.5152504285446767,0.5911522074154655,0.23263460318124446,0.358517604234221,0.821722162342425,0.3095722548140269,0.5121499075283981,0.7009565186924074,0.26550667765518104,0.4354498410372264,0.7620877511022293,0.3529024493593238,0.4091853017429054,0.6443144110783077,0.3409901396829069,0.30332427139540075,0.8268585864759693,0.3615915897561274,0.4652669967198419,0.6727521121208208,0.2533752019230551,0.41937691019776563,0.8846320719588668,0.38963147332682346,0.4950005986320434,0.5370721239014367,0.12537481120848742,0.41169731269294924,0.8445078791439641,0.3511742501926136,0.4933336289513505,0.8912706867356084,0.40233783362683073,0.4889328531087776,0.7547613135629339,0.26831609414781843,0.48644521941511537,0.9635360424239743,0.4180364340338944,0.5454996083900799,0.7316619022410447,0.32777130757014294,0.4038905946709017,0.7577418593224557,0.30539904156004927,0.4523428177624064,0.6301982070749281,0.27069385672434876,0.3595043503505793,0.8281193300101224,0.37286490065381944,0.45525442935630295,0.6967198115414639,0.23027798560617818,0.4664418259352857,0.8801067630144076,0.30093291646395004,0.5791738465504576,0.5447481540816408,0.15763270388376463,0.3871154501978761,0.7623931722374513,0.2558299355770043,0.506563236660447,0.6581325172317588,0.20855263495714954,0.44957988227460927,0.8111672278338945,0.3634510240014827,0.4477162038324118,0.7653763795091418,0.3613674087401645,0.40400897076897735,0.8600598869738802,0.33269603846261986,0.5273638485112604,0.7642083801025845,0.38161932908029156,0.38258905102229296,0.7928050887256382,0.37801063365871657,0.4147944550669216
650,0.8764568569540081,0.34341803253542613,0.533038824418582,0.9095245193024296,0.30787787026068675,0.6016466490417428,0.8117001727115717,0.3257229706390328,0.48597720207253886,0.8717977946818072,0.3675691080079795,0.5042286866738277,0.8280474788270821,0.37013139098517317,0.4579160878419089,0.8964146295789458,0.4165771164345083,0.47983751314443757,0.5987136484824818,0.23817958248200294,0.3605340660004788,0.8197691969846738,0.3029308648083707,0.516838332176303,0.7236622220055664,0.2854078724276137,0.4382543495779527,0.7592430250515657,0.3403235540281998,0.41891947102336596,0.6559206169515295,0.3421351783014001,0.3137854386501293,0.8081596479432798,0.353564370555997,0.4545952773872828,0.6863571381640805,0.2532868428863046,0.4330702952777759,0.8742762868117516,0.3737506988617204,0.5005255879500312,0.5566226707500659,0.15967142269341736,0.39695124805664855,0.8254238885224457,0.3501033739253823,0.4753205145970634,0.9025757718498549,0.40762561809586617,0.49495015375398876,0.744406684183804,0.253391937916696,0.49101474626710795,0.9379200699433532,0.39903619724650086,0.5388838726968523,0.7094505029115934,0.32898958884771484,0.3804609140638786,0.7424438304416353,0.2874885937988552,0.4549552366427801,0.6200635177577,0.26658763603093194,0.3534758817267681,0.7984077872635714,0.3513754400707933,0.44703234719277807,0.663665444404037,0.2136187698772101,0.45004667452682684,0.8599249092378695,0.2977463079729177,0.5621786012649518,0.5758055817716058,0.18912831412732276,0.386677267644283,0.7853923352760053,0.27125613323811937,0.5141362020378859,0.6702456691673471,0.2254446367166974,0.44480103245064967,0.81517777159979,0.3638809089879426,0.4512968626118473,0.7578272493442976,0.35484206124957235,0.4029851880947252,0.8601887517455319,0.3391673929953796,0.5210213587501523,0.7608019209729898,0.3879029851806596,0.3728989357923303,0.8021263124350072,0.37058258696454327,0.43154372547046393
660,0.8734532006927653,0.3392876565624451,0.5341655441303202,0.9086733453099136,0.31063928266036983,0.5980340626495438,0.7963274611398964,0.31419965457685667,0.4821278065630397,0.8498279150316768,0.3606900936054541,0.4891378214262227,0.818736222182889,0.3668935480929624,0.45184267408992657,0.9036631566816957,0.4310799325852408,0.472583224096455,0.5883187009104877,0.23724747738889704,0.35107122352159065,0.8419830881046755,0.32776469383017703,0.5142183942744984,0.7217702070095956,0.28892379079371705,0.4328464162158786,0.7568056889851787,0.3361212504654635,0.4206844385197152,0.6497810851424747,0.32897785825838444,0.32080322688409024,0.7842695026791353,0.3456838416559705,0.4385856610231648,0.7020091485587282,0.268967173485039,0.4330419750736892,0.8791707902711858,0.37928667225389906,0.4998841180172867,0.6032433950688766,0.18142463984862187,0.4218187552202547,0.8044863729332143,0.3404566189797853,0.4640297539534291,0.8755595171665785,0.40428240489114026,0.4712771122754382,0.7449885298575776,0.2598441246558031,0.48514440520177443,0.9174093377498953,0.4051614447673889,0.5122478929825064,0.7054032115757897,0.3278475383800953,0.3775556731956944,0.7353876194061756,0.28409895796775,0.45128866143842566,0.5997237593363186,0.25309671062470857,0.34662704871161004,0.807011847692533,0.35859005455922893,0.44842179313330405,0.6403837734791401,0.18341815048423374,0.45696562299490634,0.8749023568109879,0.317691685936861,0.557210670874127,0.5604394514985447,0.16412613312818725,0.39631331837035744,0.783338324387828,0.276439151367165,0.506899173020663,0.6933388789900058,0.24197548614356063,0.4513633928464452,0.8200712527929653,0.37068699224662527,0.44938426054634006,0.725927803048541,0.34016446409791823,0.38576333895062276,0.8525224693301844,0.34084263502685075,0.5116798343033336,0.7659933078529717,0.3999516915076512,0.36604161634532045,0.7994238703834156,0.36374576498607897,0.43567810539733653
670,0.877190340330709,0.33691987182168825,0.5402704685090207,0.9156161009170714,0.3080171176189094,0.607598983298162,0.783958549222798,0.3035302245250432,0.48042832469775476,0.8282482407874258,0.3544088095812234,0.47383943120620237,0.8202809467874556,0.3588981679637705,0.46138277882368506,0.9201192722663171,0.4524855591247605,0.4676337131415566,0.6014878814715638,0.24138267679197786,0.36010520467958596,0.8208753687693375,0.32090751858968003,0.49996785017965756,0.7175108882263959,0.27433303424669014,0.44317785397970577,0.7452096657651169,0.32585829132002525,0.41935137444509163,0.6712027509257696,0.3445126090000035,0.32669014192576606,0.7858464234052523,0.35180001222419166,0.43404641118106063,0.7111565744787384,0.27316762615518114,0.4379889483235572,0.9077908939828143,0.39496973338356717,0.5128211605992472,0.5582734415614814,0.15143727933259582,0.4068361622288855,0.818664952082167,0.35302112375494005,0.46564382832722695,0.8610899744669338,0.3923057783961756,0.4687841960707582,0.7428983326600724,0.2573981492119141,0.4855001834481583,0.8810468604853882,0.3793268993081124,0.5017199611772757,0.7035553202752779,0.3310562908064231,0.37249902946885477,0.7146541767434738,0.2791804126013796,0.43547376414209416,0.5982897711777178,0.25314729609656106,0.3451424750811567,0.8156445564914023,0.37719876239042,0.43844579410098233,0.6675430204788829,0.18917660575428583,0.4783664147245971,0.8941576906004741,0.3060694812457236,0.5880882093547506,0.5479185337341085,0.15460904599132358,0.39330948774278485,0.7655164205692874,0.2650192347561678,0.5004971858131195,0.7031139546865078,0.2627340429719927,0.44037991171451507,0.8147144225125876,0.3717887334095285,0.44292568910305913,0.7024188132736972,0.32829973518492706,0.37411907808877004,0.8541344504737538,0.34815278207327016,0.5059816684004836,0.7719483951634674,0.39956096105483013,0.3723874341086373,0.7862177551910369,0.3453905437590151,0.44082721143202175
680,0.8868316028145682,0.3505436980391173,0.5362879047754509,0.9117426708820046,0.318060578484518,0.5936820923974865,0.7861250431778929,0.3052103626943005,0.4809146804835924,0.8092114781769955,0.3451447194393903,0.4640667587376051,0.7947018091514205,0.3492221846768325,0.44547962447458805,0.9306261793981648,0.44604082338197376,0.48458535601619107,0.6005639119590711,0.25448096157913946,0.34608295037993164,0.819008499540639,0.3063768896193134,0.5126316099213256,0.7138152132020602,0.28118206759764364,0.4326331456044165,0.7685336178448486,0.3383484713537137,0.4301851464911349,0.6964266531937724,0.3507666446709076,0.34566000852286477,0.7697247519507773,0.3473096591487888,0.42241509280198847,0.7247049601138246,0.28286672965080056,0.441838230463024,0.9311979560834746,0.4062811329852846,0.52491682309819,0.525755720413629,0.1583976189478923,0.36735810146573666,0.8260280578450555,0.35889874898150353,0.467129308863552,0.8438545509006626,0.38621842487311975,0.45763612602754283,0.7369242229395436,0.25084404682931166,0.48608017611023197,0.8705657657470122,0.3618527702824015,0.5087129954646107,0.6976389624139756,0.3303024527968943,0.36733650961708136,0.7108382839968606,0.27860483814361287,0.43223344585324763,0.6246865900113487,0.2603150375212239,0.3643715524901248,0.7883347020887845,0.3622681869401631,0.42606651514862137,0.6309168359535154,0.15450310738847337,0.47641372856504205,0.8835666755183569,0.32407265622425663,0.5594940192941004,0.5475656084194498,0.1357414207424914,0.41182418767695833,0.8102036350233812,0.30582686415885374,0.5043767708645275,0.6802860463404656,0.24747664063288952,0.43280940570757614,0.8172473975226269,0.3712275661816946,0.44601983134093226,0.6788743458814287,0.2972872293247849,0.3815871165566438,0.8537525421504953,0.3451092304664436,0.5086433116840517,0.7636773418962504,0.3774846904704395,0.38619265142581094,0.7866852839555869,0.3604646774680487,0.4262206064875382
690,0.8994486324578944,0.357055803303743,0.5423928291541514,0.9217017988405206,0.31158459571196584,0.6101172031285548,0.7645126079447323,0.29313713298791017,0.4713754749568221,0.7968286676750627,0.3313194642348247,0.46550920344023794,0.7759595081911526,0.33490666394909563,0.44105284424205693,0.9307903948372971,0.44261822791374367,0.4881721669235534,0.6278099714324898,0.2601270545246613,0.3676829169078285,0.8362702285034858,0.3164697535580043,0.5198004749454815,0.7028363467962946,0.28840584788016627,0.41443049891612826,0.7637651706076881,0.33283644984725796,0.43092872076043015,0.6941684481657544,0.34709543837862533,0.34707300978712907,0.7615243567019131,0.33663590245095043,0.42488845425096267,0.7098402513927876,0.27929158708689317,0.43054866430589445,0.9088255937715906,0.3975246290403544,0.5113009647312362,0.533955370056003,0.17101985606264059,0.36293551399336244,0.8296807879698248,0.3594508156285855,0.47022997234123926,0.8484683783725026,0.40801694796520543,0.4404514304072971,0.739249752622938,0.25285827054712023,0.48639148207581784,0.8186494791978371,0.32240034763511843,0.4962491315627187,0.6910548791247574,0.327384506793718,0.3636703723310393,0.7130104075603173,0.27331108459413067,0.4396993229661866,0.6245854190676438,0.2637856407639726,0.36079977830367116,0.7588284726599056,0.3584515874380081,0.4003768852218975,0.6171878076407242,0.13966686201249442,0.4775209456282299,0.8659414741747091,0.30262313702610344,0.5633183371486057,0.5801517182307735,0.15333415286028124,0.42681756537049226,0.8140160328027458,0.311192247740588,0.5028237850621579,0.6806352173161418,0.24898629161595986,0.43164892570018193,0.825242743438462,0.38095789701294286,0.4442848464255192,0.6718193682449983,0.2965117899725048,0.37530757827249345,0.8538603199595131,0.33814350380971125,0.5157168161498018,0.7653592588908938,0.3779961921541325,0.38736306673676135,0.77618580389789,0.3606072422931133,0.41557856160477674
700,0.8874395852332784,0.3567490231842103,0.5306905620490681,0.9410846388590346,0.3181292215484306,0.622955417310604,0.7582480138169257,0.291213816925734,0.4670341968911917,0.7781616502619637,0.32684160144975194,0.4513200488122118,0.7782980496063991,0.3342415741887961,0.44405647541760307,0.9098630097520923,0.43282292101813574,0.4770400887339566,0.6399075798042347,0.26343707360840896,0.3764705061958257,0.8347695402793656,0.3170244741869637,0.5177450660924019,0.6919884894804271,0.27472301479336364,0.4172654746870635,0.7563095837034668,0.33909554754264465,0.41721403616082214,0.6757970708259506,0.3482617251364308,0.3275353456895198,0.7543406067273801,0.3257910070696575,0.42854959965772266,0.7014642678320997,0.28846053636200925,0.41300373147009045,0.9191022935845318,0.4050970497875131,0.5140052437970187,0.49278958092595926,0.1346955067004048,0.35809407422555445,0.8346782105502375,0.36911752479034216,0.46556068575989534,0.8287907665475768,0.3966273162742498,0.432163450273327,0.7239957603092306,0.23627566884457307,0.4877200914646575,0.8201925003447729,0.33010114204381347,0.4900913583009594,0.6501288159520028,0.3079442385742015,0.3421845773778013,0.7237038407790036,0.2854517493762483,0.43825209140275534,0.6392771995882782,0.2716527813212046,0.3676244182670737,0.7605505580065828,0.35895930021581773,0.40159125779076504,0.6418222291198088,0.15780622774852737,0.48401600137128137,0.8144672800823402,0.3096282483926429,0.5048390316896972,0.5596404127243455,0.15651444614518317,0.40312596657916233,0.8177612433100674,0.3050916434390669,0.5126695998710005,0.6695815596645904,0.2526457403708401,0.41693581929375034,0.8387364985224313,0.38846930054881124,0.45026719797361997,0.6781799982261191,0.28349150437768456,0.3946884938484346,0.856109595973796,0.34567389246586255,0.5104357035079334,0.7666273568150496,0.38698654466404286,0.37964081215100665,0.7838004427895743,0.3606198215423837,0.42318062124719064
710,0.8935835543544649,0.36847360157071424,0.5251099527837507,0.9528265252488801,0.3268704254300978,0.6259560998187823,0.7661070811744387,0.29558549222797925,0.4705215889464594,0.7767440500982821,0.32760447493989814,0.44913957515838393,0.7584722959720949,0.3211811422022695,0.4372911537698253,0.9166678670719235,0.4504659973206955,0.466201869751228,0.6396251589343784,0.2589834243356136,0.38064173459876477,0.8502973585925572,0.3251066120737288,0.5251907465188284,0.6932041319657609,0.28379310922654366,0.40941102273921726,0.7651834480601116,0.33493293240244526,0.43025051565766637,0.6836801305107935,0.35215721734367567,0.3315229131671178,0.7604343662775299,0.3188924882342155,0.4415418780433144,0.7226670382277443,0.3111212308640381,0.41154580736370616,0.9302577193327395,0.406814958990959,0.5234427603417805,0.5136632082607528,0.16292122373857704,0.35074198452217575,0.8133726505296182,0.3608542621651433,0.45251838836447483,0.8259983138996988,0.3929459167626874,0.4330523971370113,0.7035403641538592,0.22145898729204577,0.4820813768618135,0.7771843637054365,0.2940222892397043,0.48316207446573217,0.6598877713075701,0.31014646197282514,0.349741309334745,0.7163234702928283,0.2878497635805581,0.4284737067122702,0.6249637104223666,0.2520806024509761,0.3728831079713906,0.7535651304774091,0.34749517752439885,0.4060699529530103,0.6119968590243982,0.15916361101009235,0.4528332480143058,0.7682265670883819,0.28345696624792355,0.4847696008404583,0.5524332019446582,0.17821142209074542,0.3742217798539127,0.8119677808236008,0.307055431419072,0.5049123494045288,0.6749765935632727,0.24999272560467342,0.42498386795859927,0.8339871703786077,0.3934451549130448,0.4405420154655629,0.6922468735349645,0.2855111944553552,0.4067356790796092,0.8430473941200176,0.3445281674960872,0.49851922662393044,0.7397042525681647,0.37939571759423707,0.3603085349739276,0.7870710475998792,0.35707666633122004,0.42999438126865924
720,0.8885356269330633,0.36276191352705106,0.5257737134060123,0.9712954319021582,0.3331542076236948,0.6381412242784633,0.7607682210708118,0.28877651122625214,0.47199170984455957,0.7623064500807447,0.32630525169710123,0.43600119838364354,0.7350135789159394,0.3099783130677623,0.4250352658481772,0.8854467668284813,0.43835438844153785,0.44709237838694343,0.6324716591238212,0.2652931482140076,0.3671785109098136,0.8563088300843851,0.3330361745419195,0.5232726555424656,0.6914735932898972,0.27418069809564577,0.41729289519425145,0.7563819567092694,0.33768777584912796,0.4186941808601415,0.675834845295839,0.3379540166656239,0.33788082863021507,0.7577980156062181,0.3078153332110914,0.4499826823951266,0.737572528042666,0.33524324789694165,0.40232928014572444,0.9203039513010086,0.4090007897549343,0.5113031615460744,0.45807165330856353,0.13681687038492527,0.3212547829236383,0.7906436897562814,0.34414593183418046,0.44649775792210095,0.8136182794530078,0.3922019068876473,0.4214163725653605,0.6936045154189103,0.22099017533196705,0.4726143400869433,0.7493527377566607,0.2783643975842482,0.4709883401724124,0.6717007234868537,0.3146610199400035,0.35703970354685016,0.720891055623975,0.2895994588834366,0.43129159674053846,0.6277876993727401,0.2495381326483034,0.3782495667244367,0.7534250717800823,0.3429369035568543,0.4104881682232281,0.6184363222789214,0.1892414636575688,0.4291948586213526,0.6889819716267791,0.23905766327007283,0.4499243083567063,0.5162087890299709,0.17272521790164092,0.34348357112833,0.802181474741425,0.292391329386561,0.509790145354864,0.6632211707155096,0.2548092311220883,0.4084119395934212,0.8232426198787055,0.37879302711106994,0.44444959276763557,0.7019246607452834,0.2903766962735831,0.4115479644717003,0.8336262078143597,0.34200476096756355,0.4916214468467962,0.7056876145550646,0.3644946789616516,0.341192935593413,0.7718333836503304,0.3549906074938781,0.4168427761564523
730,0.8478844721848043,0.3492580104472575,0.4986264617375468,0.976082795302461,0.3290179727153627,0.6470648225870982,0.7622383419689119,0.28626735751295335,0.47597098445595853,0.7330264302051136,0.32955111763889194,0.40347531256622166,0.704460571083256,0.29570033772971965,0.40876023335353634,0.8514800996816525,0.4317425562870025,0.41973754339465,0.6396135366763597,0.27291386279691965,0.36669967387943997,0.8626385303063824,0.3438515920700016,0.5187869382363808,0.6705669799205719,0.27098163892371463,0.39958534099685733,0.7813436398719231,0.3540020521249065,0.42734158774701664,0.6629868037250349,0.328500955576043,0.33448584814899196,0.7658231974410692,0.31046798280463705,0.4553552146364322,0.7415475518882779,0.3392760449588904,0.4022715069293875,0.8995132956726043,0.38789379278983405,0.5116195028827702,0.4743896459712569,0.1370238326956102,0.3373658132756467,0.7861406883096007,0.3444142051847705,0.44172648312483026,0.794438284622427,0.38053206368531284,0.41390622093711427,0.6653812942174917,0.2094977967690888,0.4558834974484029,0.7176115177551514,0.24231546846174062,0.4752960492934108,0.665623433915652,0.3096975472031057,0.3559258867125463,0.7422919604627568,0.3050991302572218,0.43719283020553495,0.6288719879650564,0.23970035805716597,0.38917162990789045,0.742708989858477,0.3348405559057023,0.4078684339527748,0.5950573644991001,0.184191812616252,0.4108655518828481,0.6517932426067388,0.20998664493156738,0.4418065976751714,0.5313766466543474,0.19529062804844197,0.33608601860590537,0.8033351761842237,0.3012600492962613,0.5020751268879623,0.6604517656241174,0.2686922006500742,0.39175956497404324,0.8195100855651314,0.38358611600201814,0.4359239695631133,0.7008045816808788,0.28829872153871494,0.4125058601421639,0.8476396659825118,0.3510252949831773,0.4966143709993346,0.694280061380202,0.3582039186712323,0.33607614270896974,0.7828674818020194,0.353428684042803,0.4294387977592164
740,0.8337307530336371,0.3430777854937626,0.4906529675398744,0.9666198586345129,0.31941382745879454,0.6472060311757184,0.7682597582037997,0.30286701208981004,0.4653927461139896,0.720026890559806,0.32044340194810417,0.3995834886117018,0.7070297484637678,0.2982909696186282,0.4087387788451396,0.8050791547226344,0.4089166102476196,0.39616254447501476,0.6541367102966232,0.27440267404912494,0.3797340362474983,0.8705670029501547,0.3477520736634121,0.5228149292867426,0.655261766825147,0.2675175148489663,0.38774425197618073,0.7845665732432329,0.35827672869344546,0.42628984454978736,0.6379718414936025,0.3195767370649001,0.31839510442870245,0.7627793737139131,0.30356335187335737,0.45921602184055577,0.7297708782208568,0.3379461281749781,0.39182475004587874,0.8792806310130941,0.3731597556702537,0.5061208753428404,0.5142372822892003,0.14156961201958257,0.37266767026961767,0.7781556761430717,0.33715087050267994,0.4410048056403918,0.787971679312419,0.38327620400364276,0.4046954753087762,0.6627722537440102,0.21058551463693942,0.45218673910707075,0.6951726596428414,0.22265691067911145,0.4725157489637299,0.6842844538556555,0.31300794070937005,0.3712765131462855,0.7489053237446798,0.30449547899663715,0.4444098447480426,0.6313374798757797,0.23320782271331675,0.39812965716246296,0.7310491033060219,0.3376576456132979,0.39339145769272393,0.5959584260839956,0.19558827276454496,0.40037015331945064,0.6249377312665606,0.2017797712387262,0.42315796002783435,0.5217624059196282,0.19421995574554482,0.3275424501740834,0.8105741248377907,0.30197607365260726,0.5085980511851835,0.6586870828990091,0.28520935709749917,0.37347772580151,0.7845401002893357,0.36522204717923373,0.41931805311010206,0.698713936368359,0.2806887726011429,0.41802516376721616,0.8655424972586948,0.3554535571362967,0.5100889401223981,0.687083516858243,0.3529219533680965,0.3341615634901465,0.7534215558015498,0.3457574385294019,0.40766411727214785
750,0.8186873715358249,0.34304710748180933,0.4756402640540156,0.95723144872167,0.3209730056248088,0.6362584430968612,0.7453540587219344,0.28880414507772023,0.45654991364421416,0.7009214401063931,0.3181796260166166,0.3827418140897765,0.6962506458700966,0.2918152838342067,0.4044353620358898,0.7892943057576238,0.4017631552412094,0.38753115051641435,0.6535439751376656,0.28114590815161933,0.3723980669860463,0.874537233306342,0.34517899821159814,0.5293582350947439,0.6571187445063775,0.27989330375980853,0.377225440746569,0.7809140710632878,0.34902465701615437,0.4318894140471335,0.6384688118630722,0.3270631648159144,0.3114056470471579,0.7720779088482774,0.3097324939388383,0.4623454149094391,0.7312616537639817,0.35054748618540443,0.38071416757857723,0.8764423462421834,0.36285010363474,0.5135922426074435,0.5257360097173732,0.14899315299688817,0.3767428567204851,0.7808428439192298,0.34601497674779536,0.43482786717143446,0.7792537194454711,0.38158768808593796,0.3976660313595331,0.6646141473737265,0.22081043319707522,0.4438037141766513,0.6713039699618278,0.20439175563540987,0.46691221432641794,0.7009366507852479,0.31805611434621495,0.382880536439033,0.7516721650405518,0.3080038031305635,0.4436683619099883,0.6125614723451425,0.21550510693328875,0.39705636541185374,0.7189165186500888,0.3445284796628405,0.3743880389872483,0.606569642331827,0.21402413177272864,0.3925455105590983,0.6178453952150477,0.20532690842764906,0.41251848678739855,0.542212246904964,0.21353369445391748,0.3286785524510465,0.8012120583876591,0.31466870915973677,0.48654334922792225,0.66433201367244,0.29576835586684264,0.36856365780559736,0.7855311525036296,0.37747248221254337,0.40805867029108617,0.7214297479822105,0.2890589561978131,0.43237079178439747,0.873293127524578,0.36308235161807295,0.5102107759065051,0.6786632755999489,0.3591771927082593,0.3194860828916895,0.7479852235751904,0.33698970178793064,0.41099552178725973
760,0.8095007014109097,0.3399095835320432,0.4695911178788665,0.9407257336962918,0.30328074620894163,0.63744498748735,0.7338362694300519,0.2856511226252159,0.4481851468048359,0.6831692863040826,0.32020810954980233,0.3629611767542802,0.6885556288584592,0.28052127303901325,0.408034355819446,0.7626798807277336,0.3827084023566356,0.37997147837109807,0.6417903856032765,0.2614229362937549,0.38036744930952165,0.8545356857556679,0.3396154445557276,0.5149202411999403,0.6291589673436992,0.27371759619647096,0.35544137114722835,0.7503399780312908,0.32833531580894926,0.42200466222234156,0.6110870430026926,0.3040915653150096,0.30699547768768304,0.783454556567447,0.30319255139253914,0.4802620051749078,0.7141166022098822,0.3497114737607645,0.36440512844911765,0.8548937894946118,0.35095435128607033,0.5039394382085415,0.5585789573534448,0.14232354615136336,0.4162554112020814,0.7764451563911692,0.3443986852388686,0.43204647115230055,0.7793334347892253,0.3762733318356511,0.40306010295357425,0.6683387008905575,0.23465243059544677,0.43368627029511064,0.5987832770854854,0.17566502129785513,0.42311825578763035,0.6983857420151756,0.31114734427386626,0.38723839774130936,0.736806774166789,0.30028523479226354,0.4365215393745254,0.6258698501790286,0.2106489016354503,0.41522094854357827,0.7205049116038631,0.35485144228626725,0.36565346931759585,0.6159346602951498,0.22644210389772834,0.3894925563974214,0.5646305840758739,0.19334805169128663,0.3712825323845872,0.5685864746329973,0.2257393587069451,0.3428471159260522,0.8049572688949805,0.3218155152687875,0.48314175362619305,0.6745452647109669,0.3061236715670417,0.3684215931439252,0.8152060873773412,0.3980065692603919,0.41719951811694933,0.7400124171660986,0.2918768926675367,0.44813552449856187,0.883679628119699,0.36413669974976803,0.5195429283699309,0.6597412653983319,0.34842144897060284,0.3113198164277291,0.738404028714233,0.34519766193686896,0.39320636677736404
770,0.7863053354640607,0.3224565836408107,0.46384875182325,0.9406825866275467,0.29246259933631963,0.648219987291227,0.7418804835924007,0.30214576856649394,0.4397347150259067,0.6842171412704328,0.3216023266180006,0.3626148146524322,0.675731196464297,0.2701998666244728,0.4055313298398242,0.7557165699140029,0.3853963498076951,0.3703202201063079,0.6458395802970184,0.2671492228196063,0.37869035747741214,0.8532464234687149,0.348049595729632,0.5051968277390829,0.6434953225184822,0.2891096408979911,0.35438568162049106,0.7385104935021881,0.3217937299296231,0.41671676357256504,0.6390956319727835,0.31095943612160076,0.32813619585118275,0.7763787869527128,0.289707230609376,0.4866715563433368,0.7109843876378911,0.35248232252860906,0.358502065109282,0.8318843508796596,0.33104681522260876,0.5008375356570508,0.5617819454949972,0.15466490584446782,0.40711703965052937,0.7580817346865248,0.3366076723961134,0.42147406229041146,0.7678954907687217,0.35350131530317197,0.4143941754655497,0.6717148882078041,0.23722811685832984,0.4344867713494743,0.5625378924881151,0.15284366047289824,0.4096942320152168,0.6961496382565732,0.31231904005646727,0.3838305982001059,0.7171236591731381,0.2973154747851167,0.4198081843880214,0.6265340594181351,0.21345529563909246,0.4130787637790427,0.7218848080877531,0.35500423359244193,0.3668805744953112,0.625160697037152,0.24744216643927794,0.377718530597874,0.5097177990692157,0.152957207569552,0.3567605914996637,0.5967610180110874,0.25525620791663034,0.3415048100944571,0.8131579553569371,0.3380402816490444,0.47511767370789276,0.6565253037701907,0.2965180464910884,0.36000725727910227,0.8126242032969861,0.39333189180283984,0.41929231149414636,0.7379293742001698,0.29342523725656655,0.44450413694360325,0.8849776478196081,0.3661727631418637,0.5188048846777443,0.6450622327048493,0.3480094059476279,0.2970528267572214,0.7593296098755493,0.35689007413370905,0.40243953574184027
780,0.782049458533089,0.32576702002158614,0.45628243851150285,0.9423574773870135,0.28959528049517147,0.6527621968918421,0.7642362694300519,0.31615060449050086,0.44808566493955093,0.6784941286508684,0.32285039933942755,0.3556437293114409,0.6556104433395372,0.2607402162972022,0.3948702270423351,0.7216663545612999,0.346448481007188,0.37521787355411185,0.6473644205490819,0.2670562447554561,0.3803081757936259,0.8595358001872319,0.35319465680884155,0.5063411433783903,0.6445708157448552,0.2896885182719596,0.35488229747289557,0.719150714449971,0.3127237580733839,0.4064269563765871,0.651277898511804,0.3088299003816402,0.34244799813016374,0.7790538475643298,0.2879938064095512,0.49106004115477864,0.7059354616533109,0.3531891948226136,0.35274626683069726,0.8313768866520432,0.32746600703639794,0.5039108796156453,0.44530158597189745,0.07951294869552149,0.365788637276376,0.7476756109592989,0.33693359126005334,0.4107420196992456,0.7265546303744447,0.3312969686428825,0.3952576617315622,0.6617920105547547,0.23322005255141182,0.42857195800334286,0.5681570394810453,0.17314752895441451,0.3950095105266308,0.6770637021351685,0.28933262749250044,0.3877310746426681,0.7192217620746205,0.30651956123614504,0.4127022008384754,0.6028908497479524,0.19604069711178948,0.4068501526361629,0.7297726592690209,0.37060167943110706,0.3591709798379139,0.6224714104045975,0.2546622408868855,0.367809169517712,0.46923003863084384,0.13999755770882075,0.32923248092202306,0.5660089302000968,0.2357402311065993,0.33026869909349743,0.7694651125290825,0.3262325984965408,0.44323251403254166,0.6540194885329855,0.2973156625433682,0.3567038259896173,0.8074269710355337,0.3844407376517468,0.4229862333837869,0.7376075415278183,0.29715038708614727,0.440457154441671,0.8787218489048837,0.3593968191488365,0.5193250297560472,0.6103032068313892,0.3216599650473849,0.2886432417840042,0.7600843648317736,0.3628924725772366,0.39719189225453694
790,0.7731807241684167,0.323167755736091,0.4500129684323257,0.9241592205285908,0.2826231064320512,0.6415361140965397,0.7564794473229707,0.3160179620034542,0.4404614853195164,0.6437307728843779,0.30279647207546895,0.34093430080890896,0.642415920675531,0.2507763850226077,0.39163953565292325,0.7018510249060083,0.3418821394102649,0.35996888549574335,0.6401016715131482,0.261450829713,0.3786508418001483,0.8523407793770346,0.3461849061497702,0.5061558732272644,0.6430870616336833,0.30274372641645964,0.3403433352172237,0.7182892422196101,0.321513576358774,0.39677566586083607,0.6369389458325906,0.3028520905217953,0.33408685531079535,0.7681009718232382,0.28169631033147935,0.48640466149175887,0.6711559854184933,0.3520994333693566,0.3190565520491367,0.8268272831222011,0.32154559104754016,0.505281692074661,0.45367616804354094,0.09410625543584045,0.3595699126077005,0.7508693941123976,0.3417735972463182,0.4090957968660795,0.7094641437968177,0.3298886642365565,0.37957547956026116,0.6712479292594253,0.24524609848386583,0.42600183077555953,0.5643385175027517,0.1737850334754925,0.39055348402725915,0.6598581259925886,0.2756449620610552,0.38421316393153343,0.6901890717426122,0.2940279364188038,0.3961611353238085,0.5943529018465896,0.1939600946608134,0.40039280718577624,0.7029434608504109,0.34998281097805534,0.3529606498723556,0.648039322420219,0.26068244412375813,0.3873568782964608,0.44793752386564295,0.1450139462579641,0.30292357760767885,0.563705002022381,0.24584023983059586,0.31786476219178517,0.7795662389716892,0.3328707009744074,0.4466955379972818,0.625017758082709,0.2827086767275833,0.3423090813551257,0.7977275301434323,0.37524840659397235,0.42247912354945993,0.7334997402531581,0.2937014558493722,0.439798284403786,0.8723606151769899,0.3536611653124151,0.5186994498645748,0.6136759210582402,0.3198945738196388,0.29378134723860133,0.75031448123176,0.3504327261749019,0.3998817550568582
800,0.7587062803468289,0.3120539486784749,0.44665233166835394,0.9002537832134367,0.2714303645535063,0.6288234186599305,0.7688179620034542,0.32350949913644217,0.4453084628670121,0.635713294020504,0.2924450679936573,0.3432682260268467,0.6445327655040111,0.24770839032187125,0.3968243751821398,0.697567018625488,0.3350599962547356,0.3625070223707524,0.6280156853994221,0.2626874379661978,0.36532824743322434,0.8503409515692927,0.3460050851207362,0.5043358664485564,0.661023120057644,0.30429146171107013,0.3567316583465739,0.7176939158815557,0.318317491038004,0.39937642484355174,0.6413219647918331,0.3045543025711429,0.33676766222069027,0.7687203308681213,0.2835360511786158,0.4851842796895055,0.673434062635229,0.3585700335990901,0.31486402903613886,0.8289208476629735,0.30876232550425137,0.520158522158722,0.40031192176824654,0.06807088951908365,0.3322410322491629,0.7475115429597645,0.3304750766297329,0.41703646633003166,0.7074157010239798,0.32249929343218037,0.38491640759179946,0.6544448191645882,0.24310401695876308,0.41134080220582514,0.5495067796654273,0.16944089552471825,0.38006588414070896,0.6478531851067584,0.2763098641256397,0.37154332098111875,0.6706884559672778,0.28056255703100574,0.39012589893627203,0.5816053629397637,0.19196746694349384,0.38963789599626986,0.7277768228321142,0.36915493675076555,0.35862188608134865,0.61540884800782,0.23684716466726738,0.3785616833405526,0.4219368144382052,0.15285253794758377,0.2690842764906214,0.5844780274250728,0.25241099540800543,0.33206703201706733,0.8039129867237951,0.3573499036342555,0.4465630830895395,0.6206017722138638,0.29218935336616225,0.32841241884770156,0.7835773638525932,0.3585112078995871,0.4250661559530061,0.728461918578868,0.29132698959745573,0.43713492898141226,0.8541250784903609,0.3444625636123373,0.5096625148780236,0.6064776004887683,0.31331254173711653,0.2931650587516517,0.7244913790211667,0.34562535641206266,0.378866022609104
810,0.751229212160764,0.3134177257553066,0.43781148640545736,0.8796392905052914,0.25970416800684076,0.6199351224984506,0.7568552677029361,0.31633298791019,0.4405222797927461,0.6426522276052057,0.3096857165822683,0.33296651102293734,0.6542248396722466,0.24988423504844248,0.4043406046238041,0.6770372077613402,0.32929517004940867,0.3477420377119316,0.6323182453179733,0.25934255210839385,0.3729756932095795,0.8329070303483406,0.3460781033567682,0.4868289269915724,0.6514807835562265,0.28599588997064485,0.36548489358558167,0.6798008108111263,0.301258473186385,0.3785423376247413,0.6583924838248539,0.3199497599550484,0.33844272386980556,0.773807631970336,0.281822626978791,0.49198500499154496,0.6570989689180096,0.3535902089124815,0.3035087600055281,0.8060695797163693,0.28557933851708406,0.5204902411992851,0.3893034979094343,0.05818104767278273,0.33112245023665154,0.7495202673864966,0.32700304301796435,0.4225172243685322,0.7110826068366778,0.3215958528696316,0.3894867539670462,0.6463453050242559,0.24788664015624595,0.39845866486800996,0.5380434075527373,0.1645789477792725,0.3734644597734647,0.6520882301041115,0.2806846656079054,0.3714035644962061,0.6697721312207666,0.2859839324114783,0.38378819880928833,0.5996489808127106,0.2126107381959901,0.3870382426167205,0.7207165912259592,0.3624941907472132,0.3582224004787461,0.6435432799104961,0.24372441876895068,0.3998188611415454,0.40602121692003823,0.1388306852565084,0.2671905316635298,0.59069189223485,0.2529304697475593,0.33776142248729074,0.7841848840155721,0.3490973869910084,0.4350874970245637,0.6347089642801516,0.296179145249991,0.3385298190301605,0.7894258589977244,0.36947971045830375,0.4199461485394207,0.7111260342359008,0.2798930603246202,0.4312329739112806,0.8677847442854332,0.3521827349321937,0.5156020093532394,0.596854975064293,0.31264119577726945,0.28421377928702346,0.7042366911542719,0.3381365100130824,0.3661001811411895
820,0.7268820263105786,0.3019329936440737,0.4249490326665049,0.8798883667657742,0.2638972785967004,0.6159910881690738,0.764319170984456,0.31786943005181345,0.4464497409326425,0.6482700162950946,0.3099794667192786,0.33829054957581606,0.6460184902104866,0.24929959969463084,0.3967188905158558,0.6787369816049899,0.3175523256651446,0.3611846559398453,0.6361152370127078,0.259359985495422,0.3767552515172858,0.8359683471395923,0.3436619626212021,0.49230638451839026,0.649111956407487,0.299477639338069,0.34963431706941805,0.6720312184462449,0.29677835066589003,0.37525286778035494,0.6760827402544819,0.3239845455200069,0.352098194734475,0.7623861622150235,0.2676955361326732,0.4946906260823503,0.6325838674523824,0.33051717223895,0.3020666952134324,0.7822912559080589,0.27675693012700886,0.5055343257810501,0.43504463240783403,0.11093179852711822,0.32411283388071577,0.7371464362324223,0.31283998381491357,0.4243064524175087,0.6983885422479243,0.29984805772357137,0.39854048452435303,0.6475664397345005,0.24452712994429845,0.403039309790202,0.5180426789761418,0.15904696977187746,0.35899570920426427,0.662428798305982,0.2750675842597494,0.3873612140462326,0.6636296924951982,0.28199957884795773,0.3816301136472405,0.5826148730084719,0.20133897544625184,0.38127589756222013,0.7279932771825283,0.37215028298223163,0.3558429942002967,0.6569179061089195,0.24767611816183438,0.4092417879470852,0.4229234225415723,0.16474223167263993,0.2581811908689323,0.5780559763341766,0.2588806319345859,0.3191753443995908,0.7652054394815446,0.3674817442583677,0.3977236952231769,0.6255757469948189,0.28889961505611556,0.3366761319387034,0.7863523100526159,0.3682029263069018,0.41814938374571403,0.7306995425921468,0.2922924876145103,0.43840705497763643,0.8747434419546208,0.3607838726909776,0.5139595692636433,0.5899816711896677,0.32204714340518037,0.2679345277844873,0.7146229579685351,0.34854583878434137,0.3660771191841938
830,0.7151825481156728,0.29499697403245734,0.4201855740832155,0.867648327854963,0.2628872449419868,0.6047610829129763,0.7599336787564767,0.3097671848013817,0.450166493955095,0.6499886738131252,0.3080518227853651,0.3419368510277601,0.6237737407544478,0.23456035242605794,0.38921338832838986,0.6737154463346826,0.3137465608389392,0.35996888549574335,0.6453921233632955,0.2594948036884398,0.3858973196748557,0.8312210719730944,0.34125780995423827,0.48996326201885615,0.6329110067439214,0.2914434307319904,0.34146757601193095,0.6532655984255369,0.28920720041369347,0.3640583980118435,0.6871860734973139,0.3285788654201879,0.35860720807712604,0.7662449320538679,0.27028910213312146,0.4959558299207465,0.6245567888060428,0.32744273088329584,0.29711405792274703,0.77373685892824,0.28308815049060365,0.49064870843763625,0.42637685372938694,0.10264837842565741,0.3237284753037295,0.7428400392432918,0.320203089577802,0.42263694966548976,0.6703456505617517,0.2808951308418665,0.3894505197198851,0.6517968654454084,0.24723067401447574,0.4045661914309327,0.5247637980697925,0.15719430357184677,0.3675694944979457,0.6670661725780836,0.27528921828127756,0.3917769542968061,0.6810271004958108,0.2932060518272256,0.38782104866858524,0.5767271639585111,0.20076933904582603,0.3759578249126851,0.7225214385301476,0.36478128561151535,0.35774015291863226,0.6753815613613674,0.2546691899479515,0.42071237141341583,0.3298508070221686,0.12657270952823074,0.20327809749393788,0.5731705382705866,0.2640892544155319,0.3090812838550548,0.7869587585327835,0.391711394193484,0.3952473643392996,0.6104056373996347,0.2813308206716064,0.32907481672802835,0.8063767131045418,0.38464409641779673,0.4217326166867451,0.7287533418648556,0.2908657805709362,0.43788756129391937,0.8905024320296905,0.3717420642730621,0.5187603677566284,0.5777979852517015,0.31560719512368396,0.2621907901280175,0.6969952366576097,0.34115552983797925,0.35583970681963034
840,0.6819331609786844,0.2736116107908513,0.4083215501878331,0.8604251163009625,0.2583881824101168,0.6020369338908458,0.7627108808290155,0.3162417962003454,0.44646908462867013,0.6497533814148234,0.3052838488575166,0.34446953255730683,0.6255401619457809,0.2359477439690483,0.3895924179767326,0.6691174140389795,0.29938203137379177,0.3697353826651878,0.6404038502216365,0.2502992731439835,0.39010457707765295,0.8154360550971633,0.3283564684893617,0.4870795866078016,0.6277711850076854,0.26707574001093776,0.3606954449967476,0.6591710022377266,0.293673315255646,0.3654976869820807,0.6605196586604465,0.3042403022901953,0.3562793563702512,0.7763298901860114,0.2691298412892448,0.5072000488967667,0.6132536289509517,0.32024033657996154,0.29301329237099016,0.7512590495041239,0.2771281918346589,0.47413085766946506,0.3910528222021283,0.12031655378186665,0.2707362684202616,0.7437734531325348,0.3303620027381619,0.41341145039437294,0.6554847779927676,0.27032922436970525,0.38515555362306236,0.6446497993188329,0.24195885572821507,0.40269094359061786,0.49108664597162194,0.13458110748846638,0.3565055384831556,0.6556668431268748,0.26083359802364564,0.3948332451032292,0.6772967143759612,0.29585675725689636,0.3814399571190648,0.5694098654866322,0.1973757136950268,0.3720341517916054,0.7266643111340298,0.35288266264316226,0.37378164849086754,0.7115815368080183,0.271627215302759,0.43995432150525926,0.2891440157081966,0.1255647798352035,0.1635792358729931,0.5858124023507205,0.26763635210050046,0.31817605025022005,0.7643012907634777,0.3834838328227101,0.3808174579407677,0.5995950301331129,0.2634785987289492,0.3361164314041637,0.8101581564884317,0.3924592510219422,0.4176989054664896,0.7389708956831342,0.3019347972074047,0.4370360984757295,0.9128827283718053,0.3746473791248442,0.5382353492469611,0.5654473508475298,0.2979816996064279,0.267465651241102,0.7200697729026199,0.35103024051524606,0.3690395323873738
850,0.6920875829352164,0.2756809821426081,0.4164066007926083,0.8508778467259219,0.25554439833373865,0.5953334483921833,0.7564435233160621,0.3203924006908463,0.4360511226252159,0.6531278543817729,0.30568574581113767,0.34744210857063523,0.6373955657106896,0.23935185930133393,0.3980437064093556,0.6790654124832544,0.29845723916394173,0.3806081733193126,0.6604441097234135,0.2610196439405033,0.3994244657829102,0.804277342877289,0.3227297050172247,0.4815476378600644,0.6229268954044753,0.2705642378698531,0.3523626575346222,0.6512706715397824,0.2828617220339616,0.36840894950582076,0.665518873659744,0.29425367681344017,0.37126519684630394,0.7731943850212905,0.2665525742110303,0.5066418108102602,0.5733153443396974,0.30118423765409025,0.2721311066856072,0.7341854045818967,0.26359361561671735,0.4705917889651794,0.3924227155918999,0.10977133128506349,0.2826513843068364,0.7448143980755267,0.3330026106766142,0.4118117873989125,0.6420322098301097,0.26417664920175954,0.3778555606283502,0.6289899974428439,0.23645911700286476,0.3925308804399791,0.5034217079396635,0.1657980125471298,0.3376236953925337,0.6346666666666667,0.23707217222516322,0.39759449444150347,0.6654355414037125,0.2846362458762196,0.3807992955274929,0.5803011375133061,0.21556009114182406,0.36474104637148214,0.7490020817815466,0.37091044519566835,0.37809163658587824,0.6793610569985152,0.2669713443885174,0.41238971260999785,0.26303282167979236,0.1266308593182131,0.13640196236157928,0.5919013553918264,0.27942564379129026,0.3124757116005361,0.7323508634524276,0.36868343660976866,0.3636674268426589,0.6174472520757701,0.2649540172634238,0.3524932348123463,0.8114246439934514,0.4061486423871745,0.40527600160627686,0.7364773260012925,0.29854161651229677,0.43793570948899563,0.9078218573396688,0.3642351055753929,0.5435867517642758,0.5577108878816726,0.28827737599636266,0.26943351188530995,0.7174700613867364,0.35391508168125857,0.36355497970547784
860,0.6606091537609848,0.26236951386506696,0.3982396398959179,0.8446234829882875,0.2688219281248284,0.5758015548634592,0.7495599309153713,0.30766701208981,0.4418929188255613,0.6579447720513552,0.3096944852430746,0.3482502868082805,0.6467354283660782,0.23672904564983024,0.410006382716248,0.6533671367453653,0.278316359603002,0.37505077714236323,0.680784223482075,0.27768131303622196,0.40310291044585306,0.7941942873583637,0.3146410281839493,0.47955325917441444,0.6263209448497432,0.2700371547872397,0.35628379006250355,0.6151121839955269,0.2665964726330817,0.3485157113624452,0.6690035685069523,0.28810116003036124,0.38090240847659107,0.7734673919687061,0.2681559806857772,0.5053114112829289,0.5422390179912593,0.2792009624338157,0.2630380555574436,0.7223313917151521,0.2612540078140704,0.4610773839010818,0.4282395145255512,0.13355721399163772,0.2946823005339135,0.7342818976459567,0.3251872093474417,0.4090946882985151,0.6306208375908574,0.25782357786618937,0.37279725972466804,0.6269628026431359,0.2455351683090527,0.38142763433408317,0.5180739036873782,0.1740127136615918,0.3440611900257864,0.6358891829892359,0.2441912828657138,0.3916979001235221,0.6629762687205273,0.27418912279134466,0.3887871459291826,0.5681782192154413,0.21443621391936235,0.35374200529607897,0.7489447850417311,0.37968480426797047,0.36925998077376065,0.6675986129674112,0.2641870872547271,0.4034115257126841,0.24315916179016067,0.11208565851729665,0.13107350327286402,0.5763012633933174,0.26593120732181236,0.31037005607150503,0.7612548278854054,0.36604777590933174,0.39520705197607364,0.6242167187855696,0.2724492118834522,0.35176750690211744,0.8195692912818295,0.4018472183609798,0.4177220729208497,0.7261356005220277,0.2913320578285164,0.4348035426935114,0.9078921472151151,0.3511447877714361,0.556747359443679,0.5507043804435856,0.2970759153748881,0.2536284650686975,0.6856885881050618,0.34478045016940057,0.3409081379356613
870,0.6650463098534986,0.2648209659111509,0.40022534394234766,0.824360050521295,0.2678373904652823,0.5565226600560127,0.7687461139896373,0.31932849740932645,0.4494176165803109,0.6613338594529817,0.3120722537650437,0.34926160568793796,0.6430559801760343,0.22649345726887685,0.4165625229071574,0.6474957145532332,0.2684461474193688,0.3790495671338644,0.6702846755879119,0.27654465620198554,0.3937400193859264,0.7926532756307632,0.3072018867040331,0.48545138892673,0.6297149942950111,0.2634105322168109,0.3663044620782002,0.5917578819456198,0.24005892563440193,0.35169895631121795,0.6572804978675131,0.2881885134919782,0.36909198437553487,0.7615365808935884,0.25296742252918525,0.5085691583644032,0.5322114001282339,0.26957435866065826,0.2626370414675756,0.7104707884038932,0.24871898234749437,0.4617518060563988,0.45377964919888336,0.14094626125049584,0.31283338794838755,0.7367817175037276,0.32479477642963644,0.4119869410740911,0.6281255057696999,0.2573549482695731,0.37077055750012683,0.6323939799355893,0.24943019890227586,0.38296378103331347,0.5723450538756372,0.203894762314896,0.36845029156074116,0.6268515969648845,0.23486712546320804,0.39198447150167637,0.6627797311008021,0.2696355758616069,0.3931441552391952,0.574283665731202,0.22562440067212697,0.348659265059075,0.7622487697116701,0.3899838932498074,0.3722648764618626,0.6577216808388906,0.2677913335943092,0.3899303472445815,0.2524418065976752,0.12454134353151428,0.1279004630661609,0.569030605366051,0.2668769678560382,0.3021536375100128,0.7476887578417145,0.35785668762909556,0.3898320702126189,0.6328569888111242,0.26685562978291494,0.36600135902820924,0.8127529113767646,0.399592252803262,0.4131606585735026,0.7193517732473423,0.28662873940422945,0.4327230338431129,0.8979414438477615,0.34846674351693047,0.549474700330831,0.5219981244938264,0.2788607720833748,0.24313735241045167,0.671570477340579,0.32657198685049144,0.3449984904900876
880,0.6408553029732571,0.24757713428323613,0.393278168690021,0.8086604011892902,0.2620497995622534,0.5466106016270368,0.7526411053540587,0.3158217616580311,0.43681934369602765,0.6611672548976624,0.30528238741404884,0.3558848674836136,0.6424999508334183,0.22943451279493243,0.41306543803848583,0.6291122282882701,0.24385704613877646,0.38525518214949367,0.6594678400498363,0.27210495363881276,0.38736288641102345,0.7862124133180903,0.3067964720203928,0.47941594129769755,0.6472245114960476,0.2761610680592222,0.37106344343682546,0.5722580261079782,0.21963806493259388,0.3526199611753843,0.6536942841324798,0.28725359536223943,0.36644068877024033,0.7624574699997962,0.25523501008495814,0.5072224599148382,0.5184205935461653,0.2520430195228159,0.26637757402334944,0.67932874125805,0.23780520623148496,0.441523535026565,0.4515055276183812,0.13576727580930886,0.31573825180907233,0.718633357906581,0.31189548425002633,0.40673787365655467,0.6091266821749245,0.24691223823775946,0.362214443937165,0.6476813264598953,0.2651066778835642,0.3825746485763311,0.634283171702085,0.23150261116647716,0.4027805605356079,0.6217102523380977,0.2223271572260455,0.3993830951120522,0.6516243068539305,0.25602598380478964,0.3955983230491408,0.5691305457072728,0.22700780335887533,0.3421227423483975,0.7378053438759334,0.3772305939125397,0.3605747499633937,0.6923280049477315,0.2818724476677793,0.4104555572799522,0.16851809136882667,0.09275666832716623,0.07576142304166045,0.5519454512288938,0.27324945078476315,0.27869600044413073,0.7537912817795797,0.34698962628519653,0.40680165549438313,0.620377549675562,0.23381960526563525,0.38655794440992675,0.8219426682729435,0.4003516304739546,0.4215910377989889,0.710545721779456,0.2908379053001026,0.4197078164793533,0.8687734885333783,0.32956345301356127,0.539210035519817,0.4941798923004788,0.2602264815788352,0.23395341072164363,0.6745727248331153,0.3294987588474053,0.34507396598571
890,0.629560216754099,0.2446041560339466,0.38495606072015237,0.8046536074871932,0.26335401777659234,0.5412995897106009,0.745727115716753,0.30881658031088083,0.4369105354058722,0.6588757115402883,0.29531972729464895,0.3635559842456394,0.6295378520103768,0.21903622772530362,0.4105016242850732,0.6050445830512381,0.2252747727632849,0.3797698102879532,0.6642655081599873,0.28351452433584606,0.3807509838241413,0.7804069186413377,0.30276303184793896,0.4776438867933987,0.6309108330807092,0.2732575410203171,0.35765329206039215,0.5619448727810962,0.20589186305626533,0.35605300972483084,0.6675161987550952,0.2974408977102769,0.37007530104481823,0.7531609722307112,0.24309027565552227,0.510070696575189,0.5078956728993772,0.24185227728425102,0.2660433956151262,0.6615740837359911,0.2323856640257291,0.4291884197102621,0.43101625886057393,0.1141347866686706,0.3168814721919033,0.6993387394478225,0.3035923131925083,0.3957464262553142,0.5846371623270117,0.23940691784246798,0.3452302444845437,0.6521248485162935,0.2567996264328413,0.3953252220834522,0.6294160198380999,0.23460946993450618,0.3948065499035937,0.6302241044644432,0.23410764072701606,0.3961164637374272,0.6520837454454959,0.2583857114598023,0.3936980339856936,0.5444888228100889,0.218861343022284,0.32562747978780493,0.7505570516370952,0.3803803230262865,0.3701767286108087,0.7388102744184215,0.3052004456664497,0.4336098287519718,0.18313307191772193,0.08856600679577212,0.0945670651219498,0.5265150013085995,0.25809150679282095,0.2684234945157785,0.7761320095521105,0.36399952393018664,0.4121324856219238,0.6372627049453907,0.23938408978486617,0.39787861516052453,0.8272454411598142,0.4138453855579238,0.41340005560189047,0.7102847078798322,0.304904780608948,0.4053799272708843,0.8762945052061367,0.32489854827977244,0.5513959569263643,0.4926755800571177,0.2529659993464145,0.23970958071070317,0.6702999731642683,0.3201020596424139,0.35019791352185436
900,0.6451056020838737,0.2615830411949922,0.3835225608888814,0.81072557679786,0.2761098602819465,0.5346157165159134,0.7331150259067357,0.2980421416234888,0.435072884283247,0.6789939423168263,0.3064076988841879,0.3725862434326384,0.6344616616874328,0.21810653236144412,0.4163551293259887,0.6092824937698967,0.22273663588827589,0.3865458578816208,0.6402190563191379,0.28015569176841953,0.36006336455071836,0.7482549186500563,0.2906376453689546,0.4576172732811017,0.5919401989205461,0.24170872413903416,0.3502314747815119,0.5595262136194323,0.20737901159485592,0.35214720202457644,0.6589496572557084,0.29398689461985306,0.3649627626358553,0.772110506692745,0.26491860725709515,0.5071918994356498,0.4881066470917416,0.22595671313445753,0.2621499339572841,0.6380967235605096,0.21434981420438506,0.4237469093561246,0.3835701491360555,0.08148401832109217,0.3020861308149634,0.6998675261760516,0.3127668183556617,0.38710070782038986,0.5379312177364224,0.21480869525307206,0.3231225224833504,0.6522286171714888,0.26389480823181916,0.3883338089396696,0.6322327489975567,0.23994369143740357,0.3922890575601531,0.6061055232045174,0.22777342509264162,0.3783320981118758,0.65442432982586,0.2599107923401377,0.3945135374857223,0.5432659740122637,0.20995829997624682,0.33330767403601685,0.7578114555281804,0.3743689400739765,0.383442515454204,0.7335220389471709,0.29328048958451564,0.4402415493626553,0.1815165077562128,0.08330926578136842,0.0982072419748444,0.5146067460285988,0.23907914251044896,0.27552760351814987,0.7476868382053704,0.3602024832415747,0.3874843549637957,0.6233882935295537,0.21011192299068365,0.41327637053887006,0.8062788949639103,0.40970355955065435,0.3965753354132559,0.7174157089821726,0.31030498080407487,0.4071107281780976,0.8518289425591138,0.322742992099418,0.5290859504596958,0.501736974467541,0.2666273568150495,0.23510961765249144,0.6768202173694274,0.3304023682533293,0.3464178491160981
910,0.6248358029132955,0.2581303703951607,0.36670543251813487,0.8005820931819786,0.2730621082442281,0.5275199849377505,0.7349056994818652,0.30580172711571674,0.42910397236614856,0.6898524672819344,0.3157740900687609,0.37407837721317344,0.6361243860881816,0.2154354460660477,0.4206889400221339,0.6159807551029227,0.2317540801774679,0.3842266749254548,0.643230383371803,0.278583200258479,0.364647183113324,0.7466060143050354,0.2886487158053966,0.45795729849963873,0.6064928714298119,0.25026087565866345,0.35623199577114845,0.5676121460580642,0.20604127829405153,0.36157086776401265,0.6804126388654438,0.29641154340581705,0.38400109545962674,0.7712548132754722,0.264142371085712,0.5071124421897601,0.4811591346251878,0.20212242937507505,0.2790367052501127,0.6418291119705539,0.22258567303266993,0.41924343893788396,0.3767970611351883,0.0459185307647011,0.3308785303704872,0.6921707415762722,0.30516426199885816,0.387006479577414,0.5412430279269421,0.20858123597432682,0.33266179195261525,0.650683205413759,0.2715347754705723,0.37914842994318665,0.6690753061973246,0.2569897817132479,0.4120855244840767,0.6049662961002295,0.23630421739897653,0.3686620787012529,0.6600677671922559,0.2636156540937893,0.3964521130984666,0.5501170063957631,0.21780784558674748,0.3323091608090156,0.7712459494388103,0.36757927640583915,0.4036666730329711,0.7452520540266334,0.2851153428319277,0.4601367111947057,0.1901052317366047,0.08899631524164145,0.10110891649496326,0.5085832229615589,0.22059814892655188,0.287985074035007,0.755591900670337,0.34210799106217316,0.41348390960816384,0.611756107496735,0.21470078272493714,0.39705532477179795,0.8082996118164314,0.4193206272716976,0.3889789845447338,0.7139084930881999,0.31479289940828403,0.3991155936799159,0.8517961406172389,0.3198564212144216,0.5319397194028173,0.4981582387292025,0.26020516900868135,0.23795306972052116,0.7002700345510047,0.3559927543524202,0.3442772801985844
920,0.5967124326826806,0.23566569891483505,0.3610467337678455,0.8149049587749371,0.2869809603753011,0.527923998399636,0.7186238341968912,0.2939578583765112,0.42466597582037996,0.7133524782427604,0.32523839796567067,0.38811408027708966,0.6404778634170238,0.21718041274898403,0.42329745066803975,0.604727676063439,0.22028204721914119,0.38444562884429784,0.6268650818555632,0.27658649633085314,0.3502785855247101,0.750636185004234,0.29251323319300027,0.4581229518112337,0.6060754703759504,0.2557206033120926,0.35035486706385777,0.5734871999000786,0.21256885649483526,0.3609183434052433,0.663516826755657,0.2786079635665238,0.38490886318913325,0.7775298983354726,0.2617321679603936,0.5157977303750789,0.47583153783239424,0.18609545947831918,0.28973607835407506,0.6321147967561832,0.22932989458584,0.40278490217034324,0.34004400412939084,0.03061317512214472,0.30943082900724617,0.6904580046892408,0.30955197241883897,0.3809060322704018,0.5274305329091511,0.19292562558427723,0.33450490732487387,0.648063046870078,0.2535475908994889,0.394515455970589,0.6647467806021685,0.2510687958450318,0.4136779847571368,0.6135140285865537,0.24397529557084877,0.36953873301570495,0.6342141366702188,0.24588387689598182,0.38833025977423696,0.5389244209063158,0.20365491030975905,0.3352695105965567,0.7617458316621785,0.35103484278411223,0.4107109888780662,0.7185004852760978,0.2803413378795635,0.4381591473965343,0.2115683192190871,0.08648424431440428,0.1250840749046828,0.48100944570898335,0.194372625685032,0.28663682002395136,0.7329171561739344,0.33166900862300647,0.40124814755092797,0.6230647968903243,0.2023394455370301,0.42072535135329425,0.8193479133846107,0.4263171984884523,0.3930307148961583,0.699527387453594,0.3120408499423489,0.3874865375112451,0.8482910188283146,0.319362049090449,0.5289289697378656,0.4921321095181938,0.2589264147994487,0.2332056947187451,0.7154888296266478,0.362531867431485,0.35295696219516287
930,0.5897568906998212,0.24103435100665713,0.3487225396931641,0.8289807093378102,0.2942845823755992,0.534696126962211,0.7282348877374785,0.2966825561312608,0.43155233160621764,0.7256709852321137,0.33134430877377585,0.3943266764583379,0.6570532590292193,0.22143198116294163,0.43562127786627763,0.5831463101943216,0.2088705146857579,0.3742757955085637,0.6181100348900186,0.27509419840124216,0.34301583648877637,0.730862410757003,0.2784784743330002,0.4523839364240027,0.6242537432800715,0.2554159310100039,0.3688378122700676,0.5661845301532791,0.21469802363328833,0.3514865065199907,0.6796288186152588,0.2546235360917353,0.4250052825235235,0.7670904386447446,0.2552187111627244,0.5118717274820203,0.4847501365033837,0.18653952027839893,0.29821061622498474,0.6417807820441143,0.22312828629769696,0.4186524957464173,0.2757748151506267,0.0066129385937896525,0.26916187655683704,0.6696169344781141,0.30115568168590956,0.36846125279220454,0.5243602843663717,0.18580438820889286,0.3385558961574789,0.6639600342436562,0.26522156460895896,0.3987384696346973,0.741994114141932,0.29000861281618273,0.4519855013257492,0.5986885477324864,0.2356943709193577,0.3629941768131286,0.6210869551345453,0.24076624147326642,0.3803207136612789,0.5344201145431032,0.20948323641450176,0.32493687812860145,0.7401767922738529,0.33948159183075816,0.4006952004430948,0.762425500274488,0.2947699050063352,0.4676555952681527,0.2245512289958113,0.0855964908540072,0.1389547381418041,0.45444487623821267,0.14880362283783677,0.3056412534003759,0.7210173304769144,0.3349151136808643,0.38610221679605017,0.5834749700893981,0.1812180247534836,0.40225694533591444,0.8476276526735242,0.44638278812590737,0.4012448645476168,0.7075427948760183,0.3112856835143114,0.396257111361707,0.8373609431964086,0.3121807668156812,0.5251801763807274,0.5089086543243205,0.2494920504113326,0.2594166039129879,0.7338440508537117,0.3743123343732179,0.35953171648049376
940,0.593318328996578,0.22846473283634955,0.36485359616022844,0.8397341356073146,0.2962693475378714,0.5434647880694432,0.7236062176165803,0.2945685664939551,0.4290376511226252,0.7352200568501509,0.3390563459528977,0.3961637108972532,0.6553404741088781,0.2249093993989162,0.4304310747099619,0.5788219702971723,0.21225565750997535,0.366566312787197,0.6211980688456076,0.2697595819706236,0.351438486874984,0.7385227865938518,0.275840009416083,0.4626827771777689,0.5837277570177456,0.2287205439009937,0.35500721311675193,0.557315335022815,0.198533162595296,0.35878217242751903,0.6635758493648577,0.24755971022259787,0.4160161391422598,0.7482448098119512,0.2562292443412179,0.4920155654707333,0.49348748586821817,0.19077622280977205,0.3027112630584461,0.6442785605151091,0.2308742554170708,0.4134043050980383,0.2753066861145536,0.03243148685173368,0.24287519926281995,0.6827856085758787,0.3151435872137817,0.36764202136209695,0.5317351614718834,0.1852198090213613,0.3465153524505221,0.6595646904914557,0.25560999292149533,0.40395469756996044,0.7638839377483341,0.3154047112885137,0.4484792264598203,0.6013340391741663,0.2366684312687489,0.36466560790541735,0.5972382635773675,0.23612846413507493,0.3611097994422926,0.5440401516684408,0.2097757524039096,0.3342643992645312,0.7283179587081495,0.31525462034543567,0.4130633383627138,0.7527222946726182,0.2947699050063352,0.45795238966628293,0.22833484199732898,0.09032213045323885,0.13801271154409014,0.4511357057316657,0.12343662016512146,0.32769908556654426,0.6813250097901453,0.3148798691575868,0.36644514063255856,0.5644947889655125,0.16911343093004427,0.39538135803546826,0.8259326187460744,0.4355249745158002,0.3904076442302742,0.7045677432434144,0.30903032069232034,0.3955374225510941,0.841810292312162,0.31753451232884417,0.5242757799833179,0.5035734075958,0.23326963242920676,0.27030377516659326,0.7505576800509879,0.3745555331924457,0.37600214685854216
950,0.6073353915490444,0.23029146900265784,0.3770439225463865,0.8241247028735947,0.2924880953314872,0.5316366075421076,0.729699481865285,0.2967488773747841,0.4329506044905009,0.7318382766658629,0.32621756508903843,0.40562071157682444,0.6504953309626101,0.21912919726168958,0.4313661337009206,0.5999596663833711,0.20891084830238688,0.39104881808098413,0.6149836474829676,0.2685438937818595,0.3464397537011081,0.7204763840497658,0.25903382706012235,0.46144255698964337,0.5899643990415009,0.2360143988129967,0.3539500002285042,0.5509149932354586,0.1974242213773517,0.3534907718581069,0.6951635693568778,0.2675589311241564,0.42760463823272143,0.7269502679135342,0.2480634843021005,0.4788867836114337,0.492460028863952,0.18094571356719025,0.31151431529676177,0.6460535869043473,0.24014701084897008,0.40590657605537733,0.22741215805021792,-0.0009313303980821492,0.22834348844830007,0.6813078880125046,0.30751664237056087,0.37379124564194377,0.5280489307273663,0.1813475758080841,0.34670135491928217,0.6698322283206897,0.2548521111362297,0.41498011718445993,0.7590454085363156,0.3110046290634408,0.44804077947287485,0.5879668254808541,0.24091900476442563,0.3470478207164284,0.5856272293938601,0.23142815209969816,0.35419907729416195,0.5540714706736225,0.22470946344209944,0.3293620072315231,0.7245777548590818,0.31782183260439145,0.40675592225469037,0.7557057582236347,0.30126496074938675,0.4544407974742479,0.2738351143321787,0.09481904754520662,0.17901606678697213,0.442653601820936,0.10032397750795073,0.34232962431298525,0.675472038577012,0.3196559243816851,0.3558161141953268,0.5824839407025525,0.17698689410705515,0.4054970465954974,0.8008422656740699,0.42235813795446825,0.3784841277196017,0.685873572976192,0.29328839501792886,0.39258517795826314,0.8363089380605617,0.3164707922137562,0.5198381458468055,0.4861770222076981,0.22262045154231966,0.26355657066537846,0.7692735064238033,0.38548270772533627,0.383790798698467
960,0.6065433410586145,0.23173612447463904,0.3748072165839755,0.8305594998077994,0.30024280032321077,0.5303166994845887,0.7247944732297064,0.2895392055267703,0.4352552677029361,0.7466982338455692,0.33617876376497063,0.4105194700805986,0.638729320982688,0.2295936337322084,0.4091356872504796,0.6212298872099221,0.2164676394750868,0.40476224773483527,0.6150708144181084,0.2642169271214689,0.3508538872966395,0.7131004523861161,0.262266246285061,0.45083420610105507,0.5664223702591086,0.2061260459780971,0.36029632428101144,0.5492118929860051,0.20767550745733787,0.3415363855286673,0.7037808703001772,0.281575620357134,0.4222052499430432,0.7010655420410326,0.23319886722490477,0.46786667481612776,0.5012268312410366,0.19168020372422012,0.30954662751681655,0.6506888662128779,0.24019534077540974,0.4104935254374682,0.1897055961130507,-0.027121918047852644,0.21682751416090335,0.6705913653672407,0.29888755244910287,0.3717038129181378,0.5295490285598337,0.1861498213651615,0.3433992071946721,0.6393001545411757,0.24064136440957487,0.3986587901316009,0.7639398820226327,0.3277293650194764,0.4362105170031563,0.5866031409917064,0.25382177518969473,0.3327813658020116,0.5859220358234479,0.23726046977595988,0.3486615660474881,0.5376729803200521,0.20999788860639224,0.3276750917136598,0.7123401261801536,0.31481534534018346,0.3975247808399702,0.7263089135606294,0.29573119178713636,0.430577721773493,0.2547174017123175,0.05411031790490183,0.20060708380741565,0.4327241075748083,0.09497061599346493,0.3377534915813433,0.6455852203358595,0.3162197753257623,0.3293654450100973,0.5887279393264081,0.18167673956466596,0.40705119976174214,0.8011305717727736,0.42490913209567643,0.37622143967709715,0.658938459004346,0.2831519328966208,0.3757865261077252,0.8277546602187421,0.3068363932859111,0.5209182669328309,0.4972915275429448,0.2307547491510493,0.26653677839189555,0.7749530374693905,0.38654775083023046,0.38840528663916
970,0.6202452567610155,0.2361621249264425,0.384083131834573,0.8390163252818288,0.3108883589208526,0.5281279663609763,0.6830148531951641,0.261606908462867,0.4214079447322971,0.7392141818474107,0.33237024208811045,0.4068439397593003,0.6541658397741555,0.24930138757033057,0.404864452203825,0.6564382535544,0.23805764826205328,0.4183806052923467,0.5806921751985663,0.24062723002075737,0.34006494517780894,0.7091454795717862,0.2625114567791983,0.4466340227925879,0.5769076675354905,0.21882783425217422,0.3580798332833163,0.5435025966734098,0.2114435729852581,0.3320590236881517,0.70922275486848,0.2767593754463585,0.43246337942212143,0.6864718945459731,0.22530407676792372,0.46116781777804944,0.5025771385718915,0.19160543838543118,0.3109717001864602,0.628276961233907,0.22525919669071812,0.40301776454318883,0.26889085448332106,0.001961214277442833,0.2669296402058782,0.6596265235875464,0.3025724310332404,0.357054092554306,0.5391172854268274,0.1931430310672435,0.34597425435958384,0.6319325800223102,0.23850854794297172,0.39342403207933857,0.7892540156279679,0.34765723593652015,0.44159677969144784,0.576503970354685,0.2686458443620963,0.30785812599258866,0.589660079253157,0.2411937746070843,0.34846630464607276,0.5235948235666716,0.2056255443436645,0.31796927922300716,0.7109809201856414,0.31791573559464464,0.39306518459099676,0.7300220285235793,0.3019969285150088,0.4280251000085705,0.20606347243409207,0.02060053226441097,0.1854629401696811,0.4372823957680686,0.0778537382325183,0.3594286575355503,0.6171803613523454,0.28588952108912485,0.33129084026322053,0.5983078900659146,0.1920337668872948,0.4062741231786198,0.8070151051802428,0.4316328421833009,0.3753822629969419,0.6441240196140542,0.28806558290992484,0.35605843670412934,0.8163184974836225,0.3030032520782373,0.5133152454053851,0.5003658657876415,0.22133814523806142,0.27902772054958014,0.7710807252356513,0.3749098487135621,0.39617087652208915
980,0.5929669263142042,0.21191533984264968,0.3810515864715545,0.83780624612657,0.3205944881580909,0.5172117579684791,0.6635412780656303,0.24590811744386873,0.41763316062176165,0.7315284506507077,0.3359113196103792,0.39561713104032853,0.6416024372321538,0.24625305950229115,0.3953493777298627,0.6788320537013296,0.25274772763284886,0.42608432606848073,0.5677554397978657,0.2357853973301349,0.3319700424677308,0.709861494214667,0.2685218384466079,0.4413396557680592,0.5655022599068007,0.21286235057727784,0.3526399093295229,0.5297225429072704,0.20165920952335373,0.32806333338391663,0.7205798853308748,0.2745755389059333,0.4460043464249415,0.6734735040645438,0.22224802884909237,0.45122547521545137,0.5123181559695592,0.1962295613087106,0.31608859466084854,0.6304166588862807,0.2308742554170708,0.39954240346921,0.2698640701109466,-0.005307104966849073,0.27517117507779565,0.6649908820317826,0.30751885950568975,0.3574720225260929,0.5552125380157643,0.19733412565553793,0.3578784123602264,0.6356793696795402,0.23243066956724764,0.4032487001122925,0.809568292346563,0.35103731092786833,0.45853098141869475,0.558880536439033,0.26851596964884417,0.2903645667901888,0.6007797693873514,0.24737832853687952,0.35340144085047187,0.5165898353992733,0.20507790162665282,0.3115119337726205,0.7107421837697435,0.3184871114166937,0.3922550723530498,0.6992955968432732,0.27953524679590375,0.41976035004736945,0.17425553731375107,0.010528988639469364,0.1637265486742817,0.4350736384617215,0.06485894883772574,0.37021468962399573,0.5988036826303625,0.2816106516781461,0.3171930309522164,0.5763084069758884,0.1834260176879062,0.3928823892879822,0.7966566789196758,0.42096809069286134,0.3756885882268145,0.6180074249585038,0.2763402303511017,0.34166719460740214,0.8204984020768316,0.31639347335076523,0.5041049287260663,0.4931835296457851,0.2066750969721942,0.2865084326735909,0.7762235416457013,0.37959352252524237,0.39663001912045887
990,0.6052409200056894,0.21636922939622882,0.38887169060946053,0.8026433463297534,0.3106373214299723,0.4920060248997811,0.6647046632124353,0.24694715025906736,0.4177575129533679,0.7253830808689743,0.33015469379105744,0.39522838707791685,0.6454392184837742,0.24640860468816767,0.39903061379560645,0.7066824159836361,0.2748534305181429,0.43182898546549314,0.5583751153509109,0.22976506767640845,0.3286100476745024,0.7095639721484471,0.26120366747713275,0.4483603046713144,0.5436633492930841,0.19852142531796363,0.34514192397512045,0.5349497416166962,0.2073206462675957,0.3276290953491005,0.7429057774871242,0.2909672979331463,0.4519384795539779,0.659163050343296,0.2125685064075138,0.44659454393578224,0.5238535414981614,0.19646065417405825,0.3273928873241032,0.6213965371607706,0.2351822093147146,0.386214327846056,0.2123926075033693,-0.021758144829268414,0.2341507523326377,0.6683642531303177,0.3097692516614656,0.35859500146885204,0.5527486092088131,0.17889089385056514,0.373857715358248,0.64581349066638,0.23324599471521062,0.4125674959511694,0.803302533625111,0.34073966136800665,0.4625628722571043,0.5366465502029293,0.2626278454208576,0.27401870478207163,0.5787739370696752,0.23053862793769503,0.34823530913198014,0.5179446462975833,0.2122720354714126,0.3056726108261707,0.7304554454184891,0.3411909445685874,0.38926450084990166,0.6833799306483705,0.257775420244468,0.42560451040390257,0.18369324822788516,-0.0074470497704052455,0.1911402979982904,0.40791226831841,0.049689108486862456,0.35822315983154757,0.5981682830004684,0.27655432954781045,0.3216139534526579,0.5397738262121282,0.1708079371355314,0.36896588907659683,0.8088582048826697,0.43999886736889793,0.36885933751377176,0.5882366357082219,0.2657273545100921,0.3225092811981298,0.8204445131723227,0.31684567154947,0.5035988416228526,0.4893579233031642,0.21088432957758485,0.27847359372557934,0.8033150514910603,0.39380178457616316,0.4095132669148972
1000,0.5934159408527929,0.2057239592484445,0.3876919816043485,0.7787359477842019,0.31672498058381904,0.4620109672003828,0.6643564766839378,0.24087875647668394,0.4234777202072539,0.7143228767053218,0.32404439865254914,0.3902784780527727,0.644030372432387,0.24177264299876816,0.40225772943361887,0.7046109966724766,0.2745336425577275,0.4300773541147491,0.5725995969400919,0.23903730512378868,0.33356229181630326,0.7065146434257976,0.25164154803019684,0.45487309539560083,0.5634426751446813,0.20140362529572256,0.3620390498489587,0.5414971640287485,0.21257819494719687,0.32891896908155155,0.780191540171378,0.3159881624254987,0.46420337774587933,0.6499174867061915,0.20238371737668848,0.44753376932950306,0.5310989825117076,0.19985228181548367,0.3312467006962239,0.6163614375516938,0.24161228634602688,0.37474915120566693,0.2556428027624541,-0.012218167841506292,0.26786097060396036,0.6845327110574072,0.31292201781468076,0.3716106932427264,0.5427552038417964,0.1753930811912854,0.36736212265051105,0.6475831168397997,0.2366036519154582,0.4109794649243415,0.8087512457358754,0.3477092771219143,0.4610419686139611,0.5314388565378507,0.25736791953414506,0.27407093700370566,0.5772679994639883,0.217245538021734,0.3600224614422543,0.5190069412064855,0.21116135445899936,0.30784558674748613,0.7353750071620925,0.3518003908910916,0.38357461627100087,0.6660350742275539,0.23436866622038252,0.43166640800717143,0.1746083127063106,-0.03889057954019023,0.21349889224650084,0.4030664847845569,0.05723338276931374,0.3458331020152432,0.5635879538980135,0.269643638709083,0.2939443151889306,0.5587865281621797,0.1870341177698929,0.37175241039228674,0.7923809965094368,0.4219076596752438,0.3704733368341931,0.5594946973632527,0.25642968462932225,0.30306501273393055,0.8105500417053261,0.31497830385844555,0.4955717378468805,0.4924056208351686,0.2090940736846592,0.2833115471505094,0.8015413773439335,0.39753782160947304,0.40400355573446045
1010,0.5868843132169242,0.2009019335514261,0.3859823796654981,0.76125157879047,0.31850381655435356,0.44274776223611645,0.6703585492227979,0.23921243523316063,0.4311461139896373,0.6949967482882844,0.30629078340677085,0.3887059648815135,0.6344491465575347,0.24196752145003872,0.392481625107496,0.7115426167874275,0.2966364644704052,0.4149061523170222,0.5707121422378425,0.23334937204939923,0.3373627701884433,0.6800820419822162,0.23772449020738268,0.44235755177483355,0.5735989263348075,0.20651297980174974,0.3670859465330577,0.531438483528721,0.20327009255573597,0.328168390972985,0.79805650352424,0.31448190543869736,0.48357459808554265,0.6439378196116782,0.20951449585396165,0.43442332375771653,0.5331312403569705,0.20500429334293954,0.32812694701403095,0.6263898972879223,0.24610037906040033,0.38028951822752194,0.28335357786094595,0.03478691505429065,0.24856666280665532,0.6615465626091246,0.30312893195058005,0.35841763065854454,0.5335613675288002,0.15992347326999587,0.37363789425880434,0.6472291916051158,0.23653694349426121,0.4106922481108546,0.792945036702046,0.34101678068023034,0.4519282560218157,0.5377702488088936,0.26079689430033526,0.2769733545085583,0.5831386036895472,0.21252863514832848,0.37060996854121864,0.526999445759178,0.21328814364514512,0.31371130211403286,0.711146444100664,0.33864919752732736,0.37249724657333666,0.6365803207223317,0.2166972039294624,0.4198831167928693,0.15013888108174117,-0.06684899856370019,0.21698787964544133,0.40533274115902257,0.057616048981275134,0.3477166921777475,0.5193192201669315,0.2331724678076985,0.2861467523592331,0.5447991496659769,0.18090308622640314,0.36389606343957376,0.8016479782534829,0.43204470803859185,0.36960327021489103,0.5722108890944338,0.26620883646085425,0.30600205263357955,0.7865671362030346,0.30506977441635974,0.4814973617866749,0.5003143604097697,0.21976811923672582,0.2805462411730439,0.7923438495857233,0.3892124551340109,0.4031313944517125
1020,0.5934159408527929,0.20653274319993975,0.3868831976528532,0.7567113304202524,0.3253249758768661,0.43138635454338636,0.6582963730569948,0.23095820379965457,0.42733816925734025,0.6768894637233195,0.29064749252837024,0.38624197119494924,0.6187122646485126,0.22690288080411497,0.3918093838443976,0.7131876521513663,0.2941876377465032,0.41900001440486306,0.5554544419107922,0.22447577805206306,0.33097866385872915,0.6842636982755709,0.24723756755549114,0.4370261307200797,0.5533915358987757,0.20508406670495383,0.34830746919382183,0.5244404807902199,0.2131221597972622,0.31131832099295764,0.8007077991295346,0.3231133718082049,0.47759442732132973,0.6201210194975857,0.20235111953222093,0.4177698999653648,0.5410439053787998,0.2125669206422569,0.3284769847365428,0.6507459833986703,0.2727982697886335,0.3779477136100368,0.29584769545003214,0.03770902577419919,0.258138669675833,0.6686535892646317,0.29682118250902095,0.37183240675561074,0.49925478231672116,0.14510608179760515,0.35414870051911596,0.6427838165370177,0.23656103264636014,0.40622278389065747,0.7763321892946078,0.34065899753064577,0.435673191763962,0.56161072878066,0.2781351685194989,0.2834755602611611,0.5953188312392718,0.22977162073344265,0.3655472105058291,0.5281563135067608,0.21696548751198655,0.3111908259947743,0.7067727929614138,0.34260426415070316,0.36416852881071066,0.6344122136697297,0.19966042254923988,0.4347517911204898,0.20367933104481603,-0.052020802118203015,0.25570013316301904,0.40339165192839976,0.05342853064105513,0.34996312128734464,0.4931737731604125,0.21898059631583394,0.27419317684457856,0.5097998942217339,0.15747611002993628,0.35232378419179755,0.7917863651808605,0.4248087397934493,0.3669776253874113,0.5497991713442216,0.24737528983946377,0.3024238815047578,0.7722936054957311,0.2985984198836,0.4736951856121311,0.5057561699890596,0.21639007686733636,0.2893660931217232,0.7827437858508605,0.39230275737144005,0.39044102847942036
1030,0.6018635497806523,0.22100439811135003,0.3808591516693022,0.7318899985094649,0.3124259635524943,0.4194640349569706,0.6464967184801381,0.22764214162348878,0.4188545768566494,0.6825598643780462,0.2932254788054161,0.38933438557263006,0.6166687227237213,0.2147220836618555,0.40194663906186584,0.699278316359603,0.28505207358004064,0.4142262427795624,0.5597023772166552,0.22216875983533585,0.3375336173813193,0.6912592812172031,0.24536851867795578,0.4458907625392473,0.5429367058526026,0.20077600035341986,0.3421607054991827,0.5329618185702129,0.21594237241047634,0.31701944615973654,0.8143620895420199,0.3554908143113301,0.4588712752306899,0.6117637471222216,0.19532424668418802,0.4164395004380335,0.5566472050224183,0.22461320265258358,0.33203400236983466,0.6645903105087932,0.27923493726446025,0.38535537324433305,0.2733873570666542,0.026910028063103796,0.24647732900355038,0.6769977773220334,0.3057806255646766,0.37121715175735676,0.5198285878547635,0.15849342831537322,0.36133515953939027,0.6351568203801639,0.22559120338285815,0.4095656169973057,0.7667943410415002,0.32702290592775124,0.439771435113749,0.5383080995235574,0.26213516851949886,0.2761729310040586,0.5771046435203205,0.2144353053033252,0.3626693382169954,0.538515338394813,0.2343382980408027,0.30417704035401033,0.6798990304118362,0.3205832171482776,0.35931581326355866,0.6438374568289581,0.20527526389059397,0.4385621929383641,0.1763547447321136,-0.08285957407217165,0.25921431880428525,0.41004171656528327,0.06895526175955079,0.34108645480573246,0.4869330354057727,0.21401641673001467,0.27291661867575806,0.5007505464354607,0.1507528571257409,0.3499976893097198,0.7874849411546659,0.42410084535466797,0.3633840957999979,0.5617576625318348,0.24946086692092292,0.3122967956109119,0.7439831866617932,0.28525974451973274,0.4587234421420605,0.5031737969054149,0.20681718077322003,0.2963566161321948,0.8116844453389689,0.408230183489316,0.40345426184965283
1040,0.5707616234803926,0.2052107997757716,0.36555082370462094,0.7224094107679394,0.3137929411395533,0.40861646962838605,0.6405029360967185,0.23563937823834197,0.4048635578583765,0.6810136571892058,0.28691788879876656,0.39409576839043925,0.6063973768287734,0.21005751596126032,0.39633986086751305,0.6873482087552758,0.2680514541709281,0.4192967545843477,0.5532915396934978,0.22645969749586828,0.3268318421976295,0.7050117755528407,0.2451233081838185,0.45988846736902217,0.5314612235944324,0.20611690580903444,0.32534431778539796,0.5542231399845682,0.23277026356614483,0.32145287641842335,0.7867666588363339,0.3438255858289076,0.44294107300742624,0.5960902960291751,0.17291322861275799,0.4231770674164171,0.5843296381131041,0.24378258239480177,0.34054705571830235,0.6685753326252267,0.2884989054370069,0.3800764271882198,0.25690182348578733,0.022723968945798048,0.2341778545399893,0.652042812879338,0.28462472216525414,0.3674180907140838,0.510615426609948,0.16005391655977563,0.35056151005017233,0.6182054693493335,0.20887333182621715,0.4093321375231163,0.7507331301992397,0.31912825810346307,0.4316048720957766,0.5274790894653256,0.2536523733898006,0.27382671607552495,0.5838124469571765,0.21252480649339875,0.3712876404637777,0.5381832337752598,0.221784303548021,0.31639893022723875,0.6446981416757387,0.28893313470463533,0.35576500697110336,0.6178526011493747,0.1788641991322939,0.4389884020170808,0.14346328519176832,-0.09953693383910728,0.2430002190308756,0.39088461324937146,0.05587521512582382,0.33500939812354763,0.48651071541007274,0.21039790222140317,0.27611281318866954,0.46802090233311255,0.13065156331034625,0.3373693390227663,0.7870138695826769,0.41595104974309866,0.37106281983957823,0.5605615600015205,0.2401023782674252,0.32045918173409527,0.7409396350549666,0.2867288029165612,0.45421083213840546,0.5131356474048394,0.2116480300080988,0.30148761739674057,0.8069336821978464,0.41344218577035324,0.3934914964274932
1050,0.5698886945948132,0.2097650900957433,0.3601236044990699,0.7247060115634144,0.31372625930603826,0.4109797522573762,0.633232469775475,0.23532435233160623,0.3979081174438687,0.6816464622107256,0.2824064128139363,0.3992400493967892,0.5946027608376555,0.19725632595119458,0.39734643488646093,0.6858299361864566,0.27902507886662536,0.4068048573198312,0.5581333723841203,0.22726860665397516,0.3308647657301451,0.7170347185364966,0.2558515397584295,0.4611831787780671,0.5183024268672223,0.20980344066430748,0.3084989862029148,0.5439368347082258,0.22669326569181006,0.3172435690164158,0.763449186845513,0.34331563048541375,0.4201335563600993,0.604427194751747,0.1740643399955178,0.43036285475622926,0.5860039285787109,0.24684116443616738,0.33916276414254354,0.6584260480728991,0.28496642717723575,0.37345962089566337,0.22190794612081177,0.0022889046026939594,0.2196190415181178,0.647417869000571,0.272306319389401,0.37511154961116994,0.5145094003715218,0.15884369270459667,0.3556657076669251,0.6034073179138053,0.20715003094529538,0.3962572869685099,0.7344325299041662,0.3115835872509504,0.42284894265321576,0.5162548085406741,0.24411505205576142,0.2721397564849127,0.5950214723730641,0.221703368578229,0.37331810379483515,0.5123120639752263,0.20408158776799304,0.30823047620723326,0.6390178065534737,0.29587877283115926,0.3431390337223145,0.6113320655157477,0.19458065890997028,0.4167514066057775,0.11209922680162587,-0.1613036407583508,0.27340286755997667,0.3835782661453418,0.06519601234048965,0.31838225380485213,0.44885320924804006,0.17745310328411384,0.2714001059639262,0.45823898014689146,0.1410308417245623,0.31720813842232914,0.7720116558037048,0.40438019337101905,0.3676314624326857,0.5895594440150527,0.2604209165895873,0.32913852742546534,0.7434794425544278,0.28959897283062014,0.45388046972380763,0.5349792557650502,0.2317706483283841,0.30320860743666617,0.7868341384052866,0.40156108483445707,0.3852730535708296
1060,0.5503663233518238,0.19775604287112725,0.35261028048069654,0.7104459053431761,0.31262797028343703,0.39781793505973906,0.6351972366148532,0.24100310880829015,0.39419412780656304,0.6692680360391959,0.2886833125077639,0.38058472353143197,0.5972702713816525,0.20348886064045282,0.39378141074119966,0.6671266619610781,0.27991529940507914,0.3872113625559989,0.5478558096181159,0.24019720647406262,0.30765860314405324,0.6914173057578693,0.24732475350896216,0.4440925522489072,0.5294062089168443,0.20811860283375708,0.3212876060830872,0.5594398329350873,0.2405421905441166,0.3188976423909706,0.7478861052514776,0.34461648879219675,0.4032696164592809,0.6128679991035593,0.17891734409062202,0.4339506550129373,0.594825105747642,0.26220204313280365,0.3326230626148384,0.6877689038662843,0.3050123625755018,0.3827565412907825,0.23106602836861959,-0.0006972658800456303,0.2317632942486652,0.6381613298376503,0.2639432856834042,0.3742180441542461,0.5194131018206501,0.15783396501704217,0.361579136803608,0.5855998754776137,0.1961431414477951,0.3894567340298187,0.713154190226145,0.30456973648945773,0.4085844537366872,0.5085329098288336,0.24038397741309334,0.2681489324157402,0.5951669612603933,0.23166552870534032,0.36350143255505285,0.4848639470744002,0.186618603137179,0.29824534393722124,0.6414067622885591,0.29614615761696494,0.3452606046715942,0.616133866712376,0.2029959718609354,0.41313789485144065,0.036622737730878895,-0.207559860362971,0.24418259809384987,0.34213333439078747,0.05916257564101547,0.282970758749772,0.43034791489100305,0.16084824890772692,0.2694996659832761,0.464960521428657,0.14332783902533372,0.32163268240332327,0.7433741080530072,0.38886057311133765,0.3545135349416695,0.5892933618843683,0.2582060996160815,0.33108726226828683,0.7569305817190092,0.30499011255752057,0.45194046916148867,0.5246888364757534,0.23782341825208508,0.28686541822366834,0.7846788936969575,0.39900120760792995,0.3856776860890275
1070,0.5215234142953958,0.16973028449672722,0.35179312979866856,0.7004142118599525,0.2976461312769179,0.4027680805830346,0.6285319516407599,0.2433077720207254,0.3852241796200345,0.6654770516839482,0.28450504563357226,0.38097200605037596,0.579734786518702,0.20859682151458103,0.37113796500412105,0.649181083533801,0.26956684576713097,0.37961423776667,0.5296390823994849,0.22720817091227752,0.30243091148720735,0.7027460305870121,0.2568465494524177,0.44589948113459443,0.5260532902323584,0.20505055275172407,0.3210027374806343,0.5925294715720001,0.2592517798506548,0.33327769172134525,0.7386006683720265,0.34061003407965457,0.397990634292372,0.6057840800277081,0.17912923007966097,0.4266548499480472,0.6074004091703087,0.2692639692238678,0.3381364399464408,0.6762641845588082,0.2992545108846683,0.37700967367413984,0.2824961625738227,0.02836122807493021,0.2541349344988925,0.6245714000654055,0.2490264005365467,0.3755449995288588,0.5202972174513797,0.16337538921620492,0.35692182823517477,0.5806134209931402,0.20140940069895602,0.37920402029418415,0.6964984088407565,0.28656869046163136,0.40992971837912523,0.5404171519322393,0.24076936650785247,0.2996477854243868,0.5913485160771602,0.22982777433907844,0.36152074173808174,0.4775004618673517,0.17525446691710142,0.3022459949502503,0.6398979481400842,0.29423626628978145,0.3456616818503027,0.6133472932248971,0.21546027105970864,0.39788702216518845,0.006865551870581827,-0.2478576648207339,0.2547232166913157,0.3913624503327015,0.09615826915908604,0.29520418117361547,0.41908924773290945,0.1654227423156957,0.25366650541721375,0.43839785294082406,0.14623930877839797,0.29215854416242615,0.7200933905826872,0.3764093534735737,0.34368403710911355,0.5953828415037442,0.26318056840211346,0.3322022731016307,0.7559324654876711,0.29831257439011816,0.45761989109755297,0.5014581350080277,0.22625424475355566,0.27520389025447206,0.7567718291905673,0.3761258428097011,0.3806459863808661
1080,0.5131092722896674,0.15797502809827005,0.35513424419139733,0.6868464199700324,0.2742153117179594,0.412631108252073,0.6055571675302245,0.23824525043177894,0.3673119170984456,0.6467851897318982,0.27414341144748666,0.37264177828441153,0.566479476080905,0.20909027520770646,0.3573892008731985,0.6204289768225753,0.2511747165843189,0.3692542602382564,0.5248786055149939,0.23088080444621104,0.29399780106878287,0.6793889136521215,0.2493921504306441,0.4299967632214774,0.5259725520723049,0.2058944950285097,0.3200780570437951,0.5916131359340145,0.26308521454510647,0.328527921388908,0.7072006402772646,0.3349320590745491,0.3722685812027155,0.6116537293971436,0.1727869119654463,0.4388668174316973,0.6103332495055293,0.2744839492411318,0.3358493002643974,0.6592344759333443,0.2940502565330527,0.3651842194002915,0.2690830337718142,0.012109759012099904,0.2569732747597143,0.6273228647603,0.2399915748865104,0.38733128987378956,0.5252033345169854,0.17517809132479653,0.35002524319218886,0.5887388772972713,0.20952003290948779,0.37921884438778347,0.684420950740416,0.2802508905547851,0.4041700601856309,0.5395306158461267,0.2349715899064761,0.3045590259396506,0.5997090222253418,0.23285879282510066,0.3668502294002412,0.4841953390986109,0.18723662564111587,0.296958713457495,0.6316472176066515,0.2922531624617226,0.33939405514492893,0.6020620180536607,0.20478188055490568,0.39728013749875496,-0.04401357603763455,-0.2723348497506343,0.22832127371299976,0.3874406173417189,0.09598775468121723,0.2914528626605017,0.3980193192201669,0.1527301068085662,0.24528921241160076,0.4269299826612648,0.14811011209415292,0.2788198705671119,0.7218515429524603,0.37176041763197726,0.35009112532048314,0.5735210268236128,0.24765404254779974,0.3258669842758131,0.7528186240053982,0.29102351430633266,0.4617951096990656,0.5124838379676333,0.23082934314658785,0.28165449482104543,0.7349468317064171,0.3651525443628191,0.369794287343598
1090,0.5022018445851915,0.15072665054676584,0.3514751940384256,0.6620309717504373,0.25196319162789965,0.4100677801225377,0.607646286701209,0.24846977547495683,0.35917651122625216,0.6303673338156097,0.27189278850720855,0.3584745453084011,0.5554786769004671,0.2073864296658639,0.34809224723460325,0.5979660333328531,0.23848403220927386,0.3594820011235793,0.5158539221634136,0.22526028046833052,0.29059364169508306,0.6770752164118838,0.2508056527012933,0.4262695637105906,0.5442909742353867,0.22537219530103908,0.31891877893434767,0.6054760684648635,0.26932096610958906,0.3361551023552744,0.6844096499605139,0.3232550260702865,0.3611546238902274,0.6041073284029094,0.17452682191390095,0.4295805064890084,0.5960474057560249,0.2660218722600203,0.3300255334960046,0.658028424587191,0.2886922251427655,0.36933619944442553,0.26471711455117514,0.019153869086483144,0.245563245464692,0.6301962718872809,0.23896282418672712,0.39123344770055374,0.5305297688496593,0.1908143767830269,0.33971539206663237,0.5855831983723145,0.21374860560869582,0.3718345927636187,0.6726921685822159,0.27260213733148414,0.40009003125073184,0.5234572083995059,0.2128830068819481,0.31057420151755777,0.6007784931690415,0.23705372240975542,0.3637247707592861,0.49249575521910105,0.19096015624312698,0.3015355989759741,0.5899017679227385,0.27946962317844115,0.31043214474429737,0.5840732153073918,0.18263985564483812,0.4014333596625536,0.006037886526499828,-0.23627810330891688,0.24231598983541672,0.4039805216949932,0.11214499282253011,0.2918355288724631,0.37988259504119537,0.14044059493369576,0.23944200010749964,0.4445785215347776,0.15876496171956436,0.2858135598152132,0.699515542787714,0.3633223159217043,0.3361932268660097,0.5573052215450502,0.2343068560495673,0.32299836549548294,0.7463121245349154,0.29385151029512374,0.45246061423979156,0.5281290405080916,0.24116238757619243,0.2869666529318992,0.7190382744624467,0.3527619838314716,0.36627629063097517
1100,0.512735558325873,0.16208309278983052,0.35065246553604246,0.6498536922123463,0.2380227659624542,0.41183092624989215,0.5926963730569949,0.23775336787564766,0.35494300518134714,0.6232676414494597,0.26560565870910696,0.35766198274035266,0.5625300586602017,0.20165271229683027,0.36087734636337143,0.6013252474035234,0.2373719767793607,0.3639532706241627,0.489357498332206,0.21443879602704732,0.27491870230515864,0.6598407330594968,0.24092530452418812,0.41891542853530866,0.5517432587444759,0.2324832468317889,0.319260011912687,0.5935975570608621,0.26005488675375554,0.33354267030710666,0.6872238479672023,0.32478017029203204,0.3624436776751703,0.58679379826009,0.1586312980054194,0.4281625002546707,0.5908851989550977,0.2585136197525494,0.33237157920254834,0.6572924916164053,0.28722694964570866,0.3700655419706967,0.2577272088914951,0.015248687390821221,0.24247852150067387,0.6212667601558646,0.23436448592950618,0.3869022742263584,0.5335227176651617,0.19962171445963867,0.3339010032055231,0.6131986317361607,0.2300903157902539,0.3831083159459069,0.6790346880521244,0.2684297352925105,0.41060495275961395,0.5311861655196753,0.2052458090700547,0.3259403564496206,0.5929488938377799,0.2338414809237268,0.35910741291405307,0.4868015905831845,0.18949757629608777,0.29730401428709674,0.5835036319766739,0.27590449270103196,0.30759913927564186,0.6039012028824705,0.1916736350306801,0.41222756785179043,0.007173745757488239,-0.2357973983783962,0.24297114413588444,0.3845716121152519,0.1130550642799927,0.27151654783525925,0.37168574785192693,0.12131141876482919,0.2503743290870977,0.4638325622474287,0.1670526375245832,0.29677992472284553,0.6580200578671527,0.33204625253554915,0.3259738053316035,0.5400301559748109,0.21775908163653182,0.32227107433827906,0.7183273821238789,0.28858679862419284,0.429740583499686,0.5053352467285205,0.23915190179167672,0.26618334493684376,0.694858860823186,0.3526739290865788,0.3421849317366073
1110,0.5028488717463877,0.15581083380047578,0.34703803794591187,0.6341246244243789,0.2272085415506272,0.4069160828737517,0.5740905008635578,0.22309360967184802,0.35099689119170985,0.6178807608274693,0.2674500003653609,0.3504307604621084,0.5485077495472205,0.19496784505554035,0.3535399044916801,0.5883925613287045,0.23035392748591924,0.35803863384278534,0.4682851823183615,0.20447038532434236,0.26381479699401916,0.6625402281438437,0.2323124221456681,0.4302278059981756,0.5452994395553004,0.24385361714573847,0.30144582240956186,0.5872800940382152,0.25179502563988826,0.33548506839832704,0.6913778592027462,0.32686012704026407,0.3645177321624822,0.5748018662265958,0.158203451296783,0.41659841492981275,0.6080234536602165,0.2738541079022432,0.33416934575797325,0.6626615070808834,0.2853640506629438,0.3772974564179396,0.2658751179561979,0.0357182454523728,0.2301568725038251,0.6044564416089749,0.22340075271737625,0.38105568889159874,0.5555676336379426,0.2042282950820464,0.35133933855589616,0.6171937249611794,0.23587912434079109,0.3813146006203883,0.6609646874536508,0.25841180710414224,0.4025528803495086,0.5299791776954297,0.19761143462149286,0.33236774307393685,0.5788313668936208,0.23728344170553814,0.3415479251880827,0.47925555780379875,0.1822198664543543,0.29703569134944446,0.5743854924654788,0.27860858050510257,0.29577691196037614,0.5767187923458409,0.1720286393970068,0.40469015294883404,0.004766344452219287,-0.22341924641748837,0.22818559086970763,0.3853825472483722,0.12229456970869783,0.26308797753967433,0.3841825804519592,0.14074773674875032,0.24343484370320886,0.4674577785537133,0.15719882719631112,0.31025895135740217,0.665948475581503,0.34181776995232654,0.32413070562917656,0.5548876753291182,0.23593375822003726,0.318953917109081,0.703163512994255,0.2798075931809449,0.4233559198133101,0.4989041786845882,0.24383001094045267,0.2550741677441355,0.708507346281574,0.3554707155076985,0.3530366307738754
1120,0.509784891358004,0.15014097940947616,0.35964391194852785,0.6164657059252693,0.2118756423029552,0.4045900636223141,0.5618708117443869,0.22233091537132987,0.339539896373057,0.5945824290651877,0.2639980708946226,0.3305843581705651,0.5422466088467666,0.2016848940594254,0.34056171478734115,0.5739531265755319,0.22027916624652483,0.35367396032900705,0.45965216906201406,0.19237975030740873,0.26727241875460533,0.643969620054513,0.22943310603228714,0.41453651402222585,0.5423029874642581,0.2541698212944612,0.2881331661697969,0.5831303192700131,0.2514191529323324,0.3317111663376808,0.6580595963089622,0.30760459101463405,0.35045500529432805,0.5652975571990302,0.15832365584825703,0.40697390135077316,0.6144895226572961,0.27705315815587894,0.3374363645014171,0.6409042529236859,0.27311680794016757,0.3677874449835184,0.2875273177930919,0.04660840513365084,0.24091891265944104,0.5865430983354858,0.2138005576094849,0.3727425407260009,0.5454365381317139,0.1993366717153051,0.3460998664164088,0.6070762810796387,0.2267289525666065,0.3803473285130322,0.6420880484815683,0.24858382924246247,0.39350421923910583,0.5347323098641257,0.19668395976707254,0.33804835009705314,0.5595617466323789,0.2398614026915444,0.3197003439408345,0.4864958783837282,0.19011339943168323,0.29638247895204495,0.5428611445342093,0.24951616086378017,0.29334498367042916,0.5754077361580494,0.17013617843335735,0.4052715577246921,-0.04689974394709145,-0.2565026002647754,0.20960285631768394,0.3792261815067135,0.11888626287780853,0.260339918628905,0.3864419924289543,0.13554744189260787,0.2508945505363464,0.4305945662834344,0.13791740052478343,0.292677165758651,0.6493837457140209,0.333472338059494,0.3159114076545269,0.5431420498460525,0.227872736718067,0.3152693131279855,0.6869921556499002,0.27214131076559733,0.41485084488430285,0.4790302070160981,0.22818658444750714,0.25084362256859094,0.7057545872329006,0.35750645734795883,0.3482481298849418
1130,0.4958654406617526,0.15178643641424241,0.3440790042475102,0.6080206478336249,0.21298962116873643,0.3950310266648885,0.5667813471502591,0.23051053540587219,0.3362708117443869,0.5922309665256373,0.25824875229263944,0.33398221423299795,0.5136423855267886,0.18640392045383436,0.3272384650729543,0.5497414327076822,0.21297878163668055,0.33676265107100156,0.45965333128781594,0.19422885155819614,0.2654244797296198,0.653074013245726,0.24451627598277642,0.4085577372629496,0.5415900542773706,0.24950224162646262,0.292087812650908,0.5935847166888649,0.26769607539866436,0.32588864129020056,0.6683826506581612,0.326163660251696,0.3422189904064651,0.5663406882219914,0.16097223071124422,0.4053684575107471,0.6200991886827933,0.28300040101408985,0.33709878766870344,0.625117941496624,0.26498639622411463,0.3601315452725094,0.2882393666953293,0.0848101983142427,0.2034291683810866,0.5706196338401335,0.20643966898172528,0.3641799648584082,0.5377500465006172,0.18707017124305209,0.3506798752575651,0.5964807601795198,0.22315449299746878,0.373326267182051,0.6763948989230076,0.26138856290868595,0.41500633601432174,0.5485470266454915,0.19650185283218635,0.3520451738133051,0.5551855940477178,0.24070753543101084,0.31447805861670697,0.4501953039087174,0.18734219532150367,0.2628531085872138,0.5256896299267239,0.2377751039299197,0.2879145259968041,0.5677961979370554,0.1706318781227343,0.3971643198143211,-0.08866292311240936,-0.27172621528215246,0.18306329216974312,0.38467074843959426,0.1361161560485054,0.24855459239108885,0.39202237528122674,0.15059163192124883,0.24143074335997788,0.4297507364255504,0.1403461927526483,0.2894045436729021,0.6116774266621361,0.3111775244802768,0.30049990218185935,0.5373921417077404,0.23482888384881467,0.3025632578589258,0.6785058246876786,0.271571962774482,0.4069338619131967,0.46617339907077193,0.2339978119094642,0.23217558716130773,0.6959239039280802,0.348222971386401,0.3477009325416792
1140,0.4709409504048103,0.13225569844072033,0.33868525196409,0.5981223180174314,0.2080885064053785,0.3900338116120529,0.5818307426597582,0.2397706390328152,0.342060103626943,0.581730495210119,0.24485900724145238,0.33687148796866667,0.49284939113893045,0.16743098352830119,0.3254184076106293,0.5100675588078535,0.18820241713602512,0.3218651416718284,0.4554646694978487,0.19343272688390992,0.2620319426139388,0.6418673487514427,0.23927531035474875,0.4025920383966939,0.5444158898792432,0.24900867249707895,0.2954072173821642,0.5995286416170464,0.262968483890586,0.33656015772646036,0.6305798499173093,0.3164579823947361,0.3141218675225732,0.5437096347004055,0.1546869588248477,0.3890226758755577,0.6246122964060529,0.2905970125583113,0.33401528384774154,0.6142415112328635,0.26223598404673065,0.3520055271861328,0.28307762811336606,0.08499252225460799,0.19808510585875808,0.5662662890146497,0.1968682966305089,0.36939799238414084,0.544934089904414,0.19690656153903757,0.3480275283653765,0.5963584614073253,0.22961409178337552,0.3667443696239498,0.6519602613508331,0.2600641147404056,0.3918961466104275,0.5284023292747485,0.17277289571201693,0.3556294335627316,0.5419729058852807,0.23956532004364667,0.3024075858416341,0.4336076678777855,0.1727757787963297,0.2608318890814558,0.5414892059308491,0.24986630760709716,0.29162289832375204,0.548216060206665,0.14931215877214724,0.3989039014345178,-0.10704407172582761,-0.2442136113151738,0.1371695395893462,0.3685353202896367,0.12965246770138553,0.23888285258825115,0.39378460144510224,0.13482757826357375,0.25895702318152847,0.41780532348808114,0.14009458425546992,0.2777107392326112,0.5990588865206602,0.29919480225290623,0.299864084267754,0.5300305360921405,0.2339216704889576,0.29610886560318284,0.6640167383623397,0.2649975164244009,0.3990192219379387,0.46340454099828077,0.23402978076469502,0.22937476023358577,0.6909928382140821,0.33679053034114925,0.35420230787293283
1150,0.4492153401215407,0.11966376898899217,0.3295515711325485,0.565803202296993,0.19236139984780853,0.3734418024491845,0.5772407599309154,0.23592124352331606,0.34131951640759933,0.5649195110010157,0.23068885137850656,0.33423065962250914,0.4947749332675395,0.16826413360437528,0.3265107996631642,0.4975641376528716,0.20273692398553753,0.2948272136673341,0.4437761646083648,0.18833520451687435,0.2554409600914904,0.6378851303266531,0.24123699430784706,0.396648136018806,0.5583378907231854,0.27101819959996526,0.28731969112322014,0.5904995254898894,0.25666736315957195,0.33383216233031743,0.6247873710503545,0.3117550608936259,0.3130323101567286,0.5287716724731577,0.1522991667176008,0.3764725057555569,0.6439957768911666,0.314134500578865,0.3298612763123016,0.5759686031223329,0.2365640058479211,0.33940459727441186,0.36490658361893313,0.1374057274355645,0.2275008561833686,0.5766214186339121,0.19629849290239618,0.38032292573151605,0.559369813973375,0.211818162054047,0.3475516519193281,0.5842990612642728,0.22910821958929847,0.35519084167497433,0.6130373577649352,0.22459804689431215,0.388439310870623,0.5159767072525145,0.16277677783659786,0.3531999294159167,0.5309757327088371,0.23634924990268835,0.29462648280614884,0.4473493212749298,0.20072315231065638,0.24662616896427347,0.5485812690591239,0.24498335211393138,0.3035979169451925,0.5660751471463681,0.15610139143366078,0.4099737557127073,-0.10883896190994924,-0.24589607857199622,0.13705711666204698,0.3667012982893036,0.1301362529641761,0.23656504532512748,0.43108313561078987,0.1566231293143827,0.2744600062964072,0.4544391783527688,0.1618013799100029,0.29263779844276594,0.5975143895633193,0.2942421153430328,0.30327227422028646,0.524199536256858,0.22486980981462945,0.2993297264422285,0.6549282574671278,0.25893618616507813,0.39599207130204966,0.4724535030761143,0.24915460138389622,0.22329890169221808,0.6763023716077958,0.3139382274999161,0.36236414410787965
1160,0.45828487601899803,0.13975228899802825,0.3185325870209698,0.5571247577880459,0.1840653952663743,0.3730593625216716,0.5924145077720208,0.2443993091537133,0.34801519861830743,0.5747389496605797,0.23343928798474253,0.34129966167583725,0.4947248727479471,0.16680880278479518,0.32791606996315187,0.5051094049351061,0.20470750925512454,0.30040189567998155,0.4342865909360334,0.16900622720584646,0.26528036373018693,0.630935320010593,0.23995427096740443,0.39098104904318864,0.5525201731148021,0.26189326415240927,0.2906269089623928,0.5935123436830623,0.2610587703826314,0.33245357330043085,0.6308442712065284,0.32430798941842665,0.30653628178810177,0.5376321740724894,0.14567976692541207,0.3919524071470774,0.6571975232282314,0.32222954771501267,0.3349679755132187,0.5663531445756798,0.23120817127247204,0.3351449733032077,0.37935945164843016,0.15592885424186503,0.22343059740656515,0.5832550869394112,0.19104831691729532,0.3922067700221159,0.539325028443884,0.19101487295065137,0.34831015549323263,0.5798499801727748,0.23914413095604287,0.34070584921673197,0.5849234083853962,0.22741217399449926,0.35751123439089694,0.4930651138168343,0.15213975648491265,0.34092535733192164,0.5292094465679299,0.2396036065929438,0.2896058399749861,0.43974610491866734,0.19778039746984666,0.2419657074488207,0.5733891658231314,0.26835723880644524,0.3050319270166861,0.5526889391795012,0.15249714509407872,0.4001917940854225,-0.11691402941216378,-0.2593248034052517,0.14241077399308794,0.3660093267453941,0.14466963811276162,0.2213396886326325,0.4280577887325025,0.15889213947309822,0.2691656492594043,0.456515376360098,0.15875640360741544,0.29775897275268254,0.5867183558315057,0.28842451013704834,0.2982938456944573,0.5194430014064341,0.224788718117659,0.29465428328877513,0.6615331627632356,0.2724294992549273,0.3891036635083083,0.4768296841477103,0.2605142012759125,0.21631548287179778,0.6505421656435544,0.31220648418369057,0.3383356814598638
1170,0.43845851356665355,0.1277153526716365,0.3107431608950171,0.5543966863051204,0.17688533078111884,0.37751135552400156,0.5751129533678756,0.22978376511226253,0.34532918825561315,0.5796903201291916,0.2529027920877451,0.32678752804144656,0.48742318839025034,0.16873613278910396,0.3186870556011464,0.5129773411503724,0.22194724939139454,0.2910300917589778,0.4292471798590917,0.15355327294408067,0.27569390691501106,0.6270021436846309,0.2404653986196284,0.3865367450650026,0.5290984898917347,0.25304558049975395,0.27605290939198074,0.5971111497619278,0.2765909512731229,0.3205201984888049,0.6063723169797423,0.30832702775125037,0.2980452892284919,0.5290385673247356,0.13798260090051545,0.3910559664242202,0.6497776297575111,0.31339590965628333,0.33638172010122774,0.5539235662213357,0.23434741967621145,0.31957614654512423,0.4579139677385179,0.2282202965967019,0.229693671141816,0.592722253939572,0.1977751048982058,0.3949471490413662,0.5342159995941764,0.18810888632833542,0.346107113265841,0.5905159155174906,0.2538570438533749,0.3366588716641157,0.5333518946894572,0.18459268665221656,0.3487592080372407,0.4655613199223575,0.11840762308099524,0.34715369684136227,0.537378519969626,0.24668023712136197,0.29069828284826404,0.43931942746043334,0.20960860040996226,0.2297108270504711,0.5700579970333022,0.25005411358760354,0.32000388344569863,0.58756164396254,0.17693004380224825,0.41063160016029165,-0.12584971380611698,-0.2621237466297351,0.1362740328236181,0.35429934411407815,0.13904266034309098,0.21525668377098717,0.41067164236407055,0.13025500449194904,0.2804166378721215,0.4350961332737689,0.15757024926357446,0.2775258840101944,0.5866771692459766,0.2992823237471556,0.28739484549882105,0.5275471028724199,0.22091658958731927,0.30663051328510066,0.6755794228732627,0.2815367241169249,0.3940426987563378,0.4754550233727853,0.2697212315823873,0.20573379179039797,0.6673857804166248,0.32093648317735063,0.3464492972392741
1180,0.4428733583777467,0.1356776912285986,0.30719566714914814,0.5457555051737258,0.1720685489248535,0.37368695624887227,0.579539896373057,0.2206894645941278,0.35885043177892917,0.5787243059970333,0.25074277864246514,0.3279815273545681,0.4781065681189581,0.16490650304028262,0.3132000650786755,0.5236686305296668,0.22229008513274082,0.301378545396926,0.4314833023019044,0.15722009534900477,0.27426320695289963,0.6253826645989065,0.23792828737362123,0.38745437722528525,0.5290893497226721,0.25644267666804277,0.27264667305462925,0.5965029830518763,0.2692322508121535,0.32727073223972275,0.5776637198645314,0.28045891259105715,0.2972048072734742,0.5367255465232361,0.14439011470366522,0.3923354318195709,0.636045729199943,0.2993581508945786,0.3366875783053643,0.5345059198667852,0.22693536641223888,0.30757055345454626,0.5111229922807986,0.2577050343582074,0.25341795792259114,0.6051803362285423,0.20679662773746904,0.39838370849107324,0.5150142642152991,0.17619265024530587,0.3388216139699932,0.6010725231719113,0.2558916506998825,0.3451808724720288,0.5036741076888249,0.1739541673280234,0.32971994036080154,0.4399336509617081,0.0970926416093171,0.34284100935239104,0.5412518425401849,0.2525253169807227,0.2887265255594622,0.43124774564745005,0.20508230036333566,0.2261654452841144,0.5679778070627781,0.23722919332556644,0.3307486137372117,0.5550076092218673,0.1761262690722772,0.37888134014959013,-0.14905923331440235,-0.2398407471085017,0.09078151379409935,0.39108883407751666,0.15592755910507658,0.2351612749724401,0.42607672402540064,0.15244408099329662,0.273632643032104,0.4411141977368928,0.1691322587767719,0.2719819389601209,0.5909477033330245,0.29842770209742686,0.29252000123559757,0.55916272822878,0.2462425401974076,0.31292018803137234,0.6664956279697473,0.26975614099211814,0.39673948697762906,0.488436154644009,0.2786618547619386,0.20977429988207044,0.6661844621113012,0.317860856730737,0.3483236053805642
1190,0.4523054525982882,0.1406726293566263,0.31163282324166186,0.5320190474696206,0.1643040377811424,0.36771500968847814,0.5788960276338515,0.21734853195164075,0.36154749568221073,0.5742932094029273,0.2527931838276666,0.3215000255752607,0.4623303529445419,0.1567841837364099,0.305546169208132,0.5062646749542645,0.21666354561299894,0.2896011293412656,0.4173227431318266,0.14247726105218625,0.2748454820796404,0.6139950892511707,0.23258705789910186,0.38140803135206885,0.5227171285244873,0.2486979067489485,0.2740192217755388,0.5956006550924332,0.261159158745519,0.33444149634691417,0.5524032235788241,0.2755505924099286,0.2768526311688956,0.5387690238982947,0.1498910009575617,0.38887802294073304,0.6287345853129156,0.29482918385703055,0.33390540145588504,0.5254923885857895,0.22292178570290935,0.3025706028828801,0.5102532578085155,0.21121489340209082,0.29903836440642473,0.6041859511232561,0.21445904674275135,0.3897269043805047,0.4973923420126433,0.17384225541279263,0.32355008659985074,0.5908716937638744,0.25823015146517636,0.3326415422986981,0.4948752442683139,0.16823614208284438,0.3266391021854696,0.4245943179812952,0.08878630668784189,0.33580801129345333,0.5434813959275874,0.25354373919202616,0.2899376567355612,0.4356948684337858,0.21383358699381538,0.22186128143997044,0.5470788212150729,0.22182751134793763,0.32525130986713524,0.5367246295571363,0.15936281742731861,0.37736181212981773,-0.15761888239980307,-0.21765466390390553,0.060035781504102465,0.4018173670978436,0.15540610203903593,0.24641126505880767,0.4668037287016348,0.14906552102769652,0.31773820767393823,0.4234930448222566,0.17235866705691658,0.25113437776534,0.5855985955374334,0.29516881351743735,0.2904297820199961,0.5505568718877893,0.2433460461462438,0.30721082574154557,0.664675120195687,0.26188133194627977,0.4027937882494072,0.4832429917165144,0.2787328966624515,0.2045100950540629,0.6448207037670658,0.3046107141659119,0.34020998960115395
1200,0.47133697565002525,0.15059278285824249,0.32074419279178273,0.5237191204273913,0.15438413443057636,0.36933498599681497,0.589211744386874,0.2317208981001727,0.3574908462867012,0.5579016594690576,0.24324703509656487,0.3146546243724927,0.44158205544917695,0.14668268603293624,0.29489936941624073,0.505570360553723,0.21837196237449763,0.2871983981792253,0.40268567138297895,0.12948008990978804,0.27320558147319096,0.5992661122366576,0.22082894224911426,0.3784371699875433,0.5272323720414416,0.24789661859445528,0.27933575344698625,0.5984990772441761,0.2562844866127449,0.3422145906314311,0.5501166876983897,0.2622657835310394,0.2878509041673503,0.5328790008760671,0.14550455351139907,0.38737444736466803,0.6055799864516144,0.27583199095565963,0.32974799549595474,0.5025993811572601,0.20322734067874987,0.2993720404785102,0.5585099699165499,0.23323174111971537,0.3252782287968345,0.6039919517994823,0.22019255818594002,0.38379939361354226,0.4985953190183901,0.16936128684720983,0.32923403217118025,0.5792977826861999,0.25691821918163593,0.322379563504564,0.45921402197699257,0.16473897442435945,0.29447504755263315,0.42878277748367744,0.09153343920945826,0.33724933827421916,0.5466834276671367,0.25066714312150234,0.2960162845456344,0.44496080725615605,0.22261566478107486,0.22234514247508116,0.5290892364891104,0.21235285878900156,0.3167363777001089,0.5018241285298335,0.14141802540113455,0.3604061031286989,-0.1805454062635077,-0.19400708264441985,0.013461676380912137,0.3985121620442703,0.13888404222414327,0.25962811982012707,0.45798108006419264,0.1324357113788364,0.3255453686853563,0.44518785911978104,0.18755273936611774,0.2576351197536633,0.5742671361937417,0.29188933164468334,0.28237780454905836,0.549507748058234,0.24010491238295553,0.30940283567527843,0.6458842934930319,0.24646441926504906,0.39941987422798286,0.4592627981983774,0.26272360438186443,0.19653919381651297,0.6597396934017644,0.3081790278756164,0.35156066552614806
1210,0.45452821400981136,0.1445101697609625,0.3100180442488489,0.5222403527076747,0.14942810521608837,0.3728122474915863,0.585939896373057,0.21688151986183074,0.36905837651122625,0.5459119772599397,0.23797560850852387,0.3079363687514158,0.4470171975763557,0.15186752556215283,0.2951496720142029,0.4983362383140548,0.2336814508578096,0.2646547874562452,0.4017570529672787,0.1288199456543215,0.2729371073129572,0.5906870144151076,0.21563701871991403,0.37504999569519354,0.5186680336297287,0.2588099804552718,0.25985805317445687,0.5886213292586553,0.24856392112276213,0.34005740813589314,0.5198864877179853,0.24819715440196521,0.27168933331602,0.5303180327200864,0.1541287207383412,0.3761893119817452,0.5686696980613121,0.2490229529590082,0.3196467451023039,0.5179836754689375,0.2121595898107334,0.3058240856582042,0.5505394571181483,0.2029782862042373,0.3475611709139111,0.591016168457927,0.21453886360738972,0.3764773048505374,0.5136760126868177,0.17628685928792456,0.33738915339889314,0.5653260744688342,0.2507754853964148,0.3145505890724194,0.49460332907462967,0.1822183075686098,0.3123850215060199,0.4153336862537498,0.08337956590788777,0.331954120345862,0.5470458736671495,0.25637056274846376,0.29067531091868576,0.44595932048315723,0.23328260123692476,0.2126767192462325,0.515729546655462,0.21044615061403008,0.3052833960414319,0.47420392714604376,0.11765686926268146,0.35654705788336233,-0.2310795120844955,-0.18470311624724514,-0.04637639583725037,0.41112230250061466,0.1478519141241504,0.26327038837646427,0.46020401895065,0.12629479471408936,0.3339092242365606,0.4488233451606443,0.19606977257672775,0.25275357258391656,0.56855249745158,0.2962396647411938,0.27231283271038625,0.5422018929843011,0.236443115441633,0.30575877754266817,0.6364771651624633,0.24567014367250542,0.39080702148995794,0.42277923018996605,0.24439124195450476,0.1783879882354613,0.6373234712019054,0.29290991580289155,0.3444135553990138
1220,0.4812069287684452,0.15697938716487758,0.3242275416035676,0.5246526660966023,0.15653756540703376,0.3681151006895686,0.587100518134715,0.21390535405872194,0.37319516407599307,0.5289051596261628,0.22579593864860323,0.30310922097755955,0.4390700900910565,0.14235423896389027,0.29671585112716625,0.4882672390198931,0.23534377205744658,0.2529234669624465,0.41725417180951585,0.1364685536564786,0.28078561815303726,0.5851027540952877,0.21287540364371896,0.37222735045156874,0.5022934207539725,0.2462513881631764,0.25604203259079616,0.5705397508734371,0.24586744300333965,0.32467230787009743,0.5162235445909911,0.2504683444040074,0.2657552001869836,0.5161338956461504,0.14975246011857465,0.36638143552757574,0.5419071051993629,0.23016396265358047,0.31174314254578245,0.5098950032348099,0.21202119047592896,0.2978738127588809,0.5529638727576003,0.2169433145014056,0.3360205582561947,0.5857792952835993,0.21119985810335176,0.37457943718024755,0.5068349868228121,0.1779463878079005,0.3288885990149116,0.5542913897958351,0.2468526596276929,0.30743873016814227,0.46942059946241455,0.17264272945609155,0.296777870006323,0.41441468148932414,0.08724757367213694,0.3271671078171872,0.5390784427584182,0.2570073956851059,0.2820710470733124,0.46000448671141647,0.23012430829865663,0.22988017841275984,0.5237494986535266,0.21198042998020078,0.3117690686733258,0.44382958122641664,0.10681633399967108,0.3370132472267455,-0.25320938382544206,-0.16723879598921515,-0.08597058783622694,0.3945110199938139,0.12667044706516825,0.26784057292864566,0.47360308063240497,0.12807045833237352,0.34553262230003146,0.42363853272878826,0.17247676900457173,0.25116176372421656,0.5642459251021942,0.2833019285618674,0.2809439965403268,0.5399490642778404,0.2429608605856341,0.29698820369220635,0.6309289509938988,0.24443538486049804,0.3864935661334008,0.4074128671090209,0.2428922578536821,0.1645206092553388,0.6214337828318406,0.28339581027137634,0.33803797256046425
1230,0.4544780136266151,0.15438291178955998,0.3000951018370551,0.5190651206941187,0.14817095653128948,0.37089416416282917,0.6112580310880829,0.22987495682210707,0.38138307426597584,0.5211638935776867,0.2223016273173013,0.29886226626038537,0.4340729775103116,0.14706707930837817,0.2870058982019334,0.5004739199953905,0.22610737384941157,0.2743665461459789,0.40873505668175236,0.13155931186934722,0.27717574481240514,0.5698375834669276,0.20382223220017023,0.36601535126675744,0.5144513689688214,0.2505228938384597,0.26392847513036166,0.5667273276967991,0.22694773851866465,0.3397795891781345,0.504599631935009,0.2500457425221305,0.2545538894128785,0.4948393537477334,0.15013955952162664,0.3446997942261068,0.5326622577772945,0.22225016482358778,0.31041209295370664,0.5050070902198902,0.2025001949673169,0.3025068952525733,0.468195559672901,0.17891398991305119,0.2892815697598498,0.5832384584259449,0.20723562049298,0.3760028379329649,0.5060064303710629,0.1891065359335029,0.31689989443755995,0.5301299702406321,0.2342447680214653,0.2958852022191668,0.5149514325637309,0.1909117875886977,0.32403964497503324,0.4188784189165343,0.08765554967354862,0.3312228692429857,0.515727476342103,0.24098575102256992,0.27474172531953317,0.4658680027096218,0.22975041568061652,0.23611758702900526,0.4985118763409029,0.1829787301769196,0.31553314616398326,0.4385529275236094,0.09958931049099749,0.33896361703261196,-0.30221221184356156,-0.18113271914232937,-0.1210794927012322,0.3959346176113697,0.12364877189921404,0.2722858457121557,0.4678364930547557,0.12384917801171746,0.34398731504303826,0.4107688436792351,0.1583593072037053,0.25240953647552977,0.5510790885408623,0.27299498553321183,0.2780841030076504,0.5274508064822675,0.2486702228754609,0.27878058360680663,0.6258938529160927,0.23829673573818427,0.38759711717790835,0.38492277745414244,0.2212138219121638,0.16370895554197865,0.634820200597095,0.2830477843748952,0.35177241622219985
1240,0.48356355786849176,0.18165287550583858,0.30191068236265317,0.5387794086498106,0.1526151046120294,0.3861643040377811,0.6048497409326424,0.23147772020725388,0.3733720207253886,0.508184814140927,0.21621763816121184,0.29196717597971517,0.433811947658151,0.14494487085279883,0.2888670768053522,0.5008369225450512,0.22862246294348973,0.2722144596015615,0.40993912261249765,0.1240583065440286,0.28588081606846905,0.5556535186616084,0.20179624860638704,0.3538572700552214,0.5190534440918709,0.24778084311966156,0.27127260097220934,0.5834618343288512,0.23716867462847552,0.3462931597003758,0.5003641694987682,0.24632023542938358,0.25404393406938464,0.48869466006560314,0.16001059429945194,0.3286840657661512,0.5296093397767462,0.21448363205484605,0.31512570772190013,0.4894470507211594,0.21070529838786742,0.27874175233329196,0.45175930283267346,0.16685597147862252,0.28490333135405094,0.5981132180053543,0.22138759402038655,0.37672562398496784,0.4829348773953857,0.1670809448925413,0.3158539325028444,0.5043286353310035,0.22056954167608614,0.28375909365491736,0.5166818019780854,0.1951245215463518,0.32155728043173365,0.423600494088583,0.08795623786836068,0.3356442562202223,0.50804974698972,0.2456911679311863,0.26235857905853377,0.4492121862601061,0.21369062805162356,0.23552155820848253,0.48335688865970194,0.17095914742451154,0.3123977412351904,0.432581367714199,0.0923321743843711,0.3402491933298279,-0.3553301066660981,-0.19544144413065095,-0.15988866253544715,0.38697467661731,0.12153716819072242,0.2654375084265876,0.48058863728855206,0.14035421129821166,0.3402344259903404,0.4328521962683208,0.1832548554449277,0.24959734082339308,0.5377475056374139,0.2628193247459302,0.27492818089148363,0.530081218402747,0.264293045119927,0.26578817328281995,0.6356008847152322,0.24208770302059024,0.39351318169464206,0.38377722680837156,0.21969352524118727,0.16408370156718433,0.6346419945657643,0.2893248297608265,0.3453171648049378
1250,0.47453585562369793,0.18740639720216531,0.2871294584215326,0.5466831671517444,0.15574130586564788,0.3909418612860964,0.6129768566493955,0.24072677029360967,0.3722500863557858,0.5024471870866856,0.21421399916697723,0.2882331879197083,0.4148694046195132,0.1365776125780631,0.2782917920414501,0.5003990147073653,0.23415393036689186,0.26624508434047334,0.4100030450316009,0.1320404733513246,0.2779625716802763,0.5461927528855826,0.19591228657151047,0.3502804663140721,0.47242182489568785,0.21997035538500678,0.25245146951068104,0.576993788761873,0.24406045247136304,0.3329333362905099,0.4899218894789838,0.2369616105145237,0.2529602789644601,0.470358372552615,0.15515962756962695,0.315198744982988,0.4945659192398404,0.18985864819736237,0.304707271042478,0.4705786080761504,0.19741676543180042,0.27316184264434995,0.40204153536468484,0.11046366949104519,0.29157786587363965,0.6052446331472787,0.22992356426643312,0.3753210688808456,0.4686827401787073,0.1610201631507369,0.3076625770279704,0.5037708788093288,0.21994878275661434,0.28382209605271447,0.5043246225062514,0.18725849637403041,0.317066126132221,0.4152673372154579,0.10008681842244574,0.3151805187930122,0.49981431023590894,0.2572932685865244,0.24252104164938454,0.4392798388302879,0.20465122416841883,0.2346286146618691,0.46471157457807316,0.14752000611165225,0.31719156846642094,0.40313124691635416,0.07550849754350691,0.32762274937284724,-0.3046331814331597,-0.14669253686212103,-0.15794064457103868,0.40529308662928565,0.10173766149307235,0.3035554251362133,0.5064058264802316,0.159878832553961,0.3465269939262706,0.43151370752822893,0.17237407165878466,0.2591396358694443,0.5334383591264326,0.2659675243773103,0.2674708347491222,0.5377545202285772,0.2744041660859319,0.26335035414264535,0.639865137158977,0.2512324158161592,0.3886327213428178,0.38110249925406003,0.21734559042923515,0.16375690882482488,0.629146959176143,0.30141558485122943,0.3277313743249136
1260,0.458460577360185,0.17780696837096968,0.28065360898921526,0.561202155784453,0.17427885558283845,0.3869233002016145,0.6028158894645941,0.2363357512953368,0.36648013816925734,0.5137689896310585,0.2272150002557526,0.286553989375306,0.4196716387489876,0.14803789581333146,0.2716337429356561,0.49694760951297157,0.23271632503133058,0.264231284481641,0.40455801714980394,0.12549249318354566,0.2790655239662583,0.526833111917339,0.1766202147172069,0.3502128972001321,0.4742148213934797,0.22067110167981074,0.25354371971366896,0.579008559858896,0.25034756552383464,0.32866099433506135,0.4578926803701426,0.20392311478835082,0.25396956558179173,0.47930240612839475,0.17154208177984231,0.30776032434855244,0.4532784601058949,0.16533335145826394,0.28794510864763095,0.46835543145992625,0.19969046878930238,0.26866496267062384,0.38890682014728817,0.09236432265424235,0.29654249749304584,0.6091623109199448,0.23382572209319727,0.37533658882674753,0.44414490800124645,0.14349244999069988,0.3006524580105466,0.49343477954719805,0.21711367485574304,0.27632110469145504,0.5289596186421934,0.20191329418101486,0.3270463244611786,0.38750097053114524,0.09096311981648138,0.2965378507146638,0.47890730188306013,0.2412575855225795,0.23764971636048063,0.443029761852396,0.1978947646236001,0.2451349972287959,0.46754458004672866,0.13022594014400582,0.33731863990272287,0.3808942515050508,0.06683606933309862,0.3140581821719522,-0.2976261317402875,-0.12241306121816056,-0.17521307052212695,0.4216267874279279,0.09744704137553632,0.3241797460523916,0.5029428025154915,0.1473052145001651,0.35563758801532636,0.42660648602203544,0.19059086917898607,0.23601561684304936,0.5194169009153718,0.24986614359703044,0.26955075731834144,0.5408613458687581,0.276745688835954,0.26411565703280415,0.6329626713901463,0.2534723198470492,0.37949035154309707,0.36686570239127037,0.21999900541339282,0.14686669697787755,0.6327236590520278,0.3130178457616316,0.31970581329039616
1270,0.45628522742168043,0.17164347687854017,0.2846417505431403,0.5509645331094916,0.17645582132406587,0.3745087117854257,0.5950922279792746,0.23135889464594128,0.36373333333333335,0.5091712884816333,0.23280209863281964,0.27636918984881365,0.42742923141011546,0.1507358002442238,0.2766934311658916,0.4997248671151381,0.2403624263551375,0.2593624407600006,0.3922384236499004,0.11921414940180237,0.273024274248098,0.5228857678739378,0.16802150005612596,0.3548642678178119,0.48940882909864225,0.23852794530522833,0.2508808837934139,0.5886166600324745,0.2448215363388364,0.34379512369363807,0.4476605208391126,0.2008326909706032,0.24682782986850943,0.446297088605016,0.1551922254140945,0.2911048631909215,0.4297262455792161,0.1441407763360906,0.28558546924312556,0.4560115288842707,0.1982427678109509,0.2577687610733198,0.4159548230841819,0.09359377733319207,0.32236104575098984,0.5974624888450388,0.22603692638557088,0.371425562459468,0.4627113362465668,0.1525920772610774,0.31011925898548937,0.47619435869118076,0.20472073260670567,0.2714736260844751,0.5546679642268891,0.21593058746692131,0.33873737675996785,0.3937363684489148,0.1095521439915299,0.28418422445738484,0.4410419046282057,0.21463822401459995,0.22640368061360577,0.4450817725149337,0.19744389411361057,0.24763787840132315,0.467044825149449,0.13047104286432767,0.3365737822851213,0.36704708915413714,0.05789031138742637,0.30915677776671074,-0.31861820592391293,-0.12207579243626299,-0.19654241348764995,0.429044167215221,0.07897199597109977,0.3500721712441212,0.521227338692958,0.14258866800273357,0.37863867069022444,0.4526762072500903,0.20307030831454828,0.249605898935542,0.5265318835655227,0.2623739947898969,0.2641578887756258,0.5232086970845001,0.26590727671274533,0.25730142037175474,0.6599000946570323,0.26310906177074256,0.39679103288628975,0.3457751381764965,0.19573819638822978,0.1500369417882667,0.6392166482171011,0.3222321458522022,0.3169845023648989
1280,0.4400760814696441,0.16415804196194253,0.27591803950770155,0.5419664080457516,0.17339434067356496,0.3685720673721866,0.5672400690846287,0.21023557858376513,0.3570044905008636,0.5100174642494392,0.22167174518271696,0.2883457190667222,0.4100957765012345,0.14409026626832797,0.2660055102329066,0.5017098572478068,0.24255772748880022,0.25915212975900664,0.39051716723731955,0.11450016154938646,0.2760170056879331,0.5131558154665702,0.16147383495045114,0.35168198051611904,0.4744433256200462,0.2253935223621853,0.2490498032578609,0.5793645883551833,0.25021916180386217,0.32914542655132123,0.43662447337076943,0.19442047470704127,0.24220399866372813,0.4203349428519039,0.14989507568812013,0.2704398671637838,0.4154834485399236,0.13586221427746098,0.2796212342624626,0.4315115514016228,0.1882318825934278,0.243279668808195,0.4116899211818533,0.08471657250702809,0.32697334867482525,0.6004545127014129,0.24019998558862166,0.3602545271127912,0.4394706901174714,0.1319530500781452,0.30751764003932625,0.4816385070655336,0.20726491767069016,0.27437358939484346,0.5586998550652986,0.20405218690071322,0.35464766816458543,0.3968307746603141,0.12106299629433563,0.2757677783659785,0.4362650194942347,0.21561453102167658,0.2206504884725581,0.457132111657532,0.1967159031926031,0.26041620846492886,0.4586826842885973,0.12063191937712077,0.33805076491147656,0.33757380481940547,0.0694025892201532,0.2681712155992523,-0.31542965910654785,-0.11310909482098587,-0.202320564285562,0.42215617539991596,0.0666493508553482,0.3555068245445677,0.5271954880867369,0.15148042354856295,0.3757150645381739,0.44443645687310546,0.21532723653423844,0.22910922033886702,0.5397167392580237,0.26671403124002513,0.27300270801799853,0.5032728102074173,0.2520152553754926,0.2512575548319248,0.6534076531616386,0.2667922512441308,0.3866154019175078,0.34054290220371974,0.1795832682115912,0.16095963399212856,0.6447703867699842,0.3199657844419845,0.32480460232799974
1290,0.44077052010385903,0.1629002434718585,0.27787027663200053,0.5434569431478532,0.17659310745189102,0.3668638356959622,0.5674970639032815,0.2177740932642487,0.3497229706390328,0.491300757758438,0.21556437293114408,0.2757363848272939,0.4010687920932985,0.1448769315762091,0.2561918605170894,0.5149364025294939,0.2566975410898719,0.258238861439622,0.3950405500582275,0.10693174712755893,0.2881088029306686,0.49117514677210355,0.14510794165951924,0.3460672051125843,0.43092545735120946,0.20692428740956945,0.22400116994164002,0.5519900825635919,0.24282077292035584,0.3091693096432361,0.4480996490515657,0.19649807055090523,0.25160157850066045,0.3947782327893568,0.1512478862335228,0.243530346555834,0.4203941719285606,0.1442857757810146,0.276108396147546,0.4127815080914182,0.16974348891542154,0.2430380191759967,0.363834814510029,0.05247480110675559,0.31136001340327346,0.607645790491816,0.247791456269781,0.359854334222035,0.43264657356880765,0.1326632413225017,0.2999833322463059,0.4681652589954453,0.20738906945458455,0.26077618954086074,0.5870063568307959,0.23182136342701615,0.35518499340377974,0.4051314628551262,0.14196153167460737,0.2631699311805188,0.433426709973008,0.21335562461314633,0.22007108535986167,0.4475406663206327,0.18910608873131637,0.25843457758931637,0.4785248636019277,0.14003800683741094,0.3384868567645168,0.3044267835344314,0.05121689641034669,0.25320988712408476,-0.3362453455938935,-0.11164759676609634,-0.22459774882779715,0.4305252639008954,0.05638874128591709,0.3741365226149783,0.5324015418519116,0.12913201723065582,0.40326952462125576,0.49293699004349234,0.24661398292827788,0.24632300711521443,0.5531899010492283,0.2784419114694344,0.27474798957979385,0.5114199916374188,0.2556466429304512,0.25577334870696755,0.6557553350015464,0.27409068331130915,0.3816646516902372,0.34283222744774866,0.17660661258009974,0.16622561486764895,0.6378329307973567,0.31822775150112376,0.31960517929623294
1300,0.4306969765424765,0.1638819398543631,0.2668150366881134,0.538242031520895,0.17484957362851158,0.3633924578923834,0.5516269430051813,0.21161450777202073,0.3400124352331606,0.49077025377965816,0.2185325646140693,0.2722376891655888,0.3940191982092637,0.1478233507293639,0.2461958474798998,0.5295631005027297,0.27326025266129844,0.25630284784143126,0.4123216855063469,0.10818462654198309,0.3041370589643638,0.4926464097369273,0.1431571559506048,0.3494892537863225,0.39338830637237354,0.18735823216943437,0.20603007420293917,0.5489072259777068,0.24115852839998458,0.30774869757772216,0.4369809699303415,0.20830259239104132,0.2286783775393002,0.35978648411873765,0.13781757431289857,0.22196890980583908,0.40041030311680836,0.1375251766614331,0.26288512645537526,0.3972357478891355,0.1731134028771684,0.22412234501196715,0.3855978870133614,0.03922182171182469,0.3463760653015367,0.608678975461857,0.2579326323491101,0.3507463431127469,0.43017298229594686,0.1365137339874823,0.29365924830846457,0.45924300766035037,0.19598192942990242,0.2632610782304479,0.588280064843317,0.22562195721694148,0.3626581076263755,0.42035080289394744,0.1617984824422093,0.25855232045173815,0.4208904175148201,0.20610670461289107,0.214783712901929,0.4441910283366617,0.17508731492315407,0.26910371341350764,0.4861501047257078,0.1442875150403942,0.3418625896853136,0.26687174117990425,0.05023707880003613,0.21663466237986811,-0.34618508302820844,-0.10647226545766793,-0.23971281757054055,0.44871876214419976,0.06652840453965056,0.38219035760454917,0.518420830357897,0.1218623543955833,0.3965584759623137,0.48610248168136094,0.24011666418481414,0.2459858174965468,0.5375724626489152,0.2759938837920489,0.2615785788568663,0.4760310682564018,0.23254311164045968,0.2434879566159421,0.6551977019896721,0.27498570772532593,0.38021199426434615,0.3079186854406729,0.1539477984115031,0.1539708870291698,0.6152678541477978,0.3115838113448056,0.30368404280299216
1310,0.40855860755292656,0.15558214316591507,0.2529764643870115,0.5235779118387712,0.17616359799483805,0.3474143138439331,0.531285664939551,0.2025810017271157,0.32870466321243524,0.4786709633104617,0.20459623970595758,0.2740747236045042,0.3794015264882724,0.14432090223359312,0.23508062425467932,0.5388916898344881,0.2710015701300759,0.26789011970441223,0.40690919994700253,0.10263732278962086,0.30427187715738163,0.46845775677080664,0.13530061171844604,0.3331571450523606,0.38727810335398505,0.1775325504270744,0.20974555292691063,0.5352730855297179,0.2434557876809471,0.29181729784877075,0.46287654949104806,0.2205745732960468,0.24230197619500127,0.3551025813418088,0.13070716948841757,0.2243954118533912,0.39524922912404475,0.1316277773624148,0.26362145176163,0.3830113718120098,0.16476111286246073,0.21825025894954905,0.3874063433948225,0.05006516848949543,0.33734117490532706,0.5916923946722242,0.2552166418162771,0.33647575285594716,0.40948805839994395,0.11529979008292811,0.29418826831701583,0.41596221338541534,0.17255800853126588,0.24340420485414946,0.5942049538004377,0.23870381019538864,0.35550114360504903,0.4037240162343392,0.1665812599258867,0.23714275630845244,0.4117195127398493,0.20903562563412098,0.2026838871057283,0.4330600251607738,0.1670618198453404,0.2659982053154334,0.480455445418489,0.14410766694041777,0.3363477784780713,0.24425949647103515,0.05067255329350749,0.19358694317752767,-0.3115665747253876,-0.0916285624015088,-0.21993801232387883,0.4460321677545226,0.07252615216236151,0.37350601559216107,0.5128058940514308,0.1365610098822879,0.376244884169143,0.48379350302358104,0.2508947506251701,0.23289875239841093,0.5443425076452599,0.28252453176000575,0.2618179758852542,0.4528439111539095,0.2205440746043612,0.2322998365495483,0.6382203540735326,0.2639665982511879,0.37425375582234466,0.3191930350520737,0.17021639362896238,0.14897664142311134,0.5947720640032202,0.31359649122807015,0.2811755727751501
1320,0.4199457278079445,0.15721086670961587,0.2627348610983286,0.5341842458284629,0.18865467439652941,0.3455295714319335,0.5044006908462867,0.18904317789291883,0.3153575129533679,0.4940541172516094,0.21802105940036975,0.27603305785123966,0.37732937855228554,0.15551836774100117,0.22181101081128435,0.5384192103254059,0.28132409501447686,0.257095115310929,0.4112954401232889,0.1006394566361931,0.31065598348709583,0.4641736569821236,0.1391487817397739,0.3250248752423497,0.38774425197618073,0.1715274593529065,0.21621679262327423,0.5288867514209039,0.24614526196109834,0.28274148945980554,0.4664651241304494,0.22732675978860462,0.2391383643418448,0.3497361611963409,0.13175030051137868,0.2179858606849622,0.3805963555295765,0.12690170170442316,0.2536946538251533,0.3724392004033352,0.16167678482967546,0.21076241557365974,0.3897001756715804,0.03525997176442761,0.35444020390715275,0.5791578212213089,0.25295294684972813,0.32620487437158074,0.3992917412488254,0.1122633601708324,0.287028381077993,0.3929663381894593,0.1608895938568956,0.23207674433256373,0.6049878874140995,0.24019088706802563,0.3647970003460739,0.39971766366684314,0.1754296806070231,0.22428798305982,0.4146803392188268,0.2170260284724305,0.19765431074639628,0.4329500567437032,0.1678250006598105,0.2651250560838927,0.44404177568962994,0.13754082392711856,0.30650095176251135,0.24085908925605667,0.059400573992444056,0.18145851526361262,-0.34696429021397185,-0.11760213526028815,-0.2293621549536837,0.4268492889942818,0.0665383181720848,0.36031097082219704,0.5116099606090622,0.1411777352898267,0.37043222531923553,0.48594158917296115,0.2688856139846399,0.21705597518832126,0.5644853221305821,0.29415459384878345,0.2703307282817986,0.4386731371083208,0.22336454518961518,0.21530859191870558,0.6260391186586818,0.2571086494034733,0.3689304692552085,0.3009086259075603,0.15747147667694406,0.1434371492306162,0.5843166113179699,0.3083907785716682,0.2759258327463017
1330,0.41363721298628137,0.14624766080158857,0.2673895521846928,0.5327113617999388,0.1849675612492253,0.3477438005507135,0.46917305699481865,0.17660518134715025,0.2925678756476684,0.4829646842186027,0.20721076206969624,0.2757539221489065,0.3897962358065018,0.15063210345363948,0.2391641323528623,0.5393238357269414,0.28872819463850996,0.25059564108843146,0.3863052609313148,0.08454960263499833,0.30175565829631645,0.44254064227712275,0.11937500749254287,0.3231656347845799,0.36924911987788733,0.17285887731303404,0.1963902425648533,0.5073125918524338,0.2311920651170283,0.27612052673540544,0.4859968859671386,0.24847810202176046,0.23751878394537812,0.34601185746592505,0.1311574272151254,0.21485443025079967,0.36900546240096427,0.11857329608660092,0.2504321663143633,0.3576370620237717,0.15749185256296896,0.20014520946080278,0.4077182158863284,0.05912223341899273,0.3485959824673357,0.5762045972296896,0.25965756347935015,0.3165470337503395,0.40691301123503226,0.11457993637266199,0.29233307486237026,0.38764448858730094,0.1546449444281791,0.23299954415912183,0.5991436622943397,0.23335007324796844,0.3657935890463713,0.37121722251632255,0.16561425798482443,0.20560296453149815,0.39670863297875736,0.1946092538589651,0.20209937911979223,0.42487177682569566,0.16866735873457142,0.2562044180911242,0.44947064178714896,0.14702502594269054,0.30244561584445845,0.2367823067639844,0.05262755580675124,0.18415475095723316,-0.335413803597146,-0.10368882884384649,-0.2317249747532995,0.44920453013347716,0.06394094647431577,0.3852635836591614,0.5158792318383205,0.14343906690316585,0.3724401649351547,0.49279663700424997,0.2652569744334958,0.2275396625707542,0.5731164859605227,0.2912638103769602,0.2818526755835624,0.43625305677685844,0.22419573508356247,0.212057321693296,0.6136071826880722,0.255365460492404,0.35824172219566824,0.3031446697262045,0.14213708245122975,0.16100758727497477,0.6010658817215122,0.3220141055315152,0.279051776189997
1340,0.4353767678204388,0.16669595022353115,0.26868081759690765,0.5245055738167897,0.18736614602537047,0.3371394277914192,0.473586183074266,0.18784663212435232,0.28573955094991366,0.46498892956573207,0.20343000781872256,0.2615589217470095,0.3804581610268128,0.14256163254505894,0.23789652848175383,0.5324815257630976,0.28673744256060846,0.24574408320248917,0.39412820280375355,0.09841960535460671,0.2957085974491468,0.4359581027900595,0.12179877699903768,0.3141593257910218,0.3393988510807488,0.1497890905988791,0.1896097604818697,0.49457844475079754,0.22821076420057596,0.2663676805502216,0.4762156591704018,0.25288591047686726,0.22332974869353456,0.35783876291180244,0.13946172809322985,0.21837703481857262,0.36035533926471686,0.11972196356435823,0.24063337570035864,0.3613507775076916,0.1719644687168075,0.18938630879088408,0.3987030361863745,0.07743839791460834,0.32126463827176616,0.5611291869211199,0.24354120822778846,0.3175879786933314,0.39194343592456515,0.09953306133491797,0.29241037458964714,0.3852355733774103,0.14417913434705426,0.24105643903035603,0.6086606940732896,0.2448056391828493,0.3638550548904403,0.37314134462678666,0.16825974942650432,0.20488159520028235,0.36303433665362794,0.1711523613229279,0.19188197533070006,0.42124281906236527,0.15394038832047435,0.2673024307418909,0.4569574157897082,0.14201156120883388,0.3149458545808744,0.22837162652039666,0.030395193102825256,0.1979764334175714,-0.3410892230994226,-0.1351633718349554,-0.2059258512644672,0.44302833712695,0.06924275710014355,0.37378558002680645,0.5117769689709981,0.14807882794683375,0.36369814102416437,0.4921564902155104,0.2677439618239733,0.22441252839153705,0.5720430605751706,0.29270791503207405,0.27933514554309663,0.4112793482254856,0.20506569694512372,0.20621365128036187,0.612651240382002,0.26022014788989795,0.3524310924921041,0.2933373353603956,0.1353099558119379,0.1580273795484577,0.5963276978296602,0.332201200898997,0.2641264969306632
1350,0.41225670244838425,0.1528824781140274,0.25937422433435686,0.5045167136054475,0.18797412744859615,0.3165425861568514,0.47249464594127805,0.19414991364421416,0.2783447322970639,0.4605519871977552,0.18662194649655464,0.2739300407012006,0.37793546841449394,0.13518485740797356,0.24275061100652037,0.5218795465349102,0.27721582806355427,0.24466371847135593,0.3935180342577677,0.10096604208652074,0.292551992171247,0.4299095772680063,0.11915050366235495,0.3107590736056514,0.31709226848332606,0.12766988146724087,0.1894223870160852,0.4895695323653249,0.22727925357750273,0.2622902787878222,0.47175236946264637,0.2541017762264013,0.21765059323624508,0.34325733960841837,0.1368274147871972,0.2064299248212212,0.3377931990729098,0.10807443002757255,0.22971876904533725,0.3594834848952504,0.1833725281714043,0.1761109567238461,0.3647587533970153,0.042860909008034576,0.3218978443889807,0.5494193877381341,0.23935747423966122,0.31006191349847295,0.36040514719559,0.0749010201148384,0.2855041270807516,0.378942745644496,0.14075847474900957,0.23818427089548644,0.5887002974153746,0.24057599183994213,0.3481243055754324,0.36348685371448736,0.16248173636844893,0.20100511734603846,0.34469507954030615,0.15651286109001805,0.1881822184502881,0.41384634333019554,0.1486904960895231,0.2651558472406725,0.4684772436448366,0.15237908796322822,0.3160981556816084,0.2200721312538654,0.0314375522627301,0.1886345789911353,-0.35183918094082484,-0.18142346809224108,-0.17041571284858376,0.45729801965278494,0.07702297583452958,0.38027504381825533,0.49573264840708575,0.15006181229027973,0.34567083611680605,0.5368726261936427,0.2787616754044992,0.25811095078914353,0.5788620146418312,0.30838713331068074,0.27047488133115044,0.4088719384716749,0.20239220506062872,0.20647973341104622,0.611264186839861,0.2533012811501298,0.3579629056897311,0.2897372870519032,0.1387306233216351,0.1510066637302681,0.5959901546409043,0.32614219583375265,0.26984795880715173
1360,0.41406949406380467,0.15667260704534489,0.2573968870184598,0.49570294419907274,0.19074534600026674,0.304957598198806,0.4617174438687392,0.19683039723661486,0.26488704663212437,0.4484000847637211,0.1727090046839263,0.2756910800797948,0.3529373903808712,0.1331681336186783,0.21976925676219286,0.51879690583541,0.2561703231010789,0.2626265827343311,0.39229769716579616,0.10622511384001729,0.28607258332577884,0.4032361246279612,0.10749265185885902,0.2957434727691022,0.3006582445086626,0.10478594485736005,0.19587229965130254,0.464389562878718,0.21667077169468396,0.24771879118403406,0.46227215797283305,0.24566390401507202,0.21660825395776107,0.3391235254568792,0.13852861479534664,0.2005949106615325,0.3510867028712156,0.12148687868304255,0.22959982418817304,0.3638254894228858,0.18653813835320168,0.17728735106968407,0.4288111247169667,0.07601922778419744,0.3527918969327693,0.529037264498678,0.23403856706556622,0.2949986974331118,0.34622064724027896,0.07014467127083167,0.2760759759694473,0.3770508206988819,0.13987088214474985,0.23717993855413202,0.5690846736106955,0.23081046340073536,0.3382742102099602,0.3726881948120699,0.16371836950767601,0.20896982530439387,0.3708907365693976,0.15991653532253228,0.21097420124686528,0.42108226517344216,0.1499749272009079,0.2711073379725343,0.4576322440586464,0.14590137321186425,0.31173087084678214,0.24563309420842086,0.04652164748339754,0.19911144672502334,-0.37690949372854515,-0.19584073935519636,-0.1810687543733488,0.4881690710529864,0.07920992314952137,0.408959147903465,0.4956232291354726,0.15539456205416446,0.3402286670813081,0.5295349008371545,0.27016419593968927,0.2593707048974653,0.5502090219215602,0.2854487793325714,0.2647602425889888,0.4095460132027419,0.20659376860991094,0.20295224459283098,0.5699454550566536,0.22422938866552328,0.34571606639113034,0.2991308023472244,0.14065941092056095,0.15847139142666344,0.5779452215625105,0.333041914058569,0.2449033075039415
1370,0.44017090441568146,0.18344614475001603,0.25672475966566544,0.49052333471926945,0.18892728542178222,0.3015960492974873,0.44095336787564765,0.19864041450777203,0.24231295336787564,0.46051252822412697,0.17185259881184647,0.2886599294122805,0.34073156297881546,0.12181691080109347,0.218914652177722,0.5151668803388024,0.2471586407571196,0.2680082395816828,0.3751176753624401,0.09939587502818398,0.27572180033425614,0.3890705868377546,0.10468744380592843,0.28438314303182616,0.2809870773243069,0.09360142464768456,0.18738565267662236,0.4393496701775357,0.20725527710106423,0.23209439307647142,0.4580862745283208,0.253034647452053,0.20505162707626784,0.3522502699508995,0.1524723427663346,0.1997779271845649,0.3480734331563887,0.1296476286926714,0.2184258044637173,0.3717790575444663,0.19399193109909943,0.17778712644536687,0.42582741807125907,0.06045516925328491,0.3653722488179742,0.5142112818921031,0.2389672584569848,0.27524402343511833,0.33729735997275184,0.06262485717667578,0.2746725027960761,0.3538640852978346,0.1239294224903736,0.22993466280746097,0.5551220235694528,0.21540627252407554,0.3397157510453773,0.36303511558143636,0.16650785247926592,0.19652726310217047,0.3646564101255161,0.15514092640687116,0.20951548371864492,0.4153111226455762,0.1387867404481433,0.2765243821974329,0.4626966392278946,0.15370327928340877,0.30899335994448585,0.257919034173166,0.06561535093916561,0.19230368323400038,-0.4005163701350432,-0.21467351800414414,-0.18584285213089904,0.4589952335255256,0.06456550531767244,0.39442972820785316,0.5043095835924842,0.16686822848279623,0.33744135510968803,0.5246875861160035,0.27074785918824595,0.25393972692775757,0.5466978655052049,0.2952795024660468,0.25141836303915815,0.409786754178123,0.20258226372540325,0.20720449045271974,0.578087365629188,0.2327110336360484,0.3453763319931397,0.2878546766883108,0.13133516147823987,0.1565195152100709,0.5763581396128946,0.3394426553956593,0.23691548421723524
1380,0.4352568446828033,0.1905216098705109,0.2447352348122924,0.4842317076040825,0.1948600073742263,0.2893717002298562,0.4066929188255613,0.18631018998272883,0.22038272884283247,0.46658774871941017,0.18150543291609122,0.28508231580331894,0.33841805182336504,0.12555357101352885,0.21286448080983617,0.5135650595641088,0.23220063093300297,0.28136442863110583,0.3613662196746233,0.10082308831288977,0.26054313136173346,0.3721499729178632,0.09934076520931713,0.27280920770854605,0.25692405890534287,0.09119451346118398,0.1657295454441589,0.43146801638431465,0.2105704276894451,0.22089758869486958,0.4185281413898408,0.2435367291794795,0.1749914122103613,0.3173990994845466,0.13517918627630748,0.1822199132082391,0.34808023000536953,0.1322825404808997,0.2157976895244698,0.3819382277635656,0.2042642372823643,0.1776739904812013,0.394497266372813,0.031714510275432345,0.3627827560973807,0.5138011118932672,0.23518926019743588,0.27861185169583125,0.32069241230708284,0.06144362071922565,0.2592487915878572,0.3414433478732985,0.12048282072853007,0.22096052714476838,0.5331398268589762,0.21009156646570096,0.3230482603932752,0.35527227810128814,0.16945262043409212,0.18581965766719605,0.36016667411127345,0.14970806506160944,0.21045860904966404,0.4048069394469908,0.12934265279011867,0.27546428665687217,0.422057334937642,0.13105515129522463,0.2910021836424174,0.2690398482325063,0.062275168920092744,0.20676467931241357,-0.381656454917437,-0.2066759835552394,-0.1749804713621976,0.4440018558319917,0.06849526921460239,0.3755065866173893,0.5204479663372571,0.18795735335897967,0.3324906129782774,0.5329821084107415,0.2749550271206574,0.25802708129008406,0.5322593931156623,0.2891684428381676,0.2430909502774946,0.3814629448956578,0.1842479378634872,0.1972150070321706,0.5726234993111592,0.2325891978519414,0.3400343014592178,0.2911829897273412,0.1306069819979824,0.1605760077293588,0.5975793331320653,0.348222971386401,0.24935636174566436
1390,0.4056999746209174,0.16627203587654052,0.23942793874437687,0.47192302562935884,0.1899785049148434,0.2819445207145155,0.3738832469775475,0.17307357512953367,0.20080967184801382,0.4739884984399091,0.19721741163747433,0.2767710868024348,0.3398590796373473,0.13239934706779447,0.20745973256955283,0.5046081156998603,0.2226386828193198,0.2819694328805405,0.3574774121415405,0.10865532799174354,0.24882208414979695,0.3658900214586428,0.09427962061032347,0.27161040084831933,0.2607979672264005,0.08646295260974678,0.17433501461665368,0.42933651463277117,0.20217282440324372,0.22716369022952748,0.40449964763502305,0.24179910356461146,0.16270054407041162,0.3081127885418577,0.12716011653729398,0.1809526720045637,0.34839854909930423,0.1302208296233866,0.21817771947591763,0.38011157622563047,0.20826024347298852,0.17185133275264194,0.3474404428993449,-0.00012565568863013126,0.347566098587975,0.4877885739941135,0.22611674325020925,0.26167183074390427,0.34730525903863296,0.08551523891654769,0.26179002012208524,0.3281257527860031,0.1107730394209709,0.21735271336503217,0.5485010837576858,0.20714343331312401,0.34135765044456184,0.3553555673195694,0.1617970707605435,0.19355849655902593,0.3629182007874267,0.14943240190667015,0.21348579888075656,0.3807612453703296,0.11145519006941207,0.26930605530091756,0.39199087071945604,0.11990616067279106,0.272084710046665,0.2629617361534167,0.06738736151100384,0.1955743746424129,-0.41574386180508577,-0.2205737833610191,-0.1951700784440667,0.4325416967380184,0.06688529530728295,0.3656564014307354,0.49859290655978133,0.17959733708046347,0.31899556947931784,0.5129167586663723,0.26192444556270444,0.2509923131036678,0.5107780146006445,0.2763130798298994,0.23446493477074518,0.3846128504998543,0.18349023731991942,0.20112261317993488,0.5695448027666095,0.23494625167524202,0.3345985510913675,0.2926944061607536,0.13516787201091204,0.15752653414984158,0.6060850021804032,0.34901336754889134,0.25707163463151184
1400,0.38302892378745157,0.15415422115499927,0.22887470263245233,0.4785343332993387,0.1970467792674412,0.28148755403189746,0.38436476683937826,0.1862853195164076,0.19807944732297064,0.4716604189958422,0.1945385857611563,0.2771218332346859,0.3439354362327314,0.13989054624966255,0.20404488998306883,0.528243615044439,0.2274383831981677,0.3008052318462713,0.35021233865400303,0.12207090042281775,0.2281414382311853,0.35075780940932605,0.08891441499859958,0.2618433944107265,0.24869638338743805,0.07821547339220618,0.17048090999523188,0.4285660923129362,0.20716189257744788,0.22140419973548833,0.37838804532464204,0.2223098380065468,0.15607820731809527,0.3031966261230976,0.11895564655787136,0.18424097956522625,0.3513404518998326,0.1237978073365188,0.22754264456331377,0.3712089840939622,0.2098243756377628,0.16138460845619937,0.3061268235473833,-0.03825353375826309,0.34438035730564637,0.4700825328551712,0.2079384523288233,0.26214408052634786,0.3147886456363096,0.0669101608075889,0.2478784848287207,0.30738869885224457,0.09903421030200385,0.20835448855024072,0.5371235796008962,0.20034295141174727,0.3367806281891489,0.37309899417681314,0.17226610199400036,0.20083289218281278,0.3659517717100687,0.16225584348458646,0.20369592822548224,0.36900562158548067,0.09287272695281915,0.2761328946326615,0.4105375070825137,0.13489562443896944,0.2756418826435442,0.24318007565211147,0.05516627944954171,0.18801379620256975,-0.39890562095253235,-0.23819704637833417,-0.16070857457419815,0.42206298725503416,0.05354154605080538,0.36852144120422875,0.4750485667995055,0.163593328879777,0.3114552379197285,0.5168500670100181,0.2657430752035547,0.25110699180646345,0.5010348129614185,0.2707194266827294,0.23031538627868903,0.3388847357551031,0.15821496902043763,0.18066976673466542,0.5723540547886149,0.22754472779074236,0.34480932699787253,0.3053913698299257,0.14952188800954802,0.15586948182037766,0.5661416926637818,0.3289955888765892,0.23714610378719264
1410,0.3388302752933236,0.13991125687814973,0.1989190184151739,0.4571941853441175,0.1904550839014364,0.2667391014426811,0.38226183074265974,0.18374300518134715,0.19851882556131262,0.4638416964435773,0.18747104515129592,0.2763706512922814,0.32672355687143206,0.13688870294981612,0.18983485392161595,0.518131401161032,0.22179167687011134,0.2963397242909206,0.3421767094598207,0.1301332608104433,0.2120434486493774,0.3313959887922457,0.08246265444174289,0.2489333343505028,0.23734581677312425,0.0783038283598119,0.15904198841331235,0.42048482910048524,0.2003378185141822,0.22014701058630307,0.3552417389005032,0.20324081342599096,0.15200092547451227,0.31234847095735796,0.1305156571521708,0.18183281380518712,0.3556609822353024,0.12592748668384005,0.22973349555146233,0.3763725973710717,0.21988359078172556,0.1564890065893461,0.25717777323336727,-0.06677983891433485,0.3239576121477021,0.47275085498273406,0.20803822340962125,0.2647126315731128,0.30691132030349805,0.0694707142736362,0.23744060602986186,0.3020149649224885,0.09995330410516212,0.2020616608173264,0.5610378053191296,0.2086942606378688,0.3523435446812607,0.38048067760719956,0.16632292218104816,0.2141577554261514,0.3643143836184618,0.15788351955485505,0.20643086406360672,0.35362104003730127,0.08439416199667456,0.2692268780406267,0.4233958504427765,0.14960337923438824,0.27379247120838823,0.2384547141272095,0.05183304649153488,0.18662166763567462,-0.36980358939270297,-0.25225378894339895,-0.11754980044930405,0.45168293824203537,0.07834941985422995,0.37333351838780543,0.43278969232068676,0.1547054126066358,0.278084279714051,0.4872698081784743,0.23633569023741915,0.25093411794105513,0.48539163294514975,0.26011388090898796,0.22527775203616182,0.32224573318297584,0.14453327927220203,0.17771245391077378,0.57116849888942,0.223139895596105,0.348028603293315,0.28608928546056467,0.14059547321009933,0.14549381225046532,0.5566192009660863,0.32326574083392035,0.23335346013216599
1420,0.34129009406994026,0.13988336777637403,0.20140672629356626,0.44131606404593987,0.174788775486189,0.26652728855975083,0.3846991364421416,0.18715854922279793,0.1975405872193437,0.4556020781726111,0.18320070733863839,0.2724013708339727,0.339265504905037,0.15201413136953065,0.1872513735355063,0.5066881779288688,0.21651373503694848,0.2901744428919203,0.33238379485319924,0.14187871476421926,0.19050508008898,0.31865703116570887,0.0712886846800112,0.2473683464856977,0.23508362493011578,0.08128657019726009,0.1537970547328557,0.4231369495711899,0.20203041300472876,0.22110653656646118,0.34674366362778924,0.19597867158993923,0.15076499203785002,0.3064482611087342,0.12232748609498197,0.1841207750137522,0.3685874561886443,0.13266996087280603,0.23591749531583825,0.3908979370810262,0.2322560519502773,0.15864188513074892,0.3034855902491186,-0.031078840321185797,0.3345644305703044,0.46657724221647,0.20559937476789367,0.2609778674485763,0.30202694378618894,0.07689148809221857,0.2251354556939704,0.2983015294758571,0.10001260047955943,0.1982889289962977,0.5400170695088092,0.2007853014875973,0.33923176802121197,0.38566296100229397,0.16924510322922182,0.21641785777307218,0.3539655293434495,0.14160407879371845,0.21236145054973105,0.34622456430513154,0.08770421135050013,0.25852035295463144,0.4154013636624076,0.14874392813715567,0.26665743552525195,0.24276776469552688,0.04820332026137735,0.19456444443414955,-0.38459301931154527,-0.256642159760733,-0.12795085955081226,0.45218258531672073,0.09725273417982536,0.35492985113689535,0.401881627544478,0.15204863590641388,0.24983299163806408,0.48755051425695906,0.238788445179301,0.24876206907765802,0.45863322315921706,0.2487309383333848,0.20990228482583223,0.30582973277751735,0.13108979638381713,0.1747399363937002,0.5758708915567802,0.2226830114057038,0.3531878801510764,0.26994856566402864,0.13120018186726531,0.13874838379676332,0.5708211733923719,0.32987823286706247,0.24094294052530946
1430,0.34682608077241656,0.13560517956398177,0.21122090120843479,0.4311823865820461,0.16381569141216434,0.26736669516988176,0.36769879101899827,0.1822784110535406,0.18542037996545768,0.4524716662647697,0.17398922916164294,0.27848243710312676,0.3328094857533125,0.15414349132790892,0.17866599442540357,0.4876622347704585,0.1905158381469584,0.2971463966235001,0.3234393050819485,0.1412778440246485,0.18216146105730005,0.32033100147235277,0.07268365993554779,0.247647341536805,0.23366537536389298,0.0873586891778875,0.14630668618600548,0.41252730038182595,0.2052871982658494,0.20724010211597657,0.3373248356515447,0.1765177368842909,0.1608070987672538,0.29065256809893447,0.11501538210785812,0.17563718599107633,0.3579447234928554,0.12690623293707703,0.23103849055577835,0.3870590031513309,0.22622579521951122,0.16083320793181966,0.26629643408866366,-0.04395238881319434,0.31024882290185796,0.44641572392233375,0.19442279658339476,0.25199292733893897,0.2844533339130813,0.08136279419189174,0.20309053972118954,0.3009346591014376,0.09594153377484425,0.2049931253265933,0.5383894814356082,0.1973011441254609,0.34108833731014726,0.38026610199400035,0.15465537321334039,0.22561072878065996,0.3739332410202089,0.15607511820972095,0.21785812281048797,0.3394769022336785,0.08678047664710695,0.2526964255865715,0.38220745239595866,0.1326674178905887,0.24954003450537,0.2905865702445838,0.0581126813415394,0.23247388890304438,-0.38941169857474867,-0.27718454223516165,-0.11222715633958702,0.4590448016876968,0.10730317474165074,0.35174162694604605,0.39809994394661874,0.16561086667741662,0.23248907726920212,0.49451852916861366,0.23457271913474062,0.259945810033873,0.4569703147684799,0.24326084494280212,0.2137094698256778,0.29174258454442936,0.11667321313178668,0.1750693714126427,0.5464522356866384,0.2096887564315236,0.33676347925511474,0.25772758272829316,0.1311220357767011,0.12660554695159204,0.5903106235953172,0.3230162523900574,0.2672943712052598
1440,0.3093738059978302,0.11211140022813285,0.19726240576969736,0.436516933263252,0.17115265432921997,0.265364278934032,0.3410487046632124,0.16598272884283247,0.17506597582037997,0.44781258448970046,0.16998048972970603,0.27783209475999443,0.32802155462943594,0.14582092994566645,0.1822006246837695,0.48057504213422453,0.17919361576468215,0.30138142636954235,0.30837337201220805,0.14446234272179337,0.16391102929041465,0.29552005876333265,0.061746182072606286,0.23377387669072636,0.24758737620783525,0.10399379687192947,0.14359357933590577,0.3912438001431118,0.18898459505552292,0.20225920508758885,0.3404612971044688,0.17531839746533306,0.16514289963913575,0.2816738993134079,0.11243200293380601,0.1692418963796019,0.35597363728841974,0.12520702069187392,0.23076661659654585,0.38447884412390476,0.21996487293073771,0.16451397119316702,0.25620948527980564,-0.03845803223191605,0.2946675175117217,0.41595450438715614,0.18769379146735546,0.22826071291980068,0.2670029204803212,0.08669889099047523,0.18030402948984595,0.30324351167953273,0.09886558623731151,0.20437792544222125,0.49160965988483285,0.15745581052845223,0.33415384935638065,0.36553661549320626,0.15014646197282513,0.21539015352038116,0.3863648835769847,0.16425184892127648,0.2221130346557082,0.32534376127176273,0.08137003052723257,0.24397373074453016,0.3500560234789307,0.12284739331665362,0.2272086301622771,0.31236029491815165,0.05836053118622789,0.25399976373192373,-0.3589625302136617,-0.260689385143504,-0.09827314507015772,0.4099505111468883,0.09531957585514994,0.31463093529173836,0.3428624081454009,0.14264625709305628,0.20021615105234464,0.4907854806492526,0.22668213973343193,0.2641033409158207,0.4430260814052863,0.23062428567015722,0.21240179573512907,0.27776186916361517,0.09815896506721741,0.17960290409639776,0.5153559947891773,0.20080645917095435,0.3145495356182229,0.2655155510720223,0.13676276267742715,0.12875278839459514,0.5841300191204589,0.3254021166683439,0.25872790245211497
1450,0.31100252954153107,0.10868382961989943,0.20231869992163162,0.41810294106110407,0.16097582979658118,0.2571271112645229,0.3478245250431779,0.16524766839378238,0.18257685664939552,0.42866329073225623,0.16493850976609598,0.26372478096616025,0.32539158947513336,0.14662189825914543,0.1787696912159879,0.44934241800031693,0.1431065527722159,0.30623586522810103,0.29205339730224145,0.14529217194433403,0.14676122535790745,0.30456778108478944,0.06467345046039633,0.2398943306243931,0.2338100947073851,0.10252832309888292,0.13128177160850218,0.3784968126694783,0.17581037338634461,0.2026864392831337,0.3375066252878828,0.1614858587730616,0.17602076651482118,0.27212069351914103,0.11942627793737139,0.15269441558176966,0.34783667625022374,0.11488487270634667,0.23295180354387707,0.3977454089315901,0.22577764499252534,0.17196776393906474,0.2154255908897162,-0.04445008389365094,0.25987567478336715,0.37423023839745473,0.17695398890323868,0.19727624949421604,0.25489585069557674,0.07658470479958839,0.1783111458959884,0.297753038012682,0.10011266311135489,0.19764037490132713,0.5120228148556768,0.15980807210826647,0.3522147427474103,0.3578358920063526,0.13692465149108876,0.2209112405152638,0.3780796743090873,0.16351674717477171,0.2145629271343156,0.3183211781576331,0.07705267047304014,0.241268507684593,0.33281607109888783,0.117020633192638,0.2157954379062498,0.37667385508428053,0.10166707974974115,0.2750067753345394,-0.32298137849892133,-0.20305906661833772,-0.1199223118805836,0.3942017146618658,0.09532552403461048,0.29887619062725534,0.3392112598189399,0.1424350970952063,0.1967761627237336,0.4772157380259174,0.21609062013792255,0.26112511788799486,0.42436340983741594,0.2206725769416901,0.20369083289572587,0.2564702304778075,0.08383614408980905,0.17263408638799843,0.4919096353361262,0.19020908894949437,0.3017005463866318,0.25446320739972433,0.13335985564285815,0.1211033517568662,0.5916880513904264,0.3371196873637248,0.2545683640267016
1460,0.2883844680014391,0.07634083829062117,0.21204362971081792,0.4025307717049368,0.16204666159361736,0.24048411011131943,0.34419896373056996,0.1607433506044905,0.18345561312607944,0.4208884114840228,0.15988776114167963,0.26100065034234315,0.3166095440380603,0.14200023957534377,0.17460930446271652,0.4426844902839199,0.13321617378026823,0.30946831650365164,0.278260101485557,0.14144752899172264,0.13681257249383438,0.2968376564851637,0.06870471098401336,0.22813294550115032,0.2158085317384754,0.09374157390664536,0.12206695783183003,0.34705657818093955,0.15563931628521036,0.19141726189572916,0.3349308786223651,0.1657614565835589,0.1691694220388062,0.25518611331825686,0.11901269278568954,0.13617342053256729,0.3550549298678466,0.10970567378296756,0.24534925608487906,0.4012910680803902,0.23658597399630277,0.16470509408408748,0.2284371142555147,-0.030159829108263463,0.25859694336377814,0.35243247437823216,0.16544705758454215,0.18698541679369005,0.26379739741480723,0.08113089501006104,0.1826665024047462,0.3023485070284734,0.10367600461029311,0.19867250241818027,0.4930902316092956,0.14959759153393995,0.3434926400753556,0.37640091759308275,0.15094829715899064,0.22545262043409212,0.40343940834519154,0.18589140658401027,0.21754800176118128,0.30788737474597294,0.06927130528112325,0.2386160694648497,0.32145540085435803,0.1169983511271542,0.20445704972720385,0.3975928452467264,0.10673757797425605,0.29085526727247035,-0.3557197102589798,-0.2353166934478755,-0.12040301681110428,0.3774397449420647,0.09500432234374133,0.2824354225983234,0.32786620902536223,0.15459407369867853,0.1732721353266837,0.4494087200316308,0.1914740663527551,0.2579346536788757,0.42959668036120635,0.21815504690122428,0.21144163345998207,0.24741076745688836,0.08425427315231301,0.16315649430457535,0.4725846055800789,0.18498420820798306,0.28760039737209586,0.23569926542674868,0.12366263622284424,0.11203662920390446,0.6153747777665962,0.33956215826372815,0.27581261950286806
1470,0.2658138179343658,0.04668356746234274,0.21913025047202306,0.370709808505464,0.15217382777259142,0.2185359807328726,0.32842832469775474,0.16072953367875648,0.16769879101899826,0.4101351104485901,0.15601055162183688,0.25412455882675317,0.29149346620825534,0.1361449466587285,0.15534851954952683,0.4211492199766641,0.11994353293671943,0.30120568703994466,0.27546029952883366,0.14320597662996357,0.1322543228988701,0.30751684596094725,0.07496357261881538,0.23255327334213186,0.20071354253149168,0.08508888052732683,0.11562466200416487,0.32856294058526414,0.14667907124422036,0.18188386934104378,0.3304793934364498,0.16250576946004935,0.1679736239764004,0.24908012957643175,0.11735427744840372,0.13172585212802804,0.36340146041628435,0.1259795958593596,0.23742186455692474,0.4020072297176324,0.23518001249987644,0.16682721721775598,0.24114312182934972,-0.003607057414794356,0.24475017924414408,0.349358416522091,0.15958716943900939,0.1897712470830816,0.2733801479806654,0.09565841250516338,0.17772173547550202,0.28700557015316996,0.09561540371565906,0.1913901664375109,0.44743059657412876,0.12821256742586082,0.3192180291482679,0.38386165519675314,0.15968660667019588,0.22417504852655726,0.4059229291762649,0.19131150574617295,0.21461142343009196,0.3065105701642488,0.07608714777116013,0.23042342239308872,0.306890887908478,0.1224319919529912,0.1844588959554868,0.39143134443484445,0.09685138043098077,0.29457996400386366,-0.39249363744381277,-0.23968568100188212,-0.15280795644193065,0.3708630411851946,0.09231574522757735,0.27854729595761724,0.3189898105702856,0.1549165726044858,0.16407323796579976,0.426585946552878,0.18756472072312624,0.23902122582975177,0.4314706700027801,0.2212569116238841,0.210213758378896,0.24971427847395564,0.08915271847243515,0.16056156000152047,0.4661483959850423,0.16860432423313745,0.29754407175190484,0.24860047455989542,0.12627342606669414,0.12232704849320129,0.6521565026332562,0.34643042836536847,0.30572607426788767
1480,0.21610149401918213,0.013314257187718755,0.20278723683146338,0.35606726235771274,0.14592534772614948,0.21014191463156326,0.3141637305699482,0.1541195164075993,0.16004421416234887,0.3818912539915675,0.13624160583408232,0.24564964815748513,0.2905441042116988,0.12921335257087585,0.16133075164082292,0.4178159346595411,0.12588409847164403,0.29193183618789703,0.27651676278274046,0.14504229339693034,0.13147446938581014,0.29586226363070645,0.09508391103109379,0.20077835259961269,0.17574869409834518,0.061159917921281816,0.11458877617706335,0.30495766762813814,0.1315624514838217,0.17339521614431644,0.32713989420787526,0.1644181019981514,0.16272179220972385,0.2493001650265876,0.11853594931035186,0.13076421571623575,0.35870030653788904,0.12674310856153753,0.2319571979763515,0.4017282342331853,0.23743833815351123,0.1642898960796741,0.23002628914113105,-0.004481719561141348,0.2345080087022724,0.3307788241423844,0.15845421338817048,0.17232461075421393,0.24618996891101594,0.08264065530843799,0.16354931360257793,0.2751036760046103,0.09483713880169439,0.1802665372029159,0.4114428158444593,0.11523219475893222,0.2962106210855271,0.36923380977589554,0.14492465149108877,0.22430915828480677,0.41231423047226456,0.19854893978163904,0.21376529069062553,0.2830477086980619,0.06945825159014331,0.2135894571079186,0.28341354876907504,0.11104108176244772,0.1723724670066273,0.4380132171141476,0.13901365027228738,0.29899956684186024,-0.3896404210820125,-0.214165676504965,-0.1754747445770475,0.36075510155525065,0.0933309011888428,0.26742420036640785,0.29153133230440825,0.13729047169304248,0.15424086061136577,0.41926191417582814,0.18227238417023112,0.236989530005597,0.42359888384353217,0.2025813692480359,0.22101751459549623,0.24519341636785222,0.08296440834737656,0.16222900802047566,0.4560828858211263,0.17151666807246418,0.28456621774866214,0.2352978786888507,0.12372657393330587,0.11157130475554482,0.6457243131729898,0.3344990104323907,0.3112253027405991
1490,0.20263105786151944,0.0021669832079718207,0.20046407465354762,0.33555083116944245,0.1428893630708161,0.19266146809862636,0.3284614853195164,0.16738100172711573,0.16108048359240068,0.3731649750458528,0.11529327516788332,0.2578716998779695,0.2703089270421563,0.10747099618646114,0.1628379308556952,0.3971622419728901,0.13558433327091227,0.2615779087019778,0.2861748591963441,0.15491772603548506,0.13125713316085902,0.3156894392744385,0.10276608335631046,0.21292335591812803,0.19244778297582577,0.061872851108169334,0.13057493186765645,0.2899951323317065,0.12579829176360174,0.16419684056810474,0.3337763963863998,0.1569576441951854,0.17681875219121437,0.2405130085773078,0.106898518835442,0.13361448974186582,0.3392137405098996,0.12154578470754292,0.2176679558023567,0.3815702612781728,0.22174868657932864,0.15982157469884414,0.17314121974716104,-0.011249879887944693,0.18439109963510575,0.3366320608825306,0.15748310820173714,0.1791489526807935,0.25016848924929885,0.08672304715524926,0.16344544209404963,0.26821232549262314,0.10202311817396816,0.166189207318655,0.38052124451290753,0.09924904569476284,0.2812721988181447,0.3604955002646903,0.13446126698429503,0.22603423328039526,0.4002501387887412,0.18788485958408047,0.21236527920466075,0.2615664781074875,0.05780379874899929,0.20376267935848824,0.29847781661223477,0.1295542950272796,0.16892352158495516,0.44096193535983397,0.13872873876858005,0.3022331965912539,-0.3708367173280559,-0.2060518424760956,-0.16478487485196033,0.38856482325976094,0.1287404135174361,0.25982440974232485,0.28325769966137615,0.12793032487925488,0.15532737478212127,0.4090537980045906,0.17918290568446926,0.2298708923201213,0.42321018544260136,0.1938292198231036,0.22938096561949772,0.21748793127478683,0.07410514045335327,0.14338279082143354,0.4473856852325658,0.17147449414719637,0.2759111910853694,0.24034007757775536,0.13664909563660646,0.1036909819411489,0.6458668779980544,0.3344046660628627,0.3114622119351917
1500,0.19833613618806178,-0.0049475266550090225,0.2032836628430708,0.323410815008904,0.1258619607597022,0.19754885424920177,0.31678065630397234,0.1601658031088083,0.15661485319516408,0.35759329489737013,0.10512747440647127,0.2524658204908989,0.2799455770637002,0.11114686862510571,0.1687987084385945,0.3997666412180752,0.1469526512150502,0.252813990003025,0.3002145468830266,0.16553233428403405,0.13468221259899257,0.32298690357996424,0.10286852685163893,0.2201183767283253,0.18675193428827788,0.07183258866344831,0.11491934562482957,0.2815578406229682,0.11838822981464339,0.16316961080832476,0.306039311418632,0.13831830420961053,0.1677210072090215,0.21942424057209217,0.10179695617627284,0.11762728439581932,0.34015170566925174,0.12895435009662853,0.2111973555726232,0.36539621203217454,0.21415429768378827,0.15124191434838627,0.2065434583894883,0.015763629330501565,0.19077982905898672,0.3405308930066015,0.15283599297168163,0.18769490003491987,0.2514318566669807,0.09721406951661099,0.1542177871503697,0.27014872271903523,0.10486378510993918,0.16528493760909607,0.2975142527796498,0.06240128437645553,0.2351129684031943,0.3212168695959061,0.10861478736544909,0.21260208223045704,0.4036869946973129,0.1868677135910869,0.21681928110622603,0.28319506637693653,0.07272651294548206,0.21046855343145449,0.30933395723116686,0.14248107616009983,0.16685288107106705,0.46289548843792055,0.14630553168424393,0.3165899567536766,-0.3498620880814252,-0.17290646218616074,-0.17695562589526448,0.362198526437675,0.13312620450634077,0.22907232193133423,0.2564442192071134,0.09934502007939616,0.15709919912771725,0.3709616408297261,0.17267360558399703,0.19828803524572908,0.4162445041649935,0.18283497564843132,0.23340952851656216,0.2127035211535294,0.06289167923165617,0.14981184192187322,0.44296210907114275,0.16619103850947975,0.27677107056166295,0.2508187579034114,0.14383143177846294,0.10698732612494849,0.6511103284022676,0.32871465230955016,0.32239567609271746
1510,0.1966209564288563,-0.011696689284728206,0.2083176457135845,0.30031928830871335,0.11699719936299237,0.183322088945721,0.29706943005181347,0.1442293609671848,0.15284006908462866,0.3511980182826578,0.10537153546557936,0.24582648281707842,0.27528637299020425,0.11907430947770788,0.15621206351249636,0.4095677100589159,0.15018510249060082,0.25938260756831505,0.28256731030731574,0.15993621704799296,0.1226310932593228,0.3213042146779732,0.11683135730002539,0.20447285737794785,0.19448299395377816,0.06916061257413057,0.12532238137964757,0.26661748415089537,0.12032829329277332,0.14628919085812206,0.30604521367955206,0.12560483418778398,0.1804403794917681,0.20782552003748753,0.09052625145162276,0.11729926858586476,0.342298377139025,0.13898876480863473,0.2033096123303903,0.3687254849194153,0.21983306404044775,0.1488924208789676,0.20796509235693114,0.03614941693296639,0.17181567542396475,0.332107996652126,0.14758359985145195,0.184524396800674,0.23242095498981818,0.09098177900491095,0.14143917598490724,0.26676327034328895,0.11199046810781563,0.15477280223547332,0.26390865731139623,0.05544207685962671,0.20846658045176952,0.30741768131286396,0.10023363331568731,0.20718404799717663,0.42076534812044947,0.1868115599854511,0.23395378813499837,0.3002973545997589,0.09205896066649658,0.20823839393326238,0.31007722327266246,0.13762517746073583,0.17245204581192664,0.5080087928786022,0.17005047334687629,0.33795831953172595,-0.2814779350621912,-0.15910945534968376,-0.12236847971250744,0.3431901276082767,0.13257698926948425,0.21061313833879244,0.2174372086951848,0.08108927844709099,0.1363479302480938,0.3436407236054984,0.1562214907889039,0.18741923281659453,0.4087176556595517,0.18415809470855343,0.22455956095099827,0.21872711376911674,0.05860395575434284,0.1601231580147739,0.435017010149858,0.16575992727340888,0.2692570828764491,0.2420450831900655,0.1351039343004504,0.10694114888961509,0.6285515413773439,0.31603057596189327,0.31252096541545066
1520,0.18603983121515605,-0.020554268008690244,0.2065940992238463,0.28361156655239234,0.111719528363314,0.1718920381890783,0.2763219343696028,0.13010017271157168,0.14622176165803108,0.3470738248167715,0.11033313603846519,0.23674068877830634,0.25694276831097596,0.11393595471668427,0.14300681359429168,0.42068538338543093,0.15079586868526815,0.26988951470016276,0.278498357774942,0.145929071683763,0.13256928609117893,0.2982173741988428,0.11630824157919918,0.18190913261964364,0.18470605977975238,0.06168395428087435,0.12302210549887804,0.2766516512134735,0.13699976537138442,0.1396518858420891,0.30383894854763066,0.12135048451659892,0.18248846403103172,0.20256300552125991,0.08375608662877167,0.11880691889248823,0.32240400017218684,0.12054891352369042,0.2018550866484964,0.38476992208996175,0.2269683186348114,0.15780160345515037,0.1956828647525938,0.019720551603834714,0.1759623131487591,0.3395753077660701,0.1526031937831531,0.18697211398291697,0.23151993004374682,0.0838073980670237,0.14771253197672313,0.26338893603774216,0.11558901682905226,0.14779991920868987,0.2526859756811541,0.059636596402392855,0.1930493792787612,0.28857455443797425,0.08296735486147874,0.2056071995764955,0.42156043212751976,0.18904238959116346,0.23251804253635627,0.272583114129622,0.07129472415522262,0.20128838997439935,0.3104098626788136,0.12507400828892837,0.1853358543898852,0.5123380579227403,0.17347404409874154,0.33886401382399883,-0.27812075385387736,-0.14776249299779612,-0.1303582608560812,0.353357549032826,0.13621925782582145,0.21713829120700456,0.18243072032434177,0.05054402493991538,0.13188669538442638,0.30761278308095463,0.15683082837390735,0.15078195470704725,0.396032187316591,0.17910244133485723,0.21692974598173376,0.2149158040115049,0.05407295718611811,0.16084284682538677,0.4304879991752655,0.17194777930853505,0.25854021986673037,0.2442242934882994,0.1319248092524971,0.11229948423580227,0.6330653953238737,0.32976082654053873,0.303304568783335
1530,0.1912634599777445,-0.02482130058037221,0.2160847605581167,0.2725894517184301,0.10701453663970628,0.1655749150787238,0.26693195164075995,0.121373402417962,0.14555854922279793,0.338509766095973,0.11422495999298507,0.22428480610298793,0.2463817865526717,0.11343534952075991,0.1329464370319118,0.4371789516140649,0.17153599055040983,0.2656429610636551,0.28122377728034514,0.15499791961581463,0.12622585766453048,0.2905559085375755,0.12324824347549367,0.16730766506208186,0.21025587903290918,0.0841931439591861,0.1260627350737231,0.2512615665487298,0.1232862480783216,0.1279753184704082,0.2887397846619126,0.09294172225612743,0.19579806240578515,0.18557749118839517,0.07684330623637511,0.10873418495202004,0.304238288462802,0.11292738019987267,0.19131090826292932,0.4008934445946822,0.234182658563349,0.16671078603133316,0.22389872644263817,0.02279788405675695,0.20110084238588122,0.337532217744841,0.16454690072223177,0.17298531702260925,0.23386307802682785,0.09646039717566121,0.1374026808511666,0.23663330010265685,0.10219359525036041,0.13443970485229645,0.22158356123035772,0.03030228122536175,0.19128128000499595,0.2650940532909829,0.06520416446091407,0.1998898888300688,0.4245174299515675,0.1812178951331415,0.24329953481842603,0.2691982862521884,0.08427539610623828,0.1849228901459501,0.2954203989126352,0.11720843917314439,0.17821195973949083,0.5074042245658574,0.17118548665432823,0.3362187379115292,-0.24983863433279901,-0.10393693461443781,-0.14590169971836117,0.3516048188184536,0.1360427951684921,0.21556202364996155,0.12478404091128976,0.023308224489952623,0.10147581642133714,0.2823150035687328,0.14890601652400293,0.13340898704472984,0.4005730083711735,0.1835840566727417,0.21698895169843183,0.2198877386820065,0.06058563409905857,0.15930210458294794,0.440094282152932,0.16998669178358217,0.2701075903693499,0.22840148619655873,0.1213182535059178,0.10708323269064093,0.6232451947267788,0.3172444735164872,0.3060007212102915
1540,0.19438982828680038,-0.028982354565306515,0.2233721828521069,0.2722658487028422,0.10412956672498058,0.16813628197786162,0.26843799654576855,0.1139951640759931,0.15444283246977547,0.3198661317783575,0.09772672468597234,0.22213940709238514,0.23886019348390822,0.11193174605728712,0.1269284474266211,0.4185793924028752,0.16227366358882758,0.2563057288140476,0.29535179412797036,0.16450957557838167,0.1308422185495887,0.28707173987198925,0.12020218422609934,0.1668695556458899,0.21304515395853105,0.08714237184340454,0.1259027821151265,0.22684268092959625,0.11132135598997517,0.11552132493962107,0.27767540634115306,0.07770208456051175,0.19997332178064128,0.1933744881119736,0.0878899007803109,0.10548458733166269,0.2893509235784957,0.10575443890878855,0.18359648466970713,0.39608901054361284,0.221542185984541,0.1745468245590718,0.26222617531186015,0.02800150786826356,0.2342246674435966,0.3400519918187714,0.1720496859982374,0.168002305820534,0.22929997850101336,0.09903061310761813,0.13026936539339523,0.21002590510356484,0.0845288347150624,0.12549707038850244,0.17313061556916143,0.03688028705917863,0.1362503285099828,0.26035786130227634,0.05834480324686783,0.2020130580554085,0.43135540765603364,0.1842489136191637,0.24710649403686993,0.25021773746579984,0.07425067520608081,0.175967062259719,0.259248648751886,0.1070541836169522,0.15219446513493382,0.48461130426927146,0.1530021101982104,0.3316091940710611,-0.2181469987924227,-0.07558697367171342,-0.14256002512070928,0.34231574522757735,0.14172528927979444,0.2005904559477829,0.11578478573019127,0.03087735059470334,0.08490743513548793,0.26828996937907473,0.15064502491266446,0.11764494446641026,0.389872218618396,0.17327711364408613,0.21659510497430987,0.22109904590550283,0.07235153250636696,0.14874751339913586,0.43056766103410465,0.16549516874256098,0.26507249229154367,0.20755956863358008,0.10722354044415396,0.10033602818942612,0.5964954211532656,0.30471763778471034,0.29177778336855525
1550,0.19291728371304345,-0.02539023825659647,0.21830752196963993,0.2527927920860431,0.09615912638953174,0.15663366569651135,0.2723233160621762,0.11558963730569949,0.15673367875647667,0.31756728120364486,0.09692439222219787,0.220642888981447,0.22617521539432492,0.11164747382103006,0.11452774157329486,0.41861684504688784,0.17199982714164302,0.24661701790524482,0.28316120769207526,0.15190872343442374,0.1312524842576515,0.29084907130612186,0.12051605365859507,0.1703330176475268,0.2171460431446447,0.1039877034258877,0.113158339718757,0.21820694710817312,0.11163185953099958,0.10657508757717356,0.291807779888164,0.08250652494944713,0.20930125493871682,0.18742741886192776,0.0821221196748365,0.10530529918709125,0.26296215741049117,0.09069941841628887,0.17226273899420227,0.40152393045323587,0.230771005119677,0.17075292533355887,0.24507294189533127,0.00599451549876685,0.23907842639656443,0.32103008098086055,0.16169344781141048,0.1593366331694501,0.21121184231821882,0.09019428803327753,0.12101755428494129,0.1937156961209053,0.07832865756714388,0.11538703855376142,0.17980229553668772,0.05310802969470039,0.12669426584198734,0.26234127404270335,0.06366825480854067,0.1986730192341627,0.420771729211999,0.17006374710457972,0.2507079821074193,0.25286137821217747,0.08133264126542857,0.1715287369467489,0.22367692278309365,0.09351146253111531,0.13016546025197834,0.5005848793063911,0.16662921894869973,0.33395566035769136,-0.17417218928144304,-0.0331996534272517,-0.14097253585419134,0.32135039535566146,0.12496926773945388,0.1963811276162076,0.10407500403123632,0.005231009037647908,0.09884399499358841,0.257438283174238,0.13700168252484848,0.12043660064938955,0.36016639380553755,0.15565182919922982,0.20451456460630774,0.19920935595453798,0.06268134764263902,0.13652800831189893,0.4143775597229642,0.17126831051255378,0.2431092492104104,0.20100240121623733,0.11652292522129552,0.08447947599494182,0.5896271510516252,0.3015791150917447,0.2880480359598806
1560,0.16027030117441007,-0.03818296924110965,0.19845327041551972,0.2389366993276902,0.09127174023895632,0.14766495908873392,0.266506390328152,0.11516960276338514,0.15133678756476684,0.31915002447917806,0.10388086312851204,0.21526916135066607,0.21838365309490224,0.10144764295407126,0.11693601014083096,0.4020685383385431,0.17516313507440112,0.22690540326414196,0.2917488941421495,0.15869147321418195,0.13305742092796757,0.27318301748405316,0.11729889197551382,0.1558841255085393,0.23190132273479952,0.1116106044241465,0.12029071831065302,0.20219850514723822,0.09982805574589138,0.10237044940134683,0.2672709007912571,0.06152516783078926,0.20574573296046783,0.1822565857832651,0.0895748018662266,0.09268178391703849,0.24676753190554193,0.08543639168881306,0.16133114021672887,0.3911648500838634,0.2205250607144701,0.1706397893693933,0.23968945798049135,0.03448632693639112,0.2052031310441002,0.3198062223897391,0.16167792786550858,0.15812829452423052,0.22479485377065653,0.09952823010196317,0.12526662366869337,0.16895204776322958,0.06901356775166678,0.09993848001156279,0.17715209817049213,0.05862309431684235,0.11852900385364978,0.2766006705487912,0.07374201517557791,0.20285865537321335,0.4172480904583538,0.17621129070338773,0.24103679975496609,0.23518285548390502,0.06919212802083241,0.1659907274630726,0.21638113791325272,0.09287324051261484,0.1235078974006379,0.47017578808143373,0.1510285768554572,0.3191472112259765,-0.1987540438333117,-0.048117012884055135,-0.15063703094925657,0.2962233025878546,0.11755981885810816,0.17866348372974644,0.05397057581411777,-0.027976780078781877,0.08194735589289964,0.2238973300401718,0.13396697595683973,0.08993035408333205,0.3598549202524738,0.15665575222150147,0.20319916803097232,0.2021185205833534,0.06673339837563194,0.13538512220772145,0.4201225855427784,0.17463050955473708,0.24549207598804135,0.17139924127250253,0.10633551668774244,0.06506372458476009,0.5869938948710207,0.292362718459629,0.29463117641139175
1570,0.1862601551191841,-0.022166258091325653,0.20842641321050973,0.25020985165253273,0.09356245734323886,0.1566473943092939,0.24798341968911916,0.1043426597582038,0.14364075993091538,0.30040555056229035,0.10094920753227964,0.19945634303001075,0.23165863016539637,0.10968974992982587,0.1219688802355705,0.39963987842295556,0.18624335575690354,0.21339652266605205,0.3038035001592249,0.17489522534396074,0.1289082748152642,0.27883811639106826,0.11621451667921781,0.16262359971185042,0.23001387782336014,0.106644445900101,0.12336943192325914,0.2034545269898783,0.10515097359202402,0.09830355339785425,0.24902229047859073,0.05664045669334095,0.19238183378524978,0.17485891245441396,0.09203797648880467,0.08282093596560927,0.23290195998468444,0.08550662579494812,0.1473953341897363,0.3940404807070229,0.2152285401396515,0.17881194056737137,0.19561387731569882,0.03848759827629961,0.1571262790393992,0.31076363676675184,0.1619107270540371,0.14885290971271473,0.2346264128336872,0.09959586736333045,0.13503054547035676,0.14093451086050157,0.053427886343674375,0.0875066245168272,0.17386439628321854,0.04998946165995769,0.12387493462326085,0.24748191282865714,0.06070089994706194,0.1867810128815952,0.38080950527397217,0.16823492626648714,0.21257457900748503,0.22727832566486905,0.05715058635159982,0.17012773931326922,0.21162869166077783,0.08715948229212424,0.12446920936865359,0.49046936274793673,0.14675258794615867,0.34371677480177804,-0.20004884582358518,-0.04484899468704752,-0.15519985113653764,0.24144056975628325,0.10259618206187693,0.13884438769440632,0.03062395859728333,-0.04639569080033479,0.07701964939761811,0.1747018781632922,0.11564919271328099,0.05905268545001121,0.3529201289140127,0.15376754291127379,0.1991525860027389,0.19654093230110362,0.06783827274685453,0.1287026595542491,0.40058902915624034,0.16773507277345104,0.2328539563827893,0.14357035279407795,0.08984313948366747,0.05372721331041048,0.5694793868035289,0.2835341820133508,0.2859452047901781
1580,0.1659038997331013,-0.03133340584499795,0.19723730557809924,0.2446791819315766,0.09049313177114794,0.15418605016042863,0.23974576856649396,0.0990784110535406,0.14066735751295337,0.29404827147773854,0.10117134693937202,0.19287692453836655,0.21634189904581075,0.0995274644525614,0.11681443459324933,0.37620604716152173,0.1786375880497256,0.19756845911179613,0.31297578618764366,0.17539265798716439,0.1375831282004793,0.27347835990143626,0.1193728278437061,0.15410553205773017,0.2454897074079547,0.12093357686806014,0.12455613053989455,0.20391327846214366,0.10464903177758608,0.09926424668455759,0.24379642865996248,0.05340129590040761,0.19039513275955489,0.1443493673980808,0.07950818002159607,0.06484118737648473,0.21936150400674248,0.08750036816265312,0.13186113584408934,0.363471802233941,0.18503551700389606,0.17843628523004496,0.22118357803341457,0.07281623964264508,0.1483673383907695,0.3080942060716246,0.15339914529440782,0.15469506077721673,0.2299618574158218,0.09824795336893952,0.1317139040468823,0.12288061786822121,0.05156931560865875,0.07131130225956246,0.18275693383743896,0.07536474365813105,0.1073921901793079,0.2361997529557085,0.05114522675136757,0.18505452620434093,0.3709570999215126,0.1642544013578963,0.20670269856361628,0.20460283806490775,0.040936842938708,0.16366599512619975,0.18788237615946318,0.08306276539531568,0.10481961076414752,0.4617303625325158,0.14282405209016175,0.31890631044235407,-0.17424972233475283,-0.04040247407973112,-0.13384724825502173,0.19420012848067636,0.08191039662460643,0.11228973185606991,0.04470641081753473,-0.029410748427817834,0.07411715924535256,0.18877997264827356,0.13367600014377629,0.055103972504497285,0.33790761848865825,0.13189489183372977,0.20601272665492848,0.19545633085412364,0.06709324278093838,0.12836308807318525,0.38807040233924706,0.1607927760752008,0.22727762626404627,0.13302063056790894,0.0874738921015615,0.04554673846634745,0.5544010600114052,0.2813097514340344,0.2730913085773708
1590,0.162021736765924,-0.02452846501172737,0.18655020177765136,0.23590659836354935,0.09121878701822375,0.1446878113453256,0.250053195164076,0.09996269430051813,0.15009050086355785,0.30100620382752047,0.1071793410351404,0.19382686279238004,0.21694977678371888,0.1026419439214908,0.11430783286222809,0.35683726826176515,0.1629766209072183,0.1938606473545469,0.29079819343621355,0.15567433503250747,0.1351238584037061,0.2532959014973098,0.10865658433769736,0.14463931715961242,0.2605648929153026,0.13301383364587635,0.12755105926942628,0.2098268534201498,0.09257441287399043,0.11725244054615938,0.23261518557298558,0.051252872925502846,0.18136231264748273,0.1376668092822362,0.0806124320029338,0.057054377279302404,0.20402328147337562,0.08171171844732782,0.12231156302604779,0.3328734667605439,0.16069041496733885,0.17218305179320503,0.1874536490658362,0.06506500834008835,0.12238864072574783,0.3020702499265574,0.14892053233414443,0.15314971759241297,0.22712350805487314,0.09092380420945327,0.13619970384541988,0.11914124025779099,0.03729556648420678,0.0818456737735842,0.20345631532795053,0.07998469989149413,0.1234716154364564,0.24589094759131816,0.06134745014999118,0.18454349744132698,0.35136970130110456,0.15240599056874668,0.19896371073235788,0.18466996278668765,0.041381115343673294,0.14328884744301437,0.17174061129255078,0.07619511449798506,0.09554549679456573,0.45993518842379083,0.14759342433514858,0.3123417640886422,-0.22854611956759815,-0.08277041106086538,-0.14577570850673277,0.1867589559755411,0.07425707238537858,0.1125018835901625,0.03801647815837768,-0.028113074259212334,0.06612955241759001,0.19798507807565713,0.1557216970394067,0.04226338103625045,0.30744241600510713,0.11158475684469568,0.19585765916041145,0.1814350696248242,0.06137374402899028,0.12006132559583392,0.38580003936233026,0.16201816290381532,0.2237818764585149,0.11584980321393558,0.07175942370810304,0.04409037950583254,0.5363519338499212,0.2681854013619134,0.26816653248800776
1600,0.1229518940883471,-0.04420422631448309,0.16715612040283018,0.24101168108824753,0.10167410626730786,0.13933757482093967,0.21870259067357514,0.09206493955094991,0.1266376511226252,0.2890764408005787,0.11341824319880746,0.17565819760177126,0.20695912737362848,0.10124382512430206,0.10571530224932642,0.2992581495512885,0.14835856585183158,0.15089958369945694,0.2913014372084266,0.14998523973231614,0.14131619747611046,0.2631282974000059,0.11288946237871617,0.1502388350212897,0.2790554549290647,0.15707685206484037,0.12197860286422431,0.21494315800778127,0.09229659391623175,0.12264656409154952,0.211658617950192,0.04269223368703615,0.16896638426315586,0.1394495039015545,0.08562435058981725,0.05382515331173726,0.18987450751165094,0.07357362460096832,0.11630088291068261,0.30609758910555585,0.15232714087844035,0.1537704482271155,0.22966903277149636,0.09254664659460765,0.1371223861768887,0.31010847333617864,0.16618758071757578,0.14392089261860289,0.23246202046993403,0.0845876421892249,0.14787437828070912,0.11723263820687764,0.036354236540649516,0.08087840166622812,0.19326404916851195,0.07638214883258611,0.11688190033592585,0.23763825657314275,0.06126133756837833,0.17637691900476443,0.3601883698225418,0.15969447333660897,0.20049389648593288,0.1706753820302809,0.029370364831220474,0.14130501719906044,0.16886463326903367,0.09516988483355297,0.07369474843548068,0.41058295673282946,0.10712209268657649,0.30346086404625294,-0.21962206513164143,-0.09378785793618642,-0.12583420719545502,0.160975580740588,0.06457343622361983,0.09640214451696817,0.03176998149470564,-0.032908325846751595,0.06467830734145723,0.17438522801378198,0.15007505464354606,0.024310173370235912,0.3119137346966093,0.11702138613453598,0.19489234856207333,0.19775477364013025,0.06878856607072717,0.12896620756940308,0.378691389958857,0.16188695513631549,0.2168044348225415,0.10341214248163567,0.06831033943820065,0.03510180304343502,0.5152439535741841,0.2525745530173426,0.26266940055684146
1610,0.10173944327775035,-0.058210133226239184,0.15994957650398953,0.23684995018474791,0.10376281664064768,0.13308713354410023,0.18957374784110537,0.07378514680483593,0.11578860103626944,0.2715771167181826,0.10263717473748822,0.16893994198069434,0.18985094480291353,0.10205015706488021,0.0878007877380333,0.25782688235548323,0.1255383817576814,0.1322885005978018,0.2833715705622151,0.15210513959494107,0.13126643096727406,0.2423562439855315,0.10251215426682607,0.1398440897187054,0.2981949689462756,0.17693539271498057,0.12125957623129502,0.2191244500527039,0.10300312954884769,0.11612132050385619,0.21613961444070764,0.04380185874000895,0.1723377557006987,0.12530815149848215,0.07656214982784264,0.04874600167063953,0.1647544864867314,0.059463366116801586,0.10529112036992984,0.27695684027728196,0.11975716408778911,0.15719967618949285,0.23082210850245521,0.06776290989008824,0.16305919861236698,0.309304761851973,0.15955612954720558,0.1497486323047674,0.2288820768504226,0.07954866621736201,0.1493334106330606,0.10910532889104661,0.03459202241402952,0.0745133064770171,0.21587334216298779,0.08828136587295185,0.12759197629003594,0.2281715193223928,0.06693770954649726,0.16123380977589555,0.33287474555397445,0.141490495364137,0.19138425018983748,0.14805927737553776,0.019591973185301183,0.12846730419023655,0.17352158495514938,0.0910620269040025,0.0824595580511469,0.36888395762925835,0.09593642072395318,0.27294753690530515,-0.21912197693779328,-0.10632495265637933,-0.11279702428141397,0.14804622131986137,0.06341354122881457,0.0846326800910468,0.031443643316210176,-0.04272150683774466,0.07416515015395483,0.15257573501346192,0.1493544616006066,0.0032212734128553113,0.3233481605041238,0.13126937056600665,0.19207878993811717,0.19681715089390925,0.07542034641359299,0.12139680448031626,0.35665785700227737,0.15230878810882748,0.20434906889344992,0.09415538284480186,0.06298219689973146,0.031173185945070403,0.49427853812351147,0.257325316158465,0.23695322196504645
1620,0.09300178769142382,-0.06726293566263111,0.16026472335405492,0.2188282040621004,0.10956021369566411,0.1092679903664363,0.16802487046632125,0.06393644214162349,0.10408842832469775,0.2643225113444549,0.09499967117521976,0.16932284016923516,0.18920730955101078,0.09274605192348608,0.09646125762752471,0.24202186658215813,0.12401434724362945,0.11800751933852868,0.28844584841321314,0.14765149032214575,0.14079435809106736,0.22474468138438217,0.0863609563863166,0.13838372499806556,0.30042821692058563,0.1828673624366472,0.11756085448393844,0.22550144570915623,0.10369650963669919,0.12180493607245706,0.2180000070827131,0.057164577463042994,0.16083542961967012,0.13308273740398915,0.08028237882770002,0.05280035857628914,0.168721580675199,0.06706450889367689,0.10165707178152208,0.24856959893849906,0.10357981961953364,0.14498977931896542,0.25737980786998826,0.09436742216122856,0.16301238570875967,0.28208166817247093,0.13923386895622822,0.14284779921624274,0.23371330980522884,0.08527850850176219,0.14843480130346665,0.0965882348581149,0.024002060549010308,0.07258617430910459,0.20490826440044652,0.0745268805732857,0.1303813838271608,0.22371625198517733,0.0654709722957473,0.15824527968943003,0.32862238614537403,0.13704415077243112,0.19157823537294288,0.14100370373628693,0.014383868952836745,0.12661983478345018,0.19634796946720398,0.10983466707411015,0.08651330239309384,0.3733406221262737,0.10241757834487264,0.2709230437814011,-0.20988779028859741,-0.11238028411987386,-0.09750750616872356,0.12146182458422225,0.060518760558018546,0.06094306402620371,-0.0003820076324741041,-0.051870493653682244,0.05148848602120814,0.16359687183884733,0.1479560660754723,0.015640805763375044,0.32856083773514966,0.14483005385146058,0.18373078388368907,0.1916348846343905,0.07155075199878362,0.12008413263560686,0.36505046813057046,0.15130832888164122,0.21374213924892926,0.10006784501498985,0.06542959037240165,0.0346382546425882,0.47500503169970815,0.24819068464660696,0.22681434705310122
1630,0.05677105557461311,-0.07888432437256493,0.13565537994717805,0.18707588392654015,0.09150708788665657,0.09556879603988358,0.1588587219343696,0.052288773747841105,0.1065699481865285,0.24926818218354269,0.09235738138559456,0.15691080079794814,0.18944509701907486,0.08827099904706225,0.1011740979720126,0.23795681422048084,0.12226271589288544,0.11569409832759539,0.2657080628252779,0.1292476447494125,0.13646041807586545,0.2115054943498053,0.07528180134898467,0.13622369300082063,0.2979664647197091,0.180396470066708,0.1175699946530011,0.2343041043665436,0.11812908776160799,0.11617501660493561,0.22243378548586823,0.07686160260549406,0.14557218288037416,0.11524356701913085,0.06634068822199132,0.04890287879713954,0.17815107582791284,0.07245667575178814,0.10569440007612471,0.2036216689422007,0.06824185613279306,0.13537981280940764,0.2890721436121329,0.09384262487342038,0.19522951873871255,0.24562642381646554,0.1105463575241252,0.13508006629234035,0.23811456302705733,0.08991407652189877,0.14820048650515855,0.07930148870959972,0.010549195607621067,0.06875229310197864,0.19772397875678813,0.07516438509436368,0.12255959366242444,0.22746850185283218,0.07038644785600846,0.1570820539968237,0.3072738062572984,0.13334056523708945,0.1739332410202089,0.1305940933763823,0.009512268076608398,0.1210818252997739,0.19051643461487042,0.10442012516154497,0.08609630945332544,0.30944400562410673,0.08483645384781092,0.22460755177629582,-0.19850593806272038,-0.1282474234797222,-0.07025851458299816,0.07900570232137617,0.03565140495998858,0.04335429736138759,0.0019061988896823387,-0.05021000821604355,0.05211620710572589,0.14259697624781553,0.13676547862953814,0.005831497618277389,0.334319237224436,0.15783214407067617,0.17648709315375982,0.1862828326343398,0.0697388593945998,0.11654397323974,0.3758001330821642,0.14815699946579694,0.22764313361636723,0.10117077052045297,0.050897969622483344,0.05027280089796962,0.45640032202878134,0.22303428264734493,0.23336603938143638
1640,0.06764501635695819,-0.0664485738907807,0.1340935902477389,0.16697523358254035,0.0771234241513756,0.08985180943116473,0.14848497409326425,0.05665492227979275,0.09183005181347151,0.25026050229811986,0.09008629823676846,0.1601742040613514,0.17424457781997166,0.07178499721985329,0.10245958060011835,0.24718745048328317,0.13227985767995276,0.1149075928033304,0.2873777629012875,0.13169180561076127,0.15568595729052623,0.2117605132637081,0.07664626152080638,0.1351142517429017,0.2798140889612655,0.16368214757412297,0.11613194138714253,0.25258645947753694,0.1348612597805697,0.11772519969696722,0.2208024005675614,0.07523021768718725,0.14557218288037416,0.10874233441313694,0.06326834138092619,0.045473993032210745,0.17531225857026017,0.06910582920424757,0.10620642936601259,0.19550993015227222,0.06959509407310341,0.1259148360791688,0.2910382855636397,0.08705721768739329,0.2039810678762464,0.23938297129364292,0.11347297589419832,0.1259099953994446,0.24207375843352102,0.07900998374290111,0.16306377469061992,0.07404449451693838,0.009978468004046977,0.06406602651289141,0.20568758115172348,0.07469471339618174,0.13099286775554173,0.230592553379213,0.06892535733192165,0.16166719604729132,0.2904404867496634,0.1297416296031599,0.16069885714650348,0.13335869938153763,0.01334796646403153,0.1200107329175061,0.17991972090121405,0.09287483208872081,0.08704488881249324,0.2801768767676674,0.07988640601510726,0.20029047075256015,-0.1956217084795962,-0.14720037836130015,-0.04842133011829606,0.05515548541109851,0.026215609609085647,0.028939875802012863,-0.008321623551634379,-0.06439228152618767,0.0560706579745533,0.1305077870262443,0.13405769194561834,-0.0035499049193740253,0.3306536311123467,0.14961799441921766,0.18103563669312905,0.18179744814566096,0.06785854567109714,0.11393890247456381,0.361320418740218,0.14559376200785373,0.21572665673236427,0.10115478609283755,0.04179395007175232,0.05936083602108524,0.4511820301231089,0.2183694777095703,0.23281255241353863
1650,0.08216966056174228,-0.064047322227893,0.1462169827896353,0.17840920679997804,0.0768488518957253,0.10156035490425273,0.1446189982728843,0.0625713298791019,0.08204766839378239,0.23803698913416782,0.08957479302306888,0.14846219611109893,0.17402288123320514,0.07291314678638282,0.10110973444682232,0.23636651733625272,0.13281571858659483,0.10355079874965789,0.2941791082938758,0.13025761897124422,0.16392148932263156,0.18880227206594746,0.05811924640821117,0.1306830256577363,0.2631744111826922,0.15536154700408109,0.10781286417861109,0.23661303671295816,0.11688240437132955,0.1197306323416286,0.21029991748639235,0.08009604158969134,0.130203875896701,0.12030234500743639,0.06409347431901065,0.05620887068842573,0.1782836143830387,0.07503721274816995,0.10324640163486874,0.17837367600715723,0.059959864192906706,0.11841381181425052,0.28728832560099143,0.11147630651118212,0.1758120190898093,0.21902856224329734,0.09575363194448294,0.12327493029881438,0.25447794904498605,0.09276691958171185,0.16171102946327418,0.047772494635531126,-0.00931694282717701,0.05708943746270814,0.21160726599030472,0.08124799966693641,0.1303592663233683,0.2397557790718193,0.0715214399152991,0.1682343391565202,0.26798159693197116,0.11613458998296249,0.15184700694900868,0.1231118422788975,0.00916696724700666,0.11394487503189084,0.16191740356640374,0.09056545515893479,0.07135194840746895,0.24561687973260013,0.05069108412301691,0.19492579560958323,-0.197726730876957,-0.15873342004113128,-0.0389933108358257,0.044579622330258785,0.011127061044183076,0.03345256128607571,-0.004194405411838781,-0.052498214738199996,0.04830380932636121,0.09899510647147325,0.1105126138014963,-0.011517507330023056,0.33068194688989794,0.15804579948310835,0.17263614740678962,0.1824107041040001,0.07446751897419003,0.10794318512981006,0.3572131470183035,0.1422690508992418,0.21494409611906168,0.08533908299114817,0.036728662565180946,0.048610420425967235,0.413123511455503,0.1982762235416457,0.2148472879138573
1660,0.08637254819934015,-0.05358612015182827,0.1399586683511684,0.17329431792329236,0.07451106526190271,0.09878325266138965,0.12021278065630397,0.04806079447322971,0.07215198618307427,0.23778562085772117,0.08793213056535941,0.14985349029236178,0.15102364823188033,0.06484267587780228,0.08618097235407805,0.19459241439910113,0.10868757292461935,0.08590484147448178,0.2929692312341211,0.12423147818850838,0.16873775304561273,0.17435229010254158,0.05627853296555392,0.11807375713698766,0.2703250701127135,0.1575734679172449,0.1127516021954686,0.22622751038027344,0.10923421188714948,0.11699329849312398,0.19845880162855184,0.07689229436227842,0.12156650726627342,0.1057575942790783,0.04544954464886009,0.0603080496302182,0.15347964683572696,0.06803872391426001,0.08544092292146695,0.1671490505915473,0.05107594498736282,0.11607310560418449,0.31976169768226853,0.12925289069679774,0.19050880698547076,0.21871705475769485,0.0954853585938929,0.12323169616380195,0.25563986057061694,0.0936631132948284,0.1619767472757885,0.04493923974635976,-0.018341109805767315,0.06328034955212707,0.21138999404128428,0.08900864143883469,0.12238135260244958,0.2080381154049762,0.03675313216869596,0.17128498323628022,0.22814827104324464,0.09525182977800183,0.13289644126524283,0.1262635371121414,0.003771916705522174,0.12249162040661922,0.13948413835252774,0.07753840473143744,0.06194573362109029,0.2551857368205266,0.07466997750820568,0.18051575931232092,-0.2068891994518413,-0.1828035564411553,-0.024085643010685994,0.026647843983218202,0.002218670938781337,0.024429173044436866,-0.0110609446146522,-0.028176422258567337,0.017115477643915137,0.10741286558115572,0.12752100588626952,-0.020108140305113813,0.31922177946642777,0.15622329307344598,0.1629984863929818,0.17740836004713456,0.07404938991168607,0.10335897013544848,0.32381139820620236,0.11413904274561626,0.20967235546058613,0.07943905315354996,0.020847245705517114,0.05859180744803285,0.3622656066552615,0.17495848847740766,0.1873071181778538
1670,0.11128588281557215,-0.026754015333428156,0.1380398981490003,0.1754163692133897,0.08527822014418966,0.09013814906920005,0.09745630397236615,0.034614162348877375,0.06284214162348878,0.21912737210542854,0.07486974885094007,0.14425762325448846,0.13224380188191795,0.05367918000868908,0.07856462187322888,0.16803560882153815,0.08778899756557813,0.08024661125596001,0.2796919636734703,0.11705124718450799,0.16264071648896233,0.15940861767760597,0.04672949141163867,0.1126791262659673,0.24662461173323502,0.14342753293126745,0.10319707880196757,0.22331624785653337,0.100710539494066,0.12260570836246736,0.1896703351185705,0.0869709951093866,0.10269934000918392,0.12667318623556018,0.05023531568975002,0.07643787054581015,0.1492701317002771,0.06486912667287445,0.08440100502740262,0.148157586315601,0.037787412031295826,0.11037017428430519,0.2886705381759229,0.11629557174570246,0.17237496643022043,0.1921236274547843,0.0777238890767295,0.1143997383780548,0.23652991861788086,0.08146908131689748,0.15506083730098338,0.0073898106592645025,-0.045873157643117356,0.05326296830238186,0.21578487214781777,0.09578700583641894,0.11999786631139885,0.1869334745014999,0.023772719251808717,0.1631607552496912,0.22211813952894782,0.0918417744539381,0.13027636507500973,0.12599521417448908,0.008606128319946511,0.11738908585454258,0.10766375726554492,0.05766757704819929,0.049996180217345636,0.22708141751580332,0.06825599414425787,0.15882542337154545,-0.21636373856629754,-0.2067884064825386,-0.009575332083758957,0.00790711322954421,-0.005805423153486823,0.013712536383031033,0.008567337003678023,-0.012951786413581811,0.021519123417259835,0.09263129427753274,0.12749190830496318,-0.03486061402743046,0.3148045181684325,0.14978274076133402,0.1650217774070985,0.1817062199865692,0.08572912839096335,0.09597709159560584,0.3106320465600135,0.11509498505168649,0.195537061508327,0.09793658799960217,0.026047512823063043,0.07188907517653913,0.3539025024319882,0.16977164469491127,0.1841308577370769
1680,0.11849521562459038,-0.011732945117036616,0.130228160741627,0.15720830620297951,0.07368930972534929,0.08351899647763021,0.08110259067357513,0.020899481865284973,0.060203108808290155,0.21852525739673076,0.07847951421619133,0.14004574318053942,0.12841059638169716,0.049963974304650445,0.07844662207704671,0.1543481079212342,0.07554198297345184,0.07880612494778237,0.27130766673872464,0.1154252932876811,0.15588237345104355,0.14681787617196992,0.04369433040642822,0.10312354576554171,0.24089372573094694,0.14935950265293407,0.09153422307801287,0.22228434887057255,0.10849880876367061,0.11378554010690194,0.15825496114541637,0.08555445248857027,0.07270050865684609,0.11912882260660514,0.03943727970987918,0.07969154289672595,0.1377608007594346,0.06102437576606152,0.07673642499337308,0.12729992783463256,0.030487396324069733,0.09681253151056284,0.27023610950277305,0.12496335042414955,0.1452727590786235,0.17774772327936456,0.057108966648744826,0.12063875663061975,0.24418500723477135,0.09797498870699296,0.14621001852777837,0.027072500935770908,-0.039995404530984206,0.06706790546675512,0.23075582015607152,0.08401268764099909,0.14674313251507243,0.1890481736368449,0.030349744132698076,0.1586984295041468,0.2078525712608399,0.08040430596057761,0.12744826530026226,0.1156669804432167,0.003422217139237611,0.1122447633039791,0.0908185157597866,0.06205236922019137,0.02876614653959523,0.22694706900186004,0.057658676018558626,0.1692883929833014,-0.20712179861177069,-0.24392673901792758,0.0368049404061569,-0.015108375829771035,-0.023291088040986924,0.008182712211215887,0.010749963526909462,-0.005801141031842928,0.01655110455875239,0.1055369273981114,0.12684491502650447,-0.021307987628393078,0.3169951296862612,0.15719375199497523,0.15980137769128594,0.17683564993728065,0.09177045981526298,0.08506519012201766,0.2970520426237805,0.10420239735335189,0.19284964527042858,0.0741357752802603,0.004983589320981515,0.06915218595927879,0.32797876622723154,0.15904154506725704,0.1689372211599745
1690,0.12427104860233766,0.002763809985971782,0.12150723861636588,0.13436193330247664,0.07355006236712663,0.06081187093535,0.06307150259067358,0.013327806563039724,0.04974369602763385,0.19443190038801325,0.06394545892978495,0.1304864414582283,0.1098524466185013,0.0385340849562775,0.0713183616622238,0.13517811613200617,0.06710361418014722,0.06807450195185895,0.26138806951969856,0.11222336120350807,0.1491647083161905,0.13795215452838394,0.03805448904127056,0.09989766548711337,0.19389954649527835,0.11464514055294976,0.07925440594232858,0.1980989245604799,0.09744908500676454,0.10064983955371536,0.13009763520013976,0.08575512935985259,0.04434250584028718,0.1185298372145142,0.0350834301081841,0.0834464071063301,0.13059918754998517,0.055081664140504465,0.0755175234094807,0.11609068012288982,0.03220750234235382,0.083883177780536,0.2912674224076123,0.14584190543300704,0.14542551697460523,0.1408379662219463,0.03893067572735889,0.10190729049458742,0.24379126174895463,0.09672128375522075,0.1470699779937339,0.019751251709403294,-0.054087558508844426,0.07383881021824772,0.2411055109013273,0.09215973521444872,0.14894577568687858,0.17811611081701076,0.011831304040938769,0.166284806776072,0.1791938128936336,0.05956366095984379,0.1196301519337898,0.09408018017225453,-0.01069552824428824,0.10477570841654277,0.0881016953468681,0.06744144591506077,0.02066024943180733,0.17437278932994837,0.023900137359773737,0.15047265197017462,-0.20395263505773306,-0.25324621202576425,0.04929357696803118,0.0016555766165169048,-0.01958537223707064,0.021240948853587547,-0.013794506768637749,-0.005722435941735197,-0.008072070826902552,0.10037980901716928,0.1262509820433691,-0.025871173026199804,0.3104825008494733,0.15425920777602734,0.15622329307344598,0.1756319450603753,0.0914435589118508,0.08418838614852452,0.2892803253952634,0.09142838398890357,0.19785194140635984,0.06812207840184141,-0.0034881573151844957,0.0716102357170259,0.2995727248331153,0.15885495286974607,0.14071777196336924
1700,0.10881490839824522,-0.0042419323800838345,0.11305684077832905,0.12508923598308636,0.07728228381357329,0.04780695216951306,0.05750880829015544,0.007115716753022453,0.050393091537132985,0.18009075563934498,0.06317527822230017,0.11691547741704482,0.08262667546301511,0.029628676095923106,0.052997999367092,0.13092868152288212,0.06088647527405252,0.0700422062488296,0.25703320944006286,0.11625628473602366,0.14077692470403919,0.14624571835231626,0.044279566119102554,0.1019661522332137,0.19143627093289137,0.10422534782151688,0.08721092311137449,0.182455849548194,0.08412778271289045,0.09832806683530355,0.08113601996380733,0.060280971228838916,0.020855048734968417,0.12352953160972231,0.0397408471364831,0.08378868447323921,0.11815868829877135,0.05635947174889721,0.06179921654987414,0.10701783484126365,0.030236959432518792,0.07678087540874486,0.32885079249318133,0.17747757292341657,0.15137321956976477,0.12492115313198052,0.027672063543092793,0.09724908958888771,0.21577977307698812,0.07619820616320389,0.13958156691378423,0.026494361285397155,-0.04757422238364013,0.07406858366903729,0.23278412535680737,0.09824595184629116,0.13453817351051622,0.17410975824951475,0.00999188283042174,0.164117875419093,0.16464747659734674,0.05711587424144774,0.107531602355899,0.07951816238376339,-0.017707114516710802,0.09722527690047418,0.09234324566932142,0.07861112702687217,0.013732118642449245,0.1588601686768756,0.022658571782642634,0.13620159689423297,-0.1962632944957347,-0.2674115008654627,0.07114820636972799,0.0022305672977024167,-0.014741571429704415,0.01697213872740683,0.010533044620027182,0.013032411140033631,-0.00249936652000645,0.1108874591136192,0.12587613673124617,-0.014988677617626973,0.30262358549820323,0.1681596803920963,0.13446390510610695,0.17318145534254906,0.0993297264422285,0.07385172890032056,0.2822911687800489,0.09526855418412199,0.18702261459592692,0.05287826259928106,-0.008613830437191855,0.06149209303647291,0.2634325416792459,0.14160041595384254,0.12183212572540338
1710,0.10824597072202095,0.01251105105657862,0.09573491966544234,0.0963081798997419,0.06123353547081297,0.035074644428928936,0.038563039723661485,-0.00012435233160621763,0.0386873920552677,0.17709333508706548,0.053092779738547764,0.12400055534851773,0.05647541760306656,0.024331200397623556,0.032144217205443006,0.12226271589288544,0.046107085752149925,0.07615563014073551,0.22133311948378578,0.09028286251566099,0.1310502569681248,0.13144917222386301,0.052068541237321256,0.07938063098654176,0.17728119577785123,0.10871621755430402,0.06856497822354721,0.1773056930707516,0.0840904289034439,0.09321526416730772,0.0808904859095325,0.06513026880076682,0.015760217108765684,0.10864861561029276,0.033944542917099606,0.07470407269319317,0.12290175607921501,0.05869758779829671,0.0642041682809183,0.0929208740247515,0.023987021217936114,0.0689338528068154,0.29370908490628794,0.13560959023926322,0.15809949466702475,0.11108179565774084,0.01954182902562454,0.0915399666321163,0.21091472149149823,0.08555388878018615,0.1253608327113121,0.009270617534679114,-0.04344385930452765,0.05271447683920676,0.19845125432267097,0.06252228013249686,0.1359289741901741,0.15922498676548438,0.004208223045703194,0.15501676371978118,0.16593518087203998,0.0667398365164345,0.09919534435560547,0.06968258716096737,-0.016026797103871768,0.08570938426483914,0.07376000305582613,0.05725535883674886,0.01650464421907727,0.14290744082295415,0.04054313861292108,0.10236430221003305,-0.20508461763605598,-0.28258471939818847,0.07750010176213247,0.015554489289311519,-0.014152701663110978,0.029707190952422496,0.01511329693702825,0.034737739282670294,-0.01962444234564204,0.10058520370874348,0.1250203255163537,-0.024435121807610215,0.27615605597256976,0.15558232683614948,0.12057372913642027,0.16807267843340978,0.10062972770928627,0.06744295072412351,0.26331758840123337,0.0881950497183719,0.17512253868286146,0.05069372415850869,-0.005186058737443344,0.05587978289595203,0.24718853778806482,0.12423476233605045,0.12295377545201436
1720,0.10303070868996522,0.013021421619073914,0.09000928707089131,0.06829984859301332,0.05155094099834472,0.016748907594668593,0.00934300518134715,-0.01656649395509499,0.02590949913644214,0.16466521983763363,0.052620733498476444,0.11204448633915719,0.05325902921925256,0.025743622200410137,0.027515407018842423,0.11896112127454228,0.04358623471283905,0.07537488656170323,0.19943678537641008,0.08054805919913345,0.11888872617727662,0.10207186520179734,0.03908655276548395,0.06298531243631339,0.14996275381106966,0.0935465836333086,0.05641617017776106,0.156373552102144,0.08091768971357799,0.075455862388566,0.048332434222253175,0.055337237482189924,-0.007004803259936751,0.0981785954403765,0.026516309109060162,0.07166228633131634,0.1415194582458239,0.07404260718064438,0.06747685106517952,0.06864607006301564,0.00841819445985266,0.06022787560316297,0.2840040308373843,0.14778587285122613,0.13621815798615816,0.07848436642592274,-0.0023257747501565854,0.08081014117607933,0.21132054505970196,0.09426943303065659,0.11705111202904538,0.0016788286001237812,-0.04632714550959675,0.04800597410972053,0.21575364743658132,0.06810499829565118,0.14764864914093012,0.1569761778718899,0.004842068113640374,0.1521341097582495,0.16068354252678463,0.059973327037323006,0.10071021548946163,0.05268586861853276,-0.032143768309741444,0.0848296369282742,0.0575625330252042,0.049343634013891274,0.008218899011312923,0.14544153175836724,0.05329698202277902,0.09214454973558822,-0.18975051801771242,-0.2658259499252775,0.07607543190756509,0.010734481199787451,-0.012205664253027623,0.022940145452815076,0.026306696459422726,0.04212258029838827,-0.015815883838965546,0.07567767411051261,0.11690038870945381,-0.04122271459894119,0.249642191538216,0.1337766039600902,0.1158655875781258,0.15610658489920556,0.09447436108612192,0.06163222381308364,0.23594202491073185,0.07672139904968088,0.15922062586105099,0.05546418777795144,-0.004571546298006564,0.060035734075958,0.24081295494951527,0.12196211130119755,0.11885084364831773
1730,0.07368021798121947,0.0053351851696912395,0.06834503281152823,0.09202093025080214,0.052808089683143614,0.03921284056765852,0.0019122625215889464,-0.013316753022452504,0.015229015544041451,0.1583620141613872,0.05392141818474107,0.10444059597664614,0.05869238347073158,0.017351333665878214,0.04134104980485337,0.10897855115887123,0.03740654845075698,0.07157200270811426,0.18406518692077573,0.0777738262100514,0.10629136071072433,0.09344154563258314,0.03333554930965072,0.06010599632293241,0.16294331724155792,0.11943154241876294,0.043511774822794974,0.15139965891302748,0.07850136516500461,0.07289829374802287,0.036597559060973894,0.05501615448813823,-0.01841859542716433,0.09434019925432431,0.02206262860868325,0.07227757064564105,0.12956380088857472,0.0678506777591242,0.06171312312945052,0.07301223955387084,0.023051178096877338,0.04996106145699351,0.2262171970897157,0.10881043484259777,0.11740676224711792,0.06417165060167504,-0.009828560026162194,0.07400021062783724,0.2007208199568571,0.10165155698560051,0.09906926297125658,0.0006040818141725746,-0.043464242433226725,0.0440683242473993,0.2130175821144854,0.05860357887231955,0.15441400324216584,0.13774060349391212,-0.0047263102170460565,0.14246691371095818,0.12456273570156912,0.05047443415670685,0.07408830154486226,0.042755720557056016,-0.03507992504552693,0.07783564560258294,0.07084105247744736,0.05645479605543778,0.014386256422009587,0.10644803376317137,0.029996780268372738,0.07645125349479863,-0.1843755390970113,-0.26922965096557727,0.08485411186856597,-0.03622044746171355,-0.02268239100952502,-0.013538056452188533,0.02278800304070397,0.0554966867076701,-0.03270868366696613,0.07794899707483727,0.10534009081868613,-0.027391093743848856,0.2530169173900061,0.13617829672875545,0.11683862066125063,0.14690267729305778,0.08698351557847522,0.059919161714582565,0.23700808802166803,0.08390971031199333,0.1530983777096747,0.030576433980761854,-0.019643085491823076,0.050219519472584934,0.24035590889269062,0.10981894267216799,0.13053696622052263
1740,0.05595390489258512,-0.006054723995504277,0.062008628888089404,0.08832989464270305,0.06452251884742412,0.023807375795278925,-0.012064939550949914,-0.02467426597582038,0.012609326424870466,0.12342328517877107,0.0437307728843779,0.07969251229439317,0.05877820150431862,0.02065532795897898,0.038122873545339636,0.07185721899713343,0.023814119646792756,0.04804309935034067,0.16365766406560533,0.06969054575799205,0.09396711830761327,0.08113415847572797,0.024689972198579088,0.05644418627714889,0.15611561095175058,0.12564685738137202,0.03046875357037854,0.1561949542007277,0.08900478945875498,0.06719016474197273,0.021135996354763657,0.04212089482997357,-0.020984898475209915,0.06433592078723795,-0.0005786117392987389,0.06491453252653669,0.12330503578540988,0.06533131240356971,0.05797372338184018,0.06812432653895117,0.02046992066203212,0.047654405876919055,0.1904521387337356,0.09135661330816934,0.09909552542556625,0.054943934195429374,-0.01739120795064657,0.07233514214607595,0.17152326359448564,0.09450857906191949,0.07701468453256613,-0.0052625532277610805,-0.04107756336373508,0.035815010135974,0.18665091553455404,0.044616209268014705,0.14203470626653933,0.13792976883712724,-0.008464443268043057,0.14639421210517028,0.09804674787669179,0.045539297952307725,0.05250744992438407,0.04739418838909465,-0.023803763559105826,0.07119795194820047,0.037018468649133864,0.023821119578295996,0.01319734907083787,0.06290290076972434,0.018692974267626873,0.04420992650209746,-0.166738707795367,-0.2557699129109979,0.08903120511563085,-0.08743030716398734,-0.04458557050971933,-0.042844736654268016,0.01657605983122557,0.04684104643216389,-0.030264986600938317,0.04899005718530538,0.0859628132910905,-0.03697275610578511,0.2403700614709789,0.13005694045449398,0.11031312101648492,0.12821610937242628,0.07443964370335644,0.05377646566906985,0.21119061677022707,0.07134890956973224,0.13984170720049485,0.02464265924042,-0.014020119066225259,0.03866277830664526,0.23683162255543255,0.10279552849619268,0.13403609405923989
1750,0.037549886630801284,0.00034024704166352914,0.037209639589137755,0.06395768449294349,0.05349255909187188,0.010465125401071616,0.006610017271157167,-0.01717167530224525,0.02378169257340242,0.12016718913270637,0.04504753344878737,0.07511965568391901,0.04605925377644045,0.013557461431051467,0.032501792345388976,0.061292692412958615,0.016289019172872763,0.045003673240085855,0.154880534809825,0.07399775457975077,0.08088278023007422,0.07266186344718002,0.02576235942627283,0.046899504020907194,0.1548953983818854,0.13024131569686934,0.024654082685016065,0.1396495512289987,0.07689281674571277,0.06275673448328592,0.02410365314537387,0.045664612286382425,-0.021560959141008553,0.05133956767108775,-0.013717580424994397,0.06505714809608215,0.13006223648050097,0.06368647495021308,0.06637576153028789,0.05136043250890534,0.020357883105285645,0.03100254940361969,0.17812556206282293,0.08606921903757597,0.09205634302524694,0.029927998536690814,-0.023479461014450177,0.05340745955114099,0.16867042053467254,0.0896290337775652,0.07904138675710735,-0.00418965945350979,-0.04329932439193421,0.039109664938424424,0.18268277514825232,0.04116587867638449,0.14151689647186783,0.1454639138874184,-0.0014963825657314275,0.1469602964531498,0.08535092812976587,0.0461569876143013,0.03919394051546458,0.035194292199280365,-0.021443841328770377,0.05663813352805074,0.03051210552786213,0.017859075485271554,0.012653030042590576,0.05660241873652172,0.017736320194203094,0.03886609854231862,-0.158652010335156,-0.241934139547866,0.08328212921271,-0.09489725511345161,-0.05784406252726249,-0.037053192586189124,0.002986954151405558,0.032359309852341575,-0.029372355700936013,0.050682851768362715,0.08738174828538223,-0.03669889651701952,0.2339835665523739,0.12364985224312441,0.11033371430924947,0.12026405483826008,0.06965776769762934,0.05060628714063074,0.19752392198761023,0.06800779749018285,0.1295161244974274,0.007789744391241954,-0.023962433043008765,0.03175217743425072,0.209819781288786,0.09801331723189427,0.11180646405689175
1760,0.030795146180726957,-0.004370222248252051,0.03516536842897901,0.05291203489421123,0.04912686022703203,0.0037851746671792017,0.014156822107081175,-0.009967530224525043,0.024124352331606216,0.11299296314970296,0.03458944399383271,0.07840351915587025,0.03141655179565296,0.004235477532660019,0.02718107426299294,0.03882110600538742,-0.006934501087567163,0.04575560709295458,0.15829050531253414,0.08072006861781135,0.0775704366947228,0.05766914892341695,0.0201835482285449,0.03748560069487205,0.11460857987669912,0.10476157107319295,0.009847008803506169,0.1234893594171872,0.06477617480648976,0.05871318461069743,-0.010219174557005807,0.02677737734216469,-0.0369965518991705,0.06700894403357578,-0.009196666870403195,0.07620561090397897,0.1449133515035763,0.0776200153608787,0.06729333614269759,0.03576524397276389,0.005962155470782912,0.02980308850198098,0.17708089516127046,0.1024611268112282,0.07461976835004225,0.02679407803207086,-0.03541208227788463,0.06220616030995549,0.14303106724351589,0.08019122020035123,0.06283984704316466,-0.007497285337859623,-0.04931420036986114,0.04181691503200151,0.15608712735258684,0.037590649239808385,0.11849647811277846,0.10970460561143462,-0.01689500617610729,0.12659961178754192,0.04855500181861109,0.028677901641854856,0.019877100176756236,0.05383613826109142,-0.0013987982651382522,0.05523493652622967,0.03972573960541645,0.018608707831191073,0.02111703177422538,0.04012387859527047,0.0046836671585057665,0.0354402114367647,-0.15782240666474126,-0.2565568734020922,0.09873446673735096,-0.09981045134785746,-0.0595551554854111,-0.04025529586244637,0.02003332488693342,0.04389632428032834,-0.023862999393394917,0.04065445595225258,0.06714694792046433,-0.026492491968211747,0.24561362864115158,0.1263810376960224,0.11923259094512917,0.11209406636848573,0.06925991155936799,0.042834154809117744,0.17626826365263681,0.06048678081742439,0.11578148283521242,-0.014528068654892656,-0.036774839800514346,0.022246771145621687,0.20248607896414075,0.08848034282647345,0.1140057361376673
1770,0.02137978542125094,-0.03075610143824098,0.052135886859491914,0.03820476814334241,0.05244722329000322,-0.01424245514666081,-0.010741278065630397,-0.025928842832469774,0.015187564766839379,0.08437643860841353,0.022725445922938087,0.06165099268547544,0.014235066321249082,0.00018772694847163447,0.014047339372777447,0.009668544100488325,-0.023978335085925007,0.033646879186413334,0.13889876780820484,0.0802795850388997,0.05861918276930515,0.04276035087986974,0.006632671410309085,0.03612767946956066,0.08971989951907478,0.08894907859479041,0.0007708209242843629,0.09860471848651703,0.04732494195568204,0.051279776530834986,-0.018109316954952763,0.018424497688084397,-0.03653381464303716,0.0474380131613797,-0.01564900270969582,0.06308701587107553,0.13870442995960405,0.0733425317356207,0.06536189822398336,0.035746571046639475,0.006834290961534871,0.028912280085104606,0.1517822165170707,0.07322277275291902,0.07855944376415167,0.024951638740002106,-0.03778441686574693,0.06273605560574903,0.13301833694467996,0.08012841417193875,0.05288992277274122,0.0028295488657715385,-0.03431592367074206,0.037145472536513596,0.13796638659835395,0.02346667152384397,0.11449971507450997,0.07664019763543321,-0.034423857420151756,0.11106405505558496,0.049166310389055154,0.02658362739530224,0.022582682993752913,0.02769884489174709,-0.00401164785473612,0.03171049274648321,0.01344245179115975,0.008066107705138244,0.005376344086021506,0.08593903820362139,0.01921183749389062,0.06672720070973077,-0.17120267333967812,-0.22842788166130074,0.05722520832162261,-0.08677402469684112,-0.04659010698792123,-0.04018391770891989,-0.030633556779003784,0.03910683160182135,-0.06974038838082514,0.048871955237650214,0.064132780821613,-0.015260825583962783,0.23372872455441263,0.11860706967740607,0.11512165487700655,0.11190400770371121,0.06546127237940778,0.04644273532430344,0.1695391795765738,0.06562262771670369,0.1039165518598701,-0.0029979682016453304,-0.03490288572199884,0.0319049175203535,0.20090947972225018,0.09135679782630572,0.10955268189594446
1780,0.008196607011877969,-0.0412926040891001,0.04948921110097807,0.021295039656078638,0.04848553788704882,-0.02719049823097018,-0.0354873920552677,-0.03128704663212435,-0.0042003454231433505,0.06894505703283133,0.0187547040211617,0.050190353011669624,0.010854193373059932,0.0015375731017676726,0.009316620271292259,-0.01197908413880526,-0.04042580775269731,0.02844672361389205,0.11451062158160336,0.0738710719673461,0.04063954961425725,0.05129912519793936,0.0049597909280835765,0.046339334269855786,0.07291417533586313,0.0885133972028036,-0.015599221866940466,0.08296514539386673,0.03411336647705717,0.048851778916809564,-0.0099063547282422,0.03304793934364498,-0.042954294071887174,0.03416254100197624,-0.010194975857221442,0.044357516859197685,0.1158228378656988,0.05359315421370653,0.06222968365199227,0.030059017430627333,-0.003442408851406346,0.03350142628203368,0.16260831643551768,0.07638387566492802,0.08622444077058967,0.010399472321839335,-0.03842516891798263,0.04882464123982196,0.11403400704876888,0.07522229710633302,0.03881170994243586,0.012676453039124489,-0.0280990694175243,0.04077552245664879,0.043170765343693,-0.025001886492970537,0.06817265183666353,0.060500441150520556,-0.0233407446620787,0.08384118581259926,0.0374251019379375,0.022471652000791254,0.014953449937146248,0.023632212828475663,0.004444923417994352,0.01918728941048131,0.006966328615901755,0.0037784016756113245,0.003187926940290431,0.10035370720826105,0.04631085929772789,0.054042847910533154,-0.22779598727682596,-0.23269607624600464,0.004900088969178673,-0.09393365004084417,-0.05643830944808825,-0.03749534059275591,-0.007484662105610713,0.06439804043521995,-0.07188270254083066,0.04334512641187455,0.03149898757533278,0.011846138836541769,0.23360001647463421,0.12250949865628764,0.11109051781834657,0.09664609809561218,0.06267627941157837,0.03396981868403381,0.15803975595355246,0.06911837752223503,0.08892137843131742,-0.004045836234210938,-0.03662209971441156,0.03257626348020062,0.22418109087249674,0.10620240850692697,0.11797868236556976
1790,-0.007928871634831258,-0.051173712848230295,0.04324484121339904,0.00705454573981533,0.0464850828815966,-0.03943053714178127,-0.0486853195164076,-0.036297063903281516,-0.01238825561312608,0.04925356774886556,0.010382094394633579,0.038871473354231974,0.001582269994260919,-0.002209814364866097,0.003792084359127016,-0.03990147073652065,-0.07074804453983664,0.030846573803316,0.09480275865916334,0.06439195832723164,0.03041080033193169,0.04969599347849068,0.007197200459034045,0.04249879301945664,0.06813386691609173,0.083361388574484,-0.015227521658392276,0.04800431436499108,0.01806056686740448,0.029943747497586593,-0.019274423260574196,0.029438116564931362,-0.04871253982550556,0.037719780779495955,-0.0012366807244870933,0.03895646150398305,0.06490764215043239,0.016704389178510175,0.04820325297192222,0.026061912832584036,-0.01001308203236128,0.036074994864945316,0.11166355812561134,0.0525684269139702,0.05909513121164114,0.0009832994296419882,-0.034580656604568404,0.03556395603421039,0.1026516222072454,0.0792394673082544,0.023412154898990997,0.01391982388976804,-0.024748824264076402,0.038668648153844444,0.010607294612956694,-0.0409967448238536,0.051604039436810294,0.02579848244220928,-0.04344450326451385,0.06924298570672313,0.03341267157159904,0.028126575331976288,0.00528609623962275,0.012206494294838522,-0.001816678250006598,0.01402317254484512,-0.010265665883611223,-0.014752318926386423,0.004486653042775199,0.11708009719420077,0.058886343473557666,0.058193753720643115,-0.23021501854009138,-0.21728638190068403,-0.012928636639407338,-0.07813131994067682,-0.04719880401938313,-0.030932515921293688,-0.00771501846690163,0.0608351953805871,-0.06855021384748873,0.04049185182142301,0.02391650021138537,0.016575351610037637,0.23958751634592612,0.11719385496143905,0.12239366138448707,0.06726049440593997,0.048667688759930564,0.018592805646009403,0.14045791510857442,0.07427296838830001,0.06618494672027442,-0.0071503672866256515,-0.0397053181966724,0.032554950910046745,0.21542593338029586,0.09636962866056153,0.11905630471973433
1800,0.006104924378700535,-0.05018922755554812,0.05629415193424865,0.008672560817754627,0.04967600473833264,-0.04100344392057802,-0.06633229706390328,-0.04423350604490501,-0.02209879101899827,0.04975922718869427,0.014063470489802778,0.035695756698891495,-0.010173012731462858,-0.008120531428172987,-0.00205248130328987,-0.0433125423142853,-0.07739156739315192,0.03407902507886663,0.061573560757678246,0.043848455053241565,0.01772510570443668,0.04650498758145075,0.006501892480102531,0.040003095101348224,0.05440533298397576,0.06504144304989161,-0.010636110065915853,0.024137564741739264,-0.002290255441691287,0.02642782018343055,-0.022578508923628286,0.03901630558601778,-0.061594814509646066,0.027327180490190086,-0.0020618136625715623,0.02938899415276165,0.0575126704593084,0.01240878062263668,0.04510388983667172,0.03240741249262694,-0.006337810808109323,0.038745223300736265,0.13293139938551904,0.07660808483483668,0.05632331455068236,0.001098590456341838,-0.02121354891277236,0.0223121393691142,0.09503518345399338,0.07633106506946105,0.018704118384532325,0.02028677209067898,-0.009641219874662288,0.02992799196534127,-0.02026093450356612,-0.06247544306564215,0.04221450856207603,0.011434621492853361,-0.04566931356979001,0.05710393506264337,0.011001001831373274,0.022495900148679433,-0.011494898317306159,0.026361628940168382,0.013979185178016874,0.01238244376215151,0.002231389700592703,-0.005263342182496483,0.007494731883089185,0.11742291754012504,0.06240025201928133,0.05502266552084371,-0.24319211333781732,-0.20826928780075557,-0.03492282553706177,-0.09689782613867982,-0.05889094211231749,-0.038006884026362334,-0.03652875999170717,0.0599003324810148,-0.09642909247272197,0.039225251223382135,0.016440133438084627,0.022785117785297505,0.2644564915207117,0.13043534220904252,0.1340211493116692,0.05558329004219302,0.03457040406472131,0.021012885977471713,0.1283633705401074,0.08134178686235367,0.04702158367775372,-0.026702874355294753,-0.06315624955598813,0.03645337520069337,0.20112123041830196,0.09736548589446849,0.10375574452383349
1810,0.005527619971943564,-0.05230043255996854,0.0578280525319121,-0.012842136642844254,0.029930337096280724,-0.042772473739124975,-0.07220449050086356,-0.040572020725388604,-0.03163246977547496,0.032275978984442934,0.014643663546484864,0.01763231543795807,-0.021148781652104418,-0.010986496174839941,-0.010162285477264478,-0.07753561602396969,-0.08826147707466041,0.010725861050690714,0.06173046124093173,0.04210279189882127,0.019627669342110462,0.03979493863743612,0.00018418032670756415,0.03961075831072856,0.044218614563640714,0.04911622181971626,-0.004897607256075546,-0.0003186746868408366,-0.021868320817861657,0.02154964613102082,-0.026011263874739857,0.03425672238007491,-0.06026798625481477,0.012902634313306032,-0.010545402685247438,0.02344803699855347,0.04308296007304347,-0.002598661926997311,0.04568162200004078,0.045747570597390846,0.002934944623789967,0.042812625973600874,0.13655077598547322,0.05183913115250905,0.08471164483296417,-0.00028046759379867306,-0.016096401035402105,0.01581593344160343,0.09988332572414144,0.07280909624540731,0.02707422947873412,0.013024819238708673,-0.017192242551819472,0.030217061790528146,0.011073063222234076,-0.04842041992032495,0.05949348314255902,-0.029906476089641785,-0.06178507146638433,0.03187859537674254,-0.0009648210422874937,0.02005577074014281,-0.021020591782430303,0.03056462184060738,0.02469890647406065,0.0058657153665467275,0.007109570465440517,-0.008428987057303106,0.015538557522743622,0.1279762249457394,0.07867726938961764,0.04929895555612177,-0.21783880490551627,-0.16057095340457328,-0.057267851500943,-0.1116631902862264,-0.059156627461554936,-0.05250656282467146,-0.014163076946703216,0.08309913769935423,-0.09726221464605746,0.046569823069589435,0.013701537550428676,0.03286828551916076,0.27333477486382685,0.12906073991700903,0.14427403494681781,0.03281426200220468,0.030353635822257138,0.002460626179947544,0.13379677791210953,0.08820207870591654,0.04559469920619301,-0.03499524019266564,-0.07001889714553644,0.0350236569528708,0.19766193686894099,0.08965230955016605,0.10800962731877495
1820,-0.0036144275901306045,-0.05906353974057558,0.05544911215044497,-0.005607157706458724,0.038528371158930264,-0.04413552886538899,-0.09155371329879101,-0.04552124352331606,-0.046032469775474955,0.03117112772285186,0.02081680075410483,0.010354326968747031,-0.019117754857211306,-0.020020632085574884,0.0009028772283635753,-0.0711312138978119,-0.07879172008470059,0.007660506186888694,0.016373437096852926,0.01621421216199568,0.0001592249348572438,0.03499862137211074,-0.0028705975180338696,0.03786921889014461,0.026436415652234847,0.021004108505993664,0.005432307146241181,-0.036871711843375475,-0.04464480612789244,0.007773094284516962,-0.023474472131294614,0.034162286205353824,-0.057636758336648435,-0.01390399934804311,-0.023497952447894384,0.009593953099851272,0.019153520427929612,-0.015270254043558739,0.03442377447148835,0.04661421405104739,0.008991563132614023,0.037622650918433365,0.18293004427515147,0.11675384543364764,0.06617619884150383,0.010169998836004057,-0.008001640679995344,0.018171639515999403,0.08917006664685861,0.07416667270570786,0.015003393941150751,0.01123480993658994,-0.008785128469301155,0.020019938405891096,-0.0315720861489783,-0.0583446739749838,0.0267725878260055,-0.02723980942297512,-0.048536439032998056,0.02129662961002294,0.005153369535392725,0.027538238691110502,-0.022384869155717777,0.040206652649359104,0.026192277577879633,0.01401437507147947,-0.0008164785423709391,-0.01117604741623535,0.010359568873864411,0.10317734235475884,0.05517554486429642,0.04800179749046241,-0.23608620900197516,-0.1773646127514736,-0.058721596250501544,-0.09305133675419743,-0.049022912387282,-0.04402842436691543,-0.029339721883086468,0.07585826940944307,-0.10519799129252955,0.06344128535997987,0.02005850325465005,0.04338278210532982,0.2605617850266168,0.10924741811591965,0.1513143669106972,0.032206074274926194,0.032948570125312014,-0.0007424958503858191,0.13347578748090458,0.09833553574943066,0.035140251731473934,-0.043877253804293775,-0.07054460720933206,0.026667353405038292,0.20085496964207844,0.0725654959578679,0.12828947368421054
1830,0.10414906167117076,0.008006961119803214,0.09614210055136754,-0.002935961905060759,0.036625977673353155,-0.03956193957841391,-0.11922901554404144,-0.05197651122625216,-0.06725250431778929,0.021695128278200377,0.01840980336278142,0.0032853249154189594,-0.03646372489599033,-0.02914594965699605,-0.007317775238994284,-0.09028103887872546,-0.08411575747972516,-0.006165281399000302,0.00393762101676162,0.012783321594852735,-0.008845700578091115,0.03504003470000948,-0.002837902785482231,0.03787793748549171,0.01050967106054905,0.002291135711706881,0.00821853534884217,-0.04712183061681645,-0.04721988436661363,9.805374979718048e-05,-0.009722204187536077,0.03895964388118513,-0.0486818480687212,-0.025499663834728927,-0.03493266507752175,0.00943300124279282,-0.0018408132656367174,-0.012864169504351116,0.011023356238714399,0.0467690894971381,-0.0016629888324917702,0.04843207832962987,0.14253543613611222,0.10214082799707296,0.04039460813903925,-0.013051165935935881,-0.01497231352507857,0.0019211475891426893,0.05162655535505939,0.06739569971954693,-0.01576914436448754,-0.0004502818430795572,-0.01526696339560688,0.014816681552527322,-0.06158293673613298,-0.07037399397883486,0.008791057242701874,-0.030945473795659078,-0.03829045350273513,0.007344979707076055,-0.016639334324529555,0.019979197641548565,-0.036618531966078116,0.030197327327591516,0.03752562264117745,-0.007328295313585938,0.000660504083984288,-0.017849526028635637,0.018510030112619924,0.11183818879672375,0.06198330835531939,0.04985488044140436,-0.23083915961923518,-0.14932866067465386,-0.08151049894458132,-0.08397838035038742,-0.036753800886675285,-0.04722457946371214,-0.05218147474142498,0.07077891164297835,-0.12296038638440333,0.08649341624432383,0.02725758719432563,0.059235829049998204,0.23828756474016413,0.08687795385043091,0.1514096108897332,0.025812500791911105,0.026686770649873928,-0.0008742698579628245,0.130221366247739,0.09675167055603978,0.03346969569169923,-0.0500401386737898,-0.06805103650132849,0.01801089782753868,0.22919811478984267,0.09639478715910234,0.13280332763074032
1840,0.10877586365575924,0.013311468277541184,0.09546439537821805,0.03172290167959771,0.052831624447913644,-0.02110872276831593,-0.023955785837651122,-0.009663557858376512,-0.014292227979274612,0.09571285558746374,0.06824210272486135,0.027470752862602393,0.03892384185881861,-2.8606011195677632e-05,0.038952447870014284,0.006571498537906397,0.005228965298684836,0.001342533239221561,0.03577331018179536,0.018164427057546447,0.017608883124248912,0.061196910565738755,0.003593151107425083,0.05760375945831367,0.04874147488814718,0.021351434930374762,0.02739003995777242,-0.011188633235785417,-0.026957777354953406,0.01576914411916799,0.08562764052397911,0.07593848899759542,0.009689151526383697,0.01714544750728358,-0.014959354562679543,0.03210480206996312,0.0347772106184906,7.929657144281244e-05,0.034697914047047786,0.11704958979974935,0.036939441503763694,0.08011014829598564,0.16052144646944472,0.0676372542014581,0.09288419226798662,0.020518477049879996,0.020969664048599602,-0.0004511869987196045,0.07883364374005068,0.06835953069403077,0.01047411304601991,0.06038223925345865,0.024554258035585235,0.03582798121787341,-0.06371532430765708,-0.045395526019291664,-0.018319798288365413,-0.0021499911769895888,-0.020059996470795836,0.017910005293806246,0.015479251880826734,0.03194119186027962,-0.016461939979452885,0.06633074980865496,0.04653863410428525,0.019792115704369704,0.050731488378311276,0.0023507579085416705,0.0483807304697696,0.06385260578208207,0.06551806408424116,-0.0016654583021590732,-0.14949535673926992,-0.08400706326115652,-0.06548829347811339,0.03186836282308528,0.02645155406102039,0.005416808762064891,0.03666505417213763,0.11400144356653076,-0.07733638939439312,0.08178645456241516,0.011182029333785202,0.07060442522862996,0.17858246069255243,0.04876749142804189,0.12981496926451055,0.10562446941956084,0.08168721412009174,0.023937255299469103,0.09402910938041818,0.10279659984442507,-0.008767490464006898,0.08834770747787045,0.021664227561415724,0.06668347991645472,0.029242561470598102,0.02091929153668109,0.008323269933917011
1850,0.10909937723635735,0.008963557310709695,0.10013581992564766,0.038751951424245513,0.050958649418299064,-0.01220669799405355,-0.02955993091537133,-0.010160967184801382,-0.019398963730569947,0.08099027409372236,0.06849054811437257,0.012499725979349804,0.031657915015116486,0.0004666355576294914,0.031191279457487,0.0003630025496607655,-0.0012762708690453898,0.0016392734187061552,0.041385698579062734,0.025333035803528053,0.01605266277553468,0.06912211373625596,0.0009688539079468907,0.06815325982830907,0.06920631341944389,0.02362733702697721,0.04557897639246667,-0.02332511938627691,-0.023392823165898774,6.770377962186271e-05,0.08235188571334136,0.06251910856972873,0.01983277714361263,-0.005628221583847768,-0.031995803027524805,0.026367581443677037,0.01567806498240749,-0.005743337388786559,0.021421402371194047,0.0955889056457043,0.026407911169595205,0.06918099447610909,0.16045245903254976,0.06921410990191465,0.09123834913063511,0.03121393691141991,0.03041244256234307,0.0008014943490768404,0.08854683759568861,0.0805559782884391,0.007990859307249507,0.06996601576542354,0.04237467155367619,0.027591344211747353,-0.08344543872020317,-0.061010483696797645,-0.022434955023405524,-0.011691547556026116,-0.019218634197988353,0.007527086641962237,-0.011727170049708703,0.027857293268586523,-0.03958446331829523,0.08134583747547704,0.058417422516253335,0.022928414959223712,0.06709129917174379,0.011063045512710326,0.05602825365903347,0.05924769464899134,0.055782429530729906,0.0034652651182614375,-0.1183755274670533,-0.06152247780131767,-0.05685304966573562,0.08065731348491938,0.05482238736130828,0.0258349261236111,0.03520613055062849,0.1033781760383313,-0.06817204548770281,0.06790519665685907,0.00845370318070796,0.059451493476151106,0.16943131622030705,0.05009833297295071,0.11933298324735633,0.08005017548750047,0.06725542617487931,0.012794749312621163,0.09760920703648514,0.10587295339312659,-0.008263746356641457,0.09535776701098307,0.03440914451343402,0.06094862249754905,0.05506566368119151,0.0334943477239945,0.021571315957197006
1860,0.10032267690754484,0.009181092304560146,0.09114158460298469,0.040809282111225295,0.0363023746577653,0.004506907453460002,-0.03301139896373057,-0.00856649395509499,-0.024444905008635578,0.07785693929894556,0.07447808200159298,0.003378857297352595,0.03009352377785287,0.006679503614190727,0.02341402016366214,-0.006868238717390991,-0.014966652741965687,0.008098414024574696,0.015679588293131944,0.005470596849438296,0.010208991443693647,0.06139852808314052,0.003914649310849529,0.057483878772291,0.05717480420996187,0.025888005508475222,0.03128679870148665,-0.040244060452471364,-0.030513393091646406,-0.009730667360824959,0.08626626515553047,0.07116001855670834,0.015106246598822145,-0.01671963816392641,-0.032162866980420916,0.015443228816494509,0.01607681345594849,-0.0017377277227610614,0.01781454117870955,0.09905108583065414,0.02949223920238047,0.06955884662827366,0.16828499695716126,0.07854219690492792,0.08974280005223334,0.020999595372838985,0.024202247066453082,-0.0032026516936140966,0.08361656436530884,0.08673754085411367,-0.0031209764888048253,0.0727399742801976,0.044568637406376586,0.02817133687382102,-0.10025994572104363,-0.0614216090614112,-0.03883833665963243,-0.031652726310217046,-0.027173460384683254,-0.0044792659255337925,-0.0022384869155717777,0.03454850586741368,-0.03678699278298546,0.09063596934960279,0.07357546912526722,0.01706050022433557,0.06511615322421488,0.014467426803414885,0.05064872642079999,0.08533910259825393,0.07391252985200816,0.01142657274624577,-0.10700530519917273,-0.025651810687543734,-0.08135349451162899,0.05239156468843436,0.0444824687324033,0.007909095956031058,0.0008331221733354833,0.08293020970107423,-0.08209708752773874,0.0828647766931797,0.00930095628345152,0.07356382040972818,0.15776779003078698,0.04228832669199642,0.11547946333879056,0.10222368637786197,0.06905971643247216,0.03316396994538981,0.09988894199679478,0.10821594924133794,-0.008327007244543163,0.09833797473750018,0.036153223171026275,0.062184751566473906,0.056451477642480964,0.034553101204253464,0.0218983764382275
1870,0.09533331659987226,0.011108229237260956,0.0842250873626113,0.038528371158930264,0.039679613402264044,-0.0011512422433337778,-0.028631433506044905,-0.0037084628670120898,-0.024922970639032815,0.08855908981300831,0.07751057719709757,0.011048512615910736,0.030243705336630178,0.01739066693127227,0.012853038405357906,-0.003704930784632892,-0.008585298396738739,0.004880367612105847,-0.01631067690355153,-0.009971897380110598,-0.006338779523440932,0.04253911652293699,-0.005472008404725915,0.04801112492766291,0.06259035437958818,0.012918105608560073,0.049672248771028105,-0.05431944277454758,-0.03466900439257453,-0.019650438381973053,0.11722834549002341,0.0735256447334716,0.043702700756551804,-0.03139579895279425,-0.039123525456879166,0.007727726504084918,0.011986243177662835,-0.0004168734041564997,0.012403116581819335,0.09995727195139767,0.031456191667701,0.06850108028369667,0.11509814694816826,0.04155014770703007,0.0735479992411382,0.016076446819242515,0.022960651394300854,-0.006884204575058338,0.07731180535928672,0.08631239235409073,-0.00900058699480401,0.0750970051624906,0.05087258320949038,0.024224421953000213,-0.08214831217425471,-0.05476033733096373,-0.02738797484329098,-0.03990118228339509,-0.021965766719604728,-0.017935415563790365,-0.007509268535475678,0.030635620529247735,-0.03814488906472341,0.08876870562774371,0.07271331673543359,0.01605538889231013,0.06027776186201672,0.01382761320880842,0.0464501486532083,0.07091053547148221,0.07091053547148221,0.0,-0.089622394647118,-0.0062956839287548775,-0.08332671071836312,0.08304253344859583,0.057380104529340385,0.025662428919255447,-0.01570262529466418,0.049232913316901245,-0.06493553861156542,0.06766728113911896,0.0034454959511571424,0.06422178518796182,0.14267290643437433,0.04406192403134299,0.09861098240303133,0.07461956590600965,0.05469634960657856,0.01992321629943109,0.08646826177824013,0.10756459639553519,-0.021096334617295057,0.08549537517227661,0.029340304911837003,0.05615507026043961,0.043119569957398275,0.0368173660729261,0.0063022038844721745
1880,0.10264583908546057,0.017770935651475472,0.0848749034339851,0.045849644232805895,0.03753794980819167,0.008311694424614225,-0.04079309153713299,-0.0033492227979274613,-0.03744386873920553,0.0891626659651738,0.08224126970208474,0.006921396263089053,0.03257151949767844,0.018745876711667497,0.013825642786010945,-0.013477189899310007,-0.008274153354172368,-0.0052030365451376384,-0.04516641911257087,-0.03169505984300654,-0.013471359269564328,0.04033549154895655,-0.007976424918181431,0.04831191646713798,0.05967616381010994,0.02335922540113917,0.036316938408970774,-0.05336575332711548,-0.03188614558880693,-0.02147960773830855,0.12670147426673262,0.06606754783487363,0.06063392643185899,-0.02427622598455677,-0.018064299248212214,-0.0062119267363445595,-0.013295769414632709,-0.024459593865617232,0.011163824450984523,0.12161676784829675,0.042846676603592454,0.0787700912447043,0.11880622168127311,0.04011373071739543,0.07869249096387769,0.0464844551113279,0.0456441608974963,0.0008402942138315975,0.07247090993857087,0.07849304181673684,-0.006022131878165967,0.046347528638295825,0.03767728689438945,0.008670241743906371,-0.08045827467858063,-0.04547879191592226,-0.034979482762658366,-0.03355708487736016,-0.030543144520910535,-0.003013940356449621,-0.012164912930005807,0.0256047679516058,-0.03776968088161161,0.08041990340374244,0.06473400839278959,0.015685895010952855,0.04772500111410327,0.007431068838849736,0.04029393227525354,0.059893957328132345,0.0786309423158441,-0.018736984987711744,-0.10015525993925285,0.012645640994826606,-0.11280090093407946,0.08324278882376734,0.041881131581660576,0.04136165724210677,-0.0066227453871138655,0.05390722781476277,-0.060529973201876634,0.05728629110247312,-0.003727913652071662,0.06101420475454478,0.1365309568673483,0.041320441932062725,0.09521051493528558,0.07418369803479341,0.048001216375454556,0.026182481659338848,0.0830568598232444,0.11231619197570782,-0.029259332152463426,0.07625459996305821,0.030651027976300423,0.04560357198675779,0.05330666532488008,0.05203825769011439,0.0012684076347656906
1890,0.11221458990470294,0.022721251216662065,0.08949333868804088,0.07057487585411584,0.03533156561100172,0.03524331024311412,-0.030668048359240068,0.0004918825561312607,-0.03115993091537133,0.08946810764992583,0.08318243929529195,0.006285668354633872,0.04376362137798732,0.02526983513998173,0.01849378623800559,-0.01340228461128477,0.003828812607136169,-0.01723109721842094,-0.05184340634435821,-0.029809929592360923,-0.022033476751997284,0.052494662584910944,-0.00308856240171146,0.0555832249866224,0.05728753296173468,0.012902871993455639,0.04438466096827905,-0.07061387483905761,-0.03915146152615993,-0.03146241331289769,0.10550173349403222,0.05052571438015046,0.054976019113881766,-0.028134995823401177,-0.014470386895666524,-0.013664608927734653,-0.02436443797988586,-0.02657114828232298,0.0022067103024371233,0.1060226777195744,0.035144643780981956,0.07087803393859243,0.11704457820341932,0.04916340413579684,0.06788117406762247,0.05589730230083198,0.05990699118134502,-0.004009688880513045,0.053336811821060794,0.07060846963449308,-0.017271657813432276,0.03516460302930353,0.032477736064425514,0.0026868669648780165,-0.09899664594560136,-0.05425813989191046,-0.04473850605369089,-0.05151791071113464,-0.02852020469384154,-0.0229977060172931,-0.03484458851531143,0.01177311390886525,-0.04661770242417668,0.08373875023093368,0.07196333213101197,0.011775418099921702,0.02383544376324987,0.015151804528988967,0.008683639234260904,0.029862431754429448,0.05853425771287869,-0.02867182595844925,-0.050582563979306425,0.08006063084768826,-0.13064319482699469,0.08020326911943151,0.038480755656718664,0.04172251346271284,-0.011617639154438582,0.051991430743359976,-0.06360906989779856,0.052973002579415,-0.005831497618277389,0.05880450019769239,0.11924803591470258,0.036547946333879054,0.08270008958082353,0.06727569909912193,0.04539107737921772,0.02188462171990421,0.08304280184815513,0.10355338750339735,-0.02051058565524222,0.058954121140648755,0.028512666770861454,0.0304414543697873,0.05321861057998725,0.056761765791150914,-0.0035431552111636643
1900,0.09932703597415238,0.00971098523829843,0.08961605073585395,0.07610358434467447,0.029647919919040408,0.04645566442563406,-0.019982037996545767,0.005139896373056995,-0.025121934369602764,0.08705526448473157,0.07770787206523884,0.009347392419492733,0.04172186732889582,0.02936764624376255,0.012354221085133277,-0.02575877616283257,-0.004698866337275464,-0.021059909825557107,-0.06541936593609153,-0.0387253637185647,-0.02669400221752683,0.05874371579994747,-0.0032258802784283424,0.061969596078375815,0.06620529124387037,0.020860912524011985,0.045344378719858386,-0.06377696040379469,-0.028129753126338756,-0.035647207277455926,0.08001813174554645,0.034634467078959265,0.045383664666587185,-0.019841900454332456,0.0025548560601430233,-0.02239675651447548,-0.0271794662661057,-0.021831478926369736,-0.005347987339735965,0.09198283408885458,0.030913578402673964,0.06106925568618061,0.1702117175161566,0.06170926230255426,0.10850245521360236,0.04099261139718313,0.050732486018191594,-0.009739874621008464,0.06126728071637522,0.06578448352911904,-0.004517202812743826,0.014288573218051298,0.026090404734815494,-0.011801831516764196,-0.08439128726474132,-0.039369156750652466,-0.04502213051408885,-0.03994635609670019,-0.01516851949885301,-0.024777836597847186,-0.04527256832553777,0.014986631613203755,-0.06025919993874152,0.08148439768098602,0.07564067599785342,0.005843721683132604,-0.007701636776867396,-0.012267868624941907,0.004566231848074511,0.021764459258813148,0.049607030596715875,-0.027842571337902727,-0.02956529155335534,0.1056697983559116,-0.13523508990926694,0.06962344058561809,0.024718651111516467,0.044904789474101627,0.021770595778335754,0.045036588268718376,-0.023265992490382623,0.034999255444243045,-0.01881757699305595,0.05381683243729899,0.0967447152462443,0.023653970901677323,0.07309074434456697,0.058611558100933825,0.03412693384691408,0.02448462425401974,0.06245021133822551,0.08919785194140636,-0.026747640603180852,0.042667765448061265,0.02461246643270201,0.01805529901535926,0.059879323068665925,0.057323638925228945,0.002555684143436986
1910,0.0682920435181544,-0.007892615802522849,0.07618465932067726,0.0640557460128186,0.015748680091942482,0.04830706592087612,-0.03630259067357513,0.0008511226252158894,-0.03715371329879102,0.09811693009185173,0.08348788098004399,0.014629049111807733,0.047072979298187274,0.03258224675187682,0.014490732546310451,-0.03279987323720488,0.0034975007562553116,-0.03629737399346019,-0.08375231573491024,-0.04605900852841294,-0.03769330720649731,0.0662220909589256,0.003925547555033409,0.0622965434038922,0.07358445440045823,0.03476006294529761,0.03882439145516062,-0.047052959530649384,-0.0186068663305602,-0.028446093200089183,0.07352092292473555,0.028264747094021835,0.045256175830713716,-0.021313896868569566,0.006078479310555589,-0.027392376179125155,-0.029639925597159823,-0.026756928821131856,-0.002882996776027967,0.07599661251151955,0.025425934936934937,0.05057067757458461,0.12194515005999443,0.05338395697155007,0.06856119308844436,0.03185690609878446,0.05169250552898073,-0.019835599430196273,0.05238747454544137,0.06184461305447457,-0.009457138509033198,0.020688875629560725,0.03277792395981188,-0.012089048330251158,-0.04945994259857251,-0.025994572104363393,-0.023465370494209117,-0.023791071113463912,0.0005844362096347274,-0.024375507323098643,-0.06438648995297136,0.005217180450887929,-0.06960367040385929,0.10315697331726328,0.08707079326817338,0.0160861800490899,-0.027741171527340094,-0.01912437848953061,-0.008616793037809482,0.03676053303931084,0.052388971376817466,-0.01562843833750663,-0.06577128912269412,0.09514468636910774,-0.16091597549180184,0.057405879973669395,0.01896279612020081,0.03844308385346858,-0.013191740956593184,0.01908886380564066,-0.03228060476223384,0.017472241763244963,-0.015342983460592461,0.032815225223837424,0.07392477270153111,0.01635107445504999,0.05757369824648112,0.056237091849017394,0.02282224446612521,0.03341484738289219,0.047349603096503316,0.08987732073738765,-0.04252771764088434,0.027399084980321394,0.029748795839786304,-0.0023497108594649125,0.08420968769917145,0.06976870953674819,0.014440978162423266
1920,0.05582561502441691,-0.006997375635522907,0.06282299065993982,0.06483435448062697,0.0144130821912435,0.050421272289383465,-0.0485692573402418,0.005946804835924007,-0.0545160621761658,0.09226384900366091,0.08040277381970172,0.011861075183959197,0.06252558897095238,0.04177550359988772,0.020750085371064663,-0.043413376355857736,0.00388931303207963,-0.047302689387937365,-0.08181372309737825,-0.03953892177987908,-0.04227480131749917,0.06778380935047555,0.002346391972789264,0.06543741737768628,0.08380773349704392,0.030488557270014306,0.05331917622702961,-0.02483211213613596,-0.009735336587005776,-0.015096775549130182,0.06031992615091137,0.01639648083594902,0.043923445314962346,-0.01797465517592649,0.02004665566489416,-0.03802131084082065,-0.010851169397867148,-0.020175313391378423,0.009324143993511275,0.07611524051278051,0.02449668226039066,0.05161855825238986,0.09519527140396826,0.01897400898314982,0.07622126242081843,0.019566217512041816,0.04652879781390476,-0.026962580301862948,0.07402415133354108,0.06038558070212308,0.013638570631417992,-0.003424365621444534,0.02281613306106415,-0.026240498682508683,-0.06788642531699587,-0.04113075087624346,-0.02675567444075241,-0.022359625904358568,0.0017773072172225163,-0.024136933121581085,-0.07391473585471531,0.013577686599069636,-0.08749242245378494,0.09612119399308519,0.07793901591462932,0.018182178078455867,-0.005218778051528868,-0.0021279372537035975,-0.0030908407978252703,0.02164400886700192,0.02254507045189744,-0.0009010615848955209,-0.08617605042749787,0.08727895811082963,-0.1734550085383275,0.02609069784041431,-0.0004302516476457106,0.02652094948806002,-0.008813050455721668,0.007494260287331168,-0.016307310743052836,0.022016599314324054,-0.012342509341179411,0.03435910865550346,0.0800049423902635,0.029945221841246306,0.05005972054901719,0.06953866426770397,0.022799437426352268,0.0467392268413517,0.05172866233681034,0.0771571962774482,-0.025428533940637855,0.012343530214120288,0.024147141984342365,-0.011803611770222077,0.09445548622991513,0.07393034450370668,0.020525141726208448
1930,0.028901476170156988,-0.016867328753942822,0.04576880492409981,0.0664935553969138,0.007429140745738246,0.05906441465117556,-0.057395509499136445,0.001229706390328152,-0.058625215889464594,0.07947621866117163,0.06863230813074073,0.010843910530430906,0.06038907750977521,0.04744664531943081,0.012942432190344398,-0.04622520562942049,0.002506446176229095,-0.04873165180564959,-0.09263636976446332,-0.050125636609182976,-0.04251073315528034,0.0785621728483324,0.0017949408170849594,0.07676723203124744,0.1005692801964527,0.038166299282649065,0.062402980913803634,0.024623164264544348,0.019515030822729325,0.005108133441815022,0.06861614410015901,0.014207922486787788,0.054408221613371215,-0.003893405048591162,0.02542020658883931,-0.029313611637430476,-0.01872645175030189,-0.023372098028687234,0.004645646278385341,0.06672275867220118,0.012093465684104616,0.05462929298809656,0.11725154051410423,0.017540055830547144,0.09971148468355709,0.0011362817535321733,0.03572248119592269,-0.03458619944239052,0.07184526527092347,0.04495945387742679,0.02688581139349668,0.0031056476090590038,0.017379396733510976,-0.014273749124451972,-0.08886032406046145,-0.04971624543663856,-0.039144078623822895,-0.046154932062819835,-0.005268395976707253,-0.04088653608611258,-0.0670180521079936,0.016654648944248403,-0.08367270105224199,0.09508309213593856,0.06880064045606102,0.026282451679877538,-0.005680335122264876,0.003964616080011714,-0.00964495120227659,0.03135184717624904,0.01614266885639302,0.015209178319856015,-0.10527437978403167,0.08543367144205664,-0.19070805122608833,-0.015334406649271546,-0.026717239410257835,0.011382832760986287,-0.01795435872628289,-0.0060756490290479375,-0.011878709697234955,0.03423244859569938,-0.0027112099287793907,0.03694365852447877,0.05581554587670796,0.020969120357499562,0.03484642551920839,0.05357880465770434,0.004110335390190439,0.04946846926751391,0.024357784838005266,0.06429883506246427,-0.039941050224459006,-0.00839537659311462,0.012244071553402196,-0.020639448146516817,0.10954219918821911,0.07527842071718494,0.03426377847103418
1940,0.03254937068241843,-0.0061383913008313746,0.0386877619832498,0.06346737689356795,-0.002169120819637408,0.06563649771320536,-0.051567530224525045,-0.0012739205526770294,-0.05029360967184801,0.07524095549173919,0.058770487610613,0.01647046788112619,0.06685403603999836,0.05763217318079178,0.009221862859206576,-0.07951196323878941,-0.01876377465032195,-0.060748188588467464,-0.11044399350083331,-0.06969403243539768,-0.04074996106543564,0.07423448008291385,-0.0015802454066625325,0.07581472548957638,0.1305338011068745,0.06305193291725253,0.06748186818962194,0.03461881021113074,0.016269918627060734,0.01834889158407,0.07788387419684985,0.014809953100634729,0.06307392109621511,-0.008814660880549274,0.028348919177719374,-0.03716358005826865,-0.026451070616995295,-0.03003074441355654,0.0035796737965612477,0.052947631229480374,0.0036357285571649665,0.04931190267231541,0.12125034801698076,0.014746064636300696,0.10650428338068006,-0.00478679474317261,0.02472992522711778,-0.02951671997029039,0.0683812712423274,0.041116208061878434,0.027265063180448967,0.006213148229817923,0.020347921476776203,-0.014134773246958282,-0.05951299858708182,-0.037814426337003104,-0.021698572250078714,-0.04044609140638786,-0.005691900476442562,-0.0347541909299453,-0.06830320394606701,0.011011211577852507,-0.07931441552391952,0.07504464717733067,0.05783898864246188,0.017205658534868787,-0.0037879511322472417,0.02583923808068654,-0.029627189212933783,0.0002663806741979046,-0.0005026487504430026,0.0007690294246409072,-0.07162697297391594,0.09698221973254974,-0.16860919270646568,-0.0042707928526675605,-0.025279762707294054,0.021008969854626493,0.004150253775924689,-0.004459315227323336,0.008609569003248024,0.01785393356508701,-0.0034934213791911217,0.02134735494427813,0.03174198663495299,0.003655309465707019,0.028086677169245976,0.037357931148081044,-0.00027115036174499193,0.03762908150982603,0.04118283802401102,0.06956354673339518,-0.028380708709384167,-0.002166777965644137,0.011736121964734801,-0.013902899930378937,0.09392715776055818,0.06765329911777532,0.026273858642782866
1950,-0.000719538825813037,-0.038760273647866626,0.038040734822053585,0.07030814852005554,-0.0019318119415396443,0.07223996046159518,-0.05178860103626943,0.0003288428324697755,-0.052117443868739205,0.07671701339412938,0.05208584518929347,0.024631168204835917,0.08433946038335631,0.061417106037119876,0.02292235434623643,-0.10133244983506431,-0.04719897437374858,-0.05413347546131574,-0.12391302831879389,-0.0741837107080512,-0.04972931761074269,0.09304049024661637,0.008779625514533354,0.08426086473208301,0.14069309902002153,0.05568190992972733,0.0850111890902942,0.043623412900838474,0.014315847470388351,0.029307565430450124,0.10613091450811148,0.03150862969569123,0.07462228481242024,-0.007722633090886865,0.030188660024855856,-0.03791129311574272,-0.02199120487741883,-0.02791465876419692,0.00592345388677809,0.04640661504884069,0.006478406957751956,0.039928208091088734,0.054031946110956436,-0.010621601444794036,0.06465354755575048,-0.0022370893450028547,0.03199547704433716,-0.03423256638934002,0.0787007848337935,0.038132921712285585,0.040567863121507924,0.009683839143760354,0.015704274156787025,-0.006020435013026672,-0.03902308286778156,-0.045187361277715186,0.006164278409933621,-0.02342403388035998,0.004281630492323981,-0.02770566437268396,-0.07572313719984941,0.006937522732638645,-0.08266065993248806,0.07999102657716704,0.06704114578293115,0.012949880794235896,0.019339241263838753,0.03692934038719863,-0.01759009912335988,-0.008269382668578431,-0.013763773618121299,0.005494390949542868,-0.11050010757711147,0.07668794302871243,-0.18718805060582389,0.0028630570470064795,-0.02151258238228553,0.02437563942929201,-0.003852710142590588,-0.008075910099590734,0.004223199957000146,0.0197452763499994,-0.004349232594083606,0.024094508944083007,0.021427321121510724,0.0015934060276567921,0.019833915093853932,0.039674112742799944,0.001930996034109195,0.03774311670869075,0.03975361055660209,0.0600556695813535,-0.020302059024751407,0.005903581932623862,0.014062744206533013,-0.008159162273909152,0.08740691355539901,0.05557093019355271,0.0318359833618463
1960,-0.011942113380354358,-0.03663512409255835,0.02469301071220399,0.062129817762471465,-0.015017141153674168,0.07714695891614563,-0.051843868739205524,0.0026528497409326426,-0.05449671848013817,0.06714163579367341,0.0485871495275884,0.018554486266085014,0.09607865222778252,0.06574197735476639,0.03033667487301613,-0.1042134224514196,-0.047662810964981775,-0.05655061148643782,-0.12154092545716152,-0.08046902784460576,-0.04107189761255576,0.09334455125934661,0.010302110227021325,0.08304244103232528,0.17103846030805417,0.06374658576601472,0.10729187454203945,0.06075480375826015,0.031832449487727524,0.028922354270532632,0.08998586998735736,0.018518933862805485,0.07146693612455188,-0.0026383880365910806,0.03015096876719027,-0.03278935680378135,-0.02396568950634486,-0.027896533833581417,0.00393084432723656,0.04156263833068434,0.005300914204494903,0.036261724126189436,0.08312493378437977,0.00044102682872144104,0.08268390695565833,0.010993664536369331,0.048490962402931055,-0.037497297866561724,0.07925154539064141,0.03183540955569566,0.047416135834945757,0.021294810455433216,0.031921832554450746,-0.010627022099017534,-0.038543002932520797,-0.04737309106426826,0.008830088131747465,-0.04136933121581084,-0.003556026116110817,-0.03781330509970002,-0.06364373089660717,0.013360729486385942,-0.07700446038299312,0.06940106801326659,0.05702962109282214,0.012371446920444448,0.02034830051503403,0.03034658161283956,-0.009998281097805536,-0.029748930423684254,-0.032586463692314105,0.0028375332686298538,-0.08442186509636389,0.09099279136436852,-0.17541465646073243,-4.163725622377844e-05,-0.014210200731229528,0.01416856347500575,0.005657168306036104,-0.024254605207589475,0.02991177351362558,0.020649012992925864,-0.013063102384118883,0.033712115377044743,0.031855249745158,0.01507686446524367,0.01677838527991433,0.050449171977750465,0.009875448221684426,0.04057372375606604,0.030290250325676425,0.04340868407981181,-0.013118433754135388,0.007681405492959747,0.017508276381409754,-0.009826870888450008,0.08637122203213579,0.059814330280768845,0.026556891751366943
1970,-0.007108932042625703,-0.03961646907238059,0.03250753702975488,0.04785990539024562,-0.029128193863702332,0.07698809925394795,-0.03842210708117444,0.009296027633851468,-0.04771813471502591,0.03968403592228044,0.02443825766709779,0.015245778255182644,0.0974499528894753,0.06329437552183621,0.03415557736763909,-0.06865357744774636,-0.031128909119718818,-0.03752466832802754,-0.09907393848106386,-0.05411788223863285,-0.04495605624243101,0.08807198072318569,0.002485889498342922,0.08558609122484277,0.15537373389616463,0.047589813586251965,0.10778392030991267,0.08603866352739026,0.05845871178384284,0.02757995174354742,0.10302278390760365,0.027875197873297345,0.0751475860343063,-0.024146853289326243,0.019275512906709043,-0.04342236619603529,-0.0036748296822926227,-0.014930411594518115,0.011255581912225492,0.02233721327447334,-0.006265315918449839,0.02860252919292318,0.13053162211638675,0.01907995397552424,0.11145166814086249,0.0011806244561090387,0.03054768780520251,-0.029367063349093468,0.06608885120527185,0.021436180620475247,0.04465267058479659,0.0045269075828944785,0.026670397396889162,-0.022143489813994686,-0.03326212364465238,-0.05698639903619725,0.02372427539154487,-0.047312511028763014,-0.012490559378860067,-0.03482195164990295,-0.07379604755189423,0.003449618091670761,-0.07724566564356498,0.06312627013521717,0.05268806798687417,0.010438202148342996,0.04380017443674122,0.03125218841714573,0.012547986019595486,-0.03657754109790532,-0.016786615181845346,-0.019790925916059975,-0.05638978967220963,0.08679437652764344,-0.14318416619985308,0.011091371967419838,-0.014923982266494301,0.02601535423391414,0.015416599479394624,-0.01294986677723772,0.028366466256632344,0.03180023312297494,0.0011519218952452841,0.030648311227729652,0.017120748772124918,0.015208146706617654,0.0019126020655072643,0.045758524131115134,0.011601180897837132,0.03415734323327801,0.03643592843553481,0.047178564399583886,-0.010742635964049072,0.006376010571034796,0.018957531151873375,-0.01258152058083858,0.10412263929422025,0.07640426352688605,0.027718375767334207
1980,-0.016521503891924152,-0.03553629348259581,0.019014789590671655,0.014462112951181053,-0.04515144621129512,0.05961355916247617,-0.02734922279792746,0.01586735751295337,-0.04321658031088083,0.04336833490438506,0.023111266998414332,0.020257067905970726,0.09136938763469409,0.062066104916121814,0.029303282718572275,-0.03396378617421241,-0.01448841128765071,-0.019475374886561703,-0.10131470982708404,-0.06257888607630245,-0.0387358237507816,0.09448886689865396,0.010574566331618313,0.08391430056703565,0.11763397583643972,0.027633777799443364,0.09000019803699635,0.07777880241352302,0.04725023433678895,0.030528568076734063,0.07813885186859679,0.006992998738096615,0.07114585313050018,-0.03321414746449891,0.013305013955952162,-0.04651916142045107,0.004472326629374622,-0.01098597356931993,0.015458300198694552,-0.0018859655385656338,-0.022956715058836192,0.02107074952027056,0.11426290619433269,0.014810124399131744,0.09945278179520094,-0.029895850077322587,0.0016650684817612921,-0.03156091855908388,0.07308689214030867,0.02510550204965058,0.047981390090658084,0.01586733918637962,0.028938483717586193,-0.01307114453120657,-0.014730257525805923,-0.04710637998912339,0.03237612246331747,-0.056585847891300514,-0.02059502382212811,-0.0359908240691724,-0.06752853943195523,0.0066542022678399365,-0.07418274169979516,0.0583756345177665,0.046648602521355866,0.011727031996410632,0.02380997854555409,0.024873151384352896,-0.0010631728387988056,-0.05048261229103594,-0.024812780713112645,-0.025669831577923297,-0.04121269448681841,0.08111508037270139,-0.1223277748595198,0.017471785802092174,-0.009400106274139695,0.02687189207623187,0.008467515913785292,-0.007592161740879808,0.0160596776546651,0.03951793865887536,0.010810607266521863,0.0287073313923535,0.007794561311380883,0.005915423346616007,0.0018791379647648762,0.04922266006107218,0.0037099451363987682,0.04551271492467342,0.04467624483369415,0.047323830142172986,-0.0026475853084788332,0.0013409158721814126,0.010780608402835993,-0.00943969253065458,0.11373737881989869,0.07395969608533763,0.039777682734561066
1990,0.010578336303522673,-0.015642997185989632,0.0262213334895123,0.01078480595586447,-0.06169050215343098,0.07247530810929545,-0.010647322970639033,0.018218998272884285,-0.028866321243523316,0.059284915711248,0.03644547719782829,0.022839438513419706,0.0938491712302194,0.06306731530797052,0.03078185592224886,-0.019265063885567767,-0.006070209302660578,-0.01319485458290719,-0.11251043097657185,-0.08012152232984433,-0.03238890864672752,0.09359303122673907,0.014236376377401837,0.07935665484933722,0.1416147327338398,0.03538159444155852,0.10623313829228127,0.10889102376285933,0.07644690564544464,0.0324441181174147,0.07765722737751923,-0.00042260188187687175,0.0780798292593961,-0.04226514271743781,0.011751522930546217,-0.054016665647984026,-0.015740369431398272,-0.029974104005383105,0.014233734573984833,-0.001154426197456308,-0.021636429341098343,0.020482003143642034,0.0891342323053384,-0.009453742691643403,0.0985879749969818,-0.03917566915909607,-0.008498278948856235,-0.030677390210239838,0.06785466685025351,0.011882417452345926,0.05597224939790759,-0.004838213548480345,0.011809243563563861,-0.016647457112044205,0.007202500058546333,-0.03737077523151822,0.04457327529006456,-0.03865890241750485,-0.012188459502382213,-0.02647044291512264,-0.07955051591125178,-0.014714797113194183,-0.06483571879805759,0.06678381968698589,0.053046565026524384,0.013737254660461516,-0.0007735059875093107,0.007211431336223636,-0.007984937323732946,-0.0706140421993315,-0.02740941319812005,-0.043204629001211456,-0.029435423689061442,0.09823437854350282,-0.12766980223256427,0.02398900776435692,-0.0028095234318616215,0.026798531196218545,0.019434398347577035,-0.014502852579607319,0.03393725092718435,0.042674170419398846,0.0277847669026994,0.014889403516699444,0.010064971838672145,0.010185957433663856,-0.0001209855949917112,0.04757548496635962,0.007797473486816264,0.03977801147954335,0.04695363679815559,0.04685523097253071,9.8405825624877e-05,0.003232406473337975,0.006756084738778932,-0.003523678265440957,0.09850390795344001,0.058369813156217504,0.0401340947972225
2000,0.018088871411718443,-0.007326467036476156,0.0254153384481946,0.016056593264350324,-0.06251029645958689,0.0785668897239372,-0.0015585492227979275,0.017547495682210708,-0.019106044905008637,0.04883705636056733,0.025838320509166905,0.02299873585140043,0.08314694729163649,0.06340522381521947,0.019741723476417027,0.01444519669840538,0.016355281543048935,-0.0019100848446435518,-0.08300965344751039,-0.0624928813669635,-0.020516772080546898,0.08854605434518445,0.01444235319247716,0.07410370115270729,0.11351328295069031,0.024474326026783743,0.08903895692390656,0.12043451818838694,0.07057301910997545,0.04986149907841148,0.06705912766944505,-0.006452351637818383,0.07351147930726344,-0.03970009983089868,0.015233380192734755,-0.054933480023633435,-0.007837899683040276,-0.029337465817513668,0.021499566134473392,0.0020056919472456886,-0.01591812031735187,0.01792381226459756,0.10651167489177596,0.007152518903789627,0.09935915598798634,-0.027519081219202608,-0.005318907174094993,-0.022200174045107615,0.074586989972776,0.006693673258884034,0.06789331671389197,-0.0019975466125093113,0.013508455292386716,-0.015506001904896028,0.004275183380127032,-0.062025286811983,0.06630047019211004,-0.03837374272101641,-0.020496206105523204,-0.017877536615493208,-0.0771576065801816,-0.025824277500909307,-0.0513333290792723,0.07570225831141296,0.06061899022600709,0.015083268085405872,-0.014187309408761308,0.005898381048784991,-0.0200856904575463,-0.05422815620562735,-0.03922976607144098,-0.014998390134186369,-0.05090044949787657,0.08894979540965559,-0.13985024490753215,0.04076485656956594,0.012435660525501827,0.028329196044064114,0.014635307487349597,-0.013838658404551842,0.02847396589190144,0.035410044827391435,0.02962133776985867,0.005788707057532765,0.01899473841369866,0.022119770590718603,-0.0031250321770199445,0.0358628029851881,-0.002825538816314636,0.03868834180150273,0.02824950094188433,0.044964433323024154,-0.01671493238113982,0.0117822992000682,0.009214134496526052,0.002568164703542149,0.09567148032605415,0.07288836335580826,0.022783116970245883
2010,-0.007488223826775211,-0.002027537699093325,-0.005460686127681886,0.04086419656235536,-0.04992704222921292,0.09079123879156828,0.016981001727115717,0.028288773747841105,-0.011307772020725389,0.028913197565235183,0.00472776961805175,0.024185427947183435,0.0603408048658825,0.05627696340039655,0.004063841465485954,0.005537229368634851,0.020457786548738855,-0.014920557180104004,-0.05815429244855407,-0.05577405400630856,-0.002380238442245513,0.06629074989728405,0.0010974531893166693,0.06519329670796738,0.10161735291563777,0.01956605524013509,0.08205129767550268,0.0939331576926085,0.05741980895861081,0.03651334873399768,0.05496067323548959,-0.017272376356487117,0.0722330495919767,-0.03662979035511277,0.013043212517572275,-0.04967300287268504,-0.0032545578536457166,-0.013833853292280365,0.010579295438634648,-0.006788157849933382,-0.0213925828940619,0.014604425044128518,0.08801318645579506,0.0003547925326027235,0.08765839392319234,-0.031508815883556064,-0.009001568623103657,-0.022507247260452407,0.061011225369770494,0.0036886463609945574,0.05732257900877594,-0.011453465317180013,0.006513336125204295,-0.017966801442384307,0.016603740199994277,-0.04641293119374673,0.06301667139374101,-0.007891300511734603,-0.004621845773778013,-0.003269454737956591,-0.05414356179768111,-0.018978642486583756,-0.03516491931109736,0.07838988642461885,0.06485497365156727,0.013534912773051579,-0.019854911922178295,0.0019703712192109604,-0.021825283141389255,-0.04717485922360457,-0.04174995888472203,-0.005424900338882544,-0.016677359766935643,0.10814310275649387,-0.12482046252342952,0.07040066936846195,0.027623345414746727,0.04277732395371523,-0.020298234702417973,-0.026224152096626815,0.005925917394208841,0.04727843475552041,0.055377832093262885,-0.008099397337742472,0.010857813610107188,0.019308786128357992,-0.008450972518250806,0.04560647719929552,0.008795915005765112,0.036810562193530405,0.030637013711211705,0.04205677547539386,-0.011419761764182154,0.01450142794220031,0.011572725593555079,0.0029287023486452308,0.07433078393881454,0.06249161383381973,0.0118391701049948
2020,0.0016705571963643766,0.011124962698326375,-0.009454405501961999,0.030181374587161,-0.041680068407716264,0.07186144299487726,0.02929188255613126,0.03021208981001727,-0.0009202072538860103,0.02998151274013343,-0.0018808777429467085,0.031862390483080136,0.03560554456012,0.05385617970296233,-0.01825063514284233,0.007922674694977025,0.018150127483038275,-0.01022745278806125,-0.05169115476431223,-0.05416088459330232,0.0024697298289900957,0.06531099774515328,0.0033457609644510175,0.06196523678070226,0.07575524455284008,0.006861220243037095,0.06889402430980299,0.09108959894849027,0.05781435857088994,0.033275240377600324,0.029550259522412654,-0.030620929653313,0.060171189175725656,-0.049342949697451254,0.011775971313896868,-0.061118921011348123,-0.0031050271760678415,-0.017370480378629802,0.01426545320256196,0.011819962236752931,-0.005492037095415357,0.01731199933216829,0.05969137977337627,-0.03334803422762405,0.09303941400100031,-0.029351543403191568,-0.014143104986891189,-0.015208438416300377,0.04127080751643223,-0.007560879574271752,0.048831687090703985,-0.023266414904143704,-0.0020068116710088907,-0.021259603233134815,0.02552880349508601,-0.04488942549133384,0.07041822898641985,0.0014116816657843657,-0.007186871360508206,0.00859855302629257,-0.059779341854217585,-0.03258057723354157,-0.027198764620676014,0.06377728316427522,0.056055300917576475,0.007721982246698748,-0.018583242613495293,0.005253792725860565,-0.02383703533935586,-0.051402204705440886,-0.0377496160643761,-0.013652588641064781,-0.0455196555981772,0.09194644792007893,-0.13746610351825614,0.0815812640277899,0.02359047974050076,0.05799078428728914,-0.051657414019488146,-0.03505831855213348,-0.016599095467354663,0.04374393443801445,0.06394621397676643,-0.020202279538751988,0.011328885182096191,0.020534087047848516,-0.009205201865752324,0.03947898584696476,0.002209748742445168,0.0372692371045196,0.017202275517567783,0.025353558073495094,-0.00815128255592731,0.01917065685341214,0.008109432943550106,0.011061223909862037,0.05541788266076281,0.04607988661903324,0.009337996041729564
2030,0.002763809985971782,0.019240691315054816,-0.016476881329083034,0.02286598520447788,-0.039122623969373424,0.06198860917385131,0.03349499136442142,0.03094438687392055,0.0025506044905008636,0.01634332229943515,-0.008239618270966233,0.024582940570401387,0.026789529484752102,0.043055622600894294,-0.016266093116142192,0.03483095893173535,0.04278244335287593,-0.007951484421140577,-0.040081681229355966,-0.04334172460362289,0.0032600433742669263,0.060957149193693404,0.0031768381796008845,0.05778031101409252,0.04711604815650407,-0.013966178327745136,0.06108222648424921,0.07837062683194171,0.05151090322678548,0.026859723605156226,0.022332974869353456,-0.02849139391335245,0.0508243687827059,-0.03279139416906057,0.023810688018254794,-0.05660208218731536,0.016064352566150332,-0.009472541862925682,0.025536894429076015,-0.0006502571920971783,-0.007943682454808773,0.007293425262711595,0.029846921805204117,-0.048249320596938435,0.07809624240214255,-0.0457516919512452,-0.02324887896105048,-0.02250281299019472,0.026576612484389077,-0.012810014179668722,0.0393866266640578,-0.03037271477332108,-0.004417579892599442,-0.025955134880721636,0.055961187683933065,-0.0566221107384384,0.11258329842237147,0.026957473089818246,0.018422445738485973,0.008535027351332275,-0.030617753472909078,-0.0235143223599829,-0.007103431112926177,0.05037213312336697,0.048984331699935775,0.0013878014234311906,-0.026493375860246884,0.001693436976769355,-0.02818681283701624,-0.04404778174389004,-0.030170506795023547,-0.013877274948866493,0.021511545640800996,0.113616936320165,-0.09210539067936399,0.1008454345739914,0.04982988206742856,0.051015552506562825,-0.06272219790682854,-0.03287761166524614,-0.029844586241582396,0.07488519292552218,0.08529870378833393,-0.01041351086281175,0.024171377382386557,0.021882947723926318,0.0022884296584602397,0.005131583948912231,-0.0040039025379167035,0.009135486486828935,0.04428965051873928,0.03643827143138302,0.007851379087356258,0.018975291627001605,0.006312072860573166,0.01266321876642844,0.04467310724229311,0.03830800711146892,0.006365100130824192
2040,-0.023753147982362933,0.005131594726728636,-0.028884742709091568,0.00018239442696770246,-0.05205889967129779,0.05224129409826549,0.044186528497409325,0.03660932642487047,0.00757720207253886,0.0184521852233451,-0.014456598782617592,0.03290878400596269,0.02498556290372468,0.04470761974744468,-0.01972205684372,0.04696849656444015,0.044496622059607326,0.0024718745048328316,-0.01931154392399973,-0.03369641267383992,0.014384868749840194,0.056813636754982404,0.014018411493724245,0.04279522526125816,0.02240255437258071,-0.03235315175879703,0.05475570613137774,0.0730103551763625,0.05903769583026429,0.01397265934609822,0.004924846511704773,-0.03481153490656131,0.03973638141826608,-0.04835279017174989,0.013346779944176192,-0.06169957011592608,0.007538838327884526,-0.01730704312147555,0.024845881449360077,0.012893106285197093,0.012730541987172798,0.00016256429802429458,0.06953687255310184,0.017195118646072274,0.052341753907029574,-0.050781262991026144,-0.02283649182708563,-0.027944771163940514,0.03094404707553391,-0.010510347293180957,0.04145439436871487,-0.008933369405294425,0.013223091490599671,-0.022156460895894098,0.08360026124675068,-0.04398520989511099,0.12758547114186167,0.02766049055937886,0.02505452620434092,0.002605964355037939,-0.036964387128062125,-0.026064206543171275,-0.010900180584890852,0.04152187491752369,0.0415240742858651,-2.1993683414123465e-06,-0.03226283924444699,0.0022695875271363727,-0.034532426771583365,-0.018607269181145806,-0.019251215506598134,0.000643946325452326,0.07409446239549998,0.12485147574475343,-0.050757013349253456,0.1029907446327594,0.047075874977198645,0.05591486965556076,-0.10128001351423986,-0.04282132792763739,-0.05845868558660247,0.05862306822013518,0.07388731704895754,-0.015264248828822352,0.0335619188830198,0.02614575932618746,0.00741615955683234,0.0004029243693219974,-0.010848548585330004,0.011251472954652002,0.03484034826290288,0.0231886299097478,0.011651718353155078,-0.003188005285517398,-0.008723945382986886,0.005535940097469488,0.02014566770655127,0.03183388682030123,-0.011688219113749959
2050,-0.04289343853102523,0.008522909502653648,-0.05141634803367888,-0.006730942724227472,-0.04701069262812718,0.04027974990389971,0.05370915371329879,0.04623419689119171,0.007474956822107081,-0.0003492849887834214,-0.03223944289775011,0.03189015790896669,0.020226237791043815,0.03722714781977498,-0.01700091002873116,0.059590037596692645,0.05241065383673528,0.007179383759957362,-0.006683960586598607,-0.03065254329872225,0.023968582712123643,0.06523144056261096,0.026778075784210407,0.03845336477840055,0.01482687758114566,-0.02784704841090544,0.0426739259920511,0.061403826197393874,0.04521445172195225,0.01618937447544162,-0.007962149981171788,-0.03326986435423954,0.02530771437306775,-0.019562781411079193,0.028769635107878493,-0.048332416518957685,0.011479877928592305,-0.00881324751178687,0.020293125440379173,0.025305110120835802,0.01734824677699803,0.007956863343837769,0.08102328079611502,0.01140263778392642,0.06962064301218861,-0.04187503117846275,-0.00854927305681963,-0.033325758121643116,0.012082913619970385,-0.024533000944506042,0.03661591456447643,-0.024500520696287675,0.0033428331066482353,-0.027843353802935913,0.0821014751074,-0.044912844024761193,0.12701431913216119,0.024374095641432857,0.005172401623433916,0.01920169401799894,-0.032089233184228495,-0.020259965669727462,-0.011829267514501031,0.0391905444756266,0.03521628588269449,0.00397425859293211,-0.055191084627284705,-0.010342061536698562,-0.044849023090586145,-0.008753500589512013,0.00028259515001864666,-0.00903609573953066,0.056973225898365794,0.12336671777387097,-0.06639349187550518,0.0890204538064383,0.053908350450872,0.035112103355566304,-0.09536753357443965,-0.03274707639384795,-0.06262045718059171,0.06299797515066556,0.07354499256300054,-0.010547017412334977,0.004880610385197541,0.009115106209907433,-0.004234495824709892,0.0027849929678294034,-0.017308009072133597,0.020093002039963,0.025341843094254038,0.019753797996269952,0.005588045097984086,0.002134809110413322,-0.006510990182009349,0.00864579929242267,0.029768793398409984,0.026070494112911343,0.0036982992854986416
2060,-0.034864166129801456,0.013381191031980433,-0.04824535716178189,-0.004599085282142605,-0.053706333205199616,0.04910724792305701,0.07788048359240068,0.058426252158894645,0.019454231433506046,-0.004923603042725299,-0.035799519185099125,0.030875916142373824,0.02814652714084706,0.03806923727434774,-0.009922710133500679,0.053600495527290015,0.041529220264761385,0.01207127526252863,-0.00021268732174361765,-0.029378743819864297,0.02916605649812068,0.06464184555226307,0.039990017208327566,0.02465182834393551,-0.005572456405201975,-0.02856302832081384,0.022990571915611865,0.05317431505370194,0.03608144531227201,0.017092869741429928,-0.024591179897371487,-0.04553004073740487,0.020938860840033383,-0.010360002444838335,0.0360287675977426,-0.046388770042580935,0.024404086265607264,0.0013276511675853742,0.023076435098021892,0.013663089885974327,0.006553098662249604,0.0071099912237247214,0.06868684877707448,0.013928070741688862,0.054758778035385626,-0.015965590062800353,-0.00759812208654587,-0.008367467976254483,0.017525297543559606,-0.021750210762537654,0.03927550830609726,-0.010860501573206933,0.019404738521519024,-0.03026524009472596,0.08523175240885637,-0.03793672312267929,0.12316847553153566,0.012964884418563614,0.00579777660137639,0.007167107817187224,-0.010442018211635283,-0.006821386866437373,-0.0036206313451979093,0.019789916336028293,0.025857973589984956,-0.006068057253956664,-0.05928620994798729,-0.010294314253518975,-0.04899189569446832,0.024463011306122353,0.033545434119426565,-0.009082422813304208,0.08744177752278018,0.12691385496279384,-0.039472077440013645,0.07830381714503248,0.04845386988555703,0.02984994725947545,-0.06108282846897484,-0.01636873910606375,-0.04471408936291109,0.05889350456404121,0.06841183689607543,-0.009518332332034212,0.010726531368733203,0.020516067916679537,-0.009789536547946334,0.01350430166111273,-0.010787729812602157,0.024292031473714885,0.024198461120326895,0.020405150842072707,0.003793310278254187,0.018424716898026456,0.003960585953595431,0.014464130944431025,0.02925094763677837,0.013476569051692328,0.01577437858508604
2070,-0.04245279072296919,0.001946659303943798,-0.044399450026912986,-0.014817095653128947,-0.059890092648523977,0.045072996995395034,0.06394749568221071,0.04953644214162349,0.01441105354058722,0.0038772095198427487,-0.0349796493997121,0.03885685891955484,0.03311682158609605,0.041121141093786596,-0.008004319507690547,0.05995880209158612,0.04498638740438772,0.014972414687198399,0.010536739119823156,-0.01989614350234421,0.030432882622167364,0.032608636422585956,0.0406929539581878,-0.00808431753560184,-0.02340035616192114,-0.02853560781362586,0.0051352516517047175,0.062079696687067296,0.047829218383210394,0.014250478303856897,-0.03062211010549701,-0.05255373123228584,0.021931621126788828,-0.022604567772956014,0.03091294338161889,-0.053517511154574905,0.027553292960050386,0.006024273813326808,0.021529019146723578,0.02594877686841848,0.011234511082381654,0.014714265786036825,0.0746173045130103,0.030667379536847915,0.043949924976162374,-0.015587568523332576,-0.01074867110463215,-0.004838897418700426,0.011573218543238327,-0.019834626895956983,0.03140784543919531,-0.026223821577209438,0.008471969492015372,-0.03469579106922481,0.10117977367288472,-0.0234796818201925,0.12465945549307722,0.01385565554967355,0.009240868184224458,0.0046147873654490915,-0.007888305373517195,-0.00830180010592612,0.00041349473240892586,0.025033210461955325,0.017328823161987878,0.007704387299967449,-0.048025808998134675,-0.0184320428834266,-0.029593766114708073,0.03488428655148212,0.050130526530356975,-0.015246239978874854,0.027625026894277867,0.0838675037651989,-0.056242476870921036,0.05826241781598712,0.03274671065675832,0.0255157071592288,-0.08843188746323896,-0.04250842720355056,-0.0459234602596884,0.051497584044940356,0.06710073411486013,-0.015603150069919776,0.016085935810706452,0.01670373459364285,-0.0006177987829363976,-0.012348744979283606,-0.028156557657463603,0.01580781267818,-0.012134375497886618,0.002886570884996392,-0.01502094638288301,0.009981387022065615,-0.0006926585300009946,0.01067404555206661,0.030062309214719397,0.011063449733319915,0.018998859481399483
2080,-0.04951710020275377,0.011317397500578698,-0.06083449770333247,-0.022740466459037743,-0.052445262059605716,0.029704795600567973,0.07678894645941278,0.058169257340241795,0.018619689119170984,0.007792416569846037,-0.02411820154766863,0.031910618117514666,0.03815147955653531,0.032535761983683846,0.005615717572851465,0.06869967300960804,0.048746056668731365,0.01995361634087668,0.0295089131096746,-0.0007136066423529028,0.030222519752027503,0.02303779838030295,0.03686113130313575,-0.013823332922832802,-0.031628031679825974,-0.031786461276912086,0.0001584295970861141,0.050483673467005497,0.038005166498769075,0.012478506968236422,-0.03668845387914294,-0.05142521894436883,0.014736765065225886,-0.02496383676629383,0.02599474359757961,-0.05095858036387344,0.024229633808433078,0.006975832670640557,0.01725380113779252,0.028500377302948455,0.014830696972459631,0.013669680330488824,0.093800739643877,0.04520648186246369,0.048594257781413304,-0.004716954986614046,0.0005143753498916375,-0.005231330336505685,-0.0018020498921427243,-0.035031270155299984,0.03322922026315726,-0.01165729660417076,0.004106273927013575,-0.015763570531184334,0.11733335761921986,-0.002568232499199867,0.11990159011841972,0.0032581612846303157,0.0030534674430915828,0.00020469384153873303,0.012027081352536165,-0.0010541563239807802,0.013081237676516946,0.03562316902585577,0.023706991352083682,0.011916177673772092,-0.012922006404502251,0.0209530994353088,-0.03387510583981105,0.015053982622714627,0.0369898520544899,-0.021935869431775275,0.03405445533999213,0.10298327805872741,-0.06892882271873528,-0.0013740294553846886,0.012764793122318362,-0.014138822577703051,-0.08537006749441386,-0.037958889068054946,-0.04741117842635891,0.05258959915514317,0.06647085706069926,-0.013881257905556098,0.018320308075659757,0.022655196202596813,-0.004334888126937057,-0.027300026608213068,-0.03670412934125667,0.009404102733043599,-0.014632009072079925,-0.000557633011874303,-0.014074376060205621,-0.006420411758855373,-0.01469856921612367,0.008278157457268297,0.024101841602093187,0.012082368924222603,0.012019472677870584
2090,-0.05081394343532378,0.017464155531942784,-0.06827809896726657,-0.004573589286975077,-0.03993261212354182,0.03535902283656675,0.07052435233160621,0.058923661485319516,0.0116006908462867,-0.002792818466799658,-0.019808404761382816,0.01701558629458316,0.035013757703509424,0.0372700568365685,-0.002256299133059073,0.09210469454487835,0.05931058325290618,0.03279411129197217,0.03325941577233391,0.005547303752362224,0.027712112019971688,0.012714981489332254,0.03408207903624647,-0.021367097546914217,-0.038368906363538034,-0.034257353646851285,-0.00411155271668675,0.03108420599225142,0.016986644845816315,0.014097561146435103,-0.030970343499781026,-0.043549241972630034,0.01257889847284901,-0.0270460240816576,0.022812379031436545,-0.04985840311309415,0.01412045375763796,0.008434889585188307,0.005685564172449652,0.03493924159361342,0.023859605957322477,0.011079635636290941,0.09278810262374006,0.04392282276881078,0.04886527985492928,0.008346405192530472,0.012356094073043517,-0.004009688880513045,-0.007162302855500238,-0.044024610300671785,0.03686230744517154,0.004754828021984131,0.012417031401136267,-0.007662203379152136,0.1124024553031269,-0.00625404945473848,0.11865650475786538,0.0014610905240868184,-0.003718369507676019,0.0051794600317628375,0.01809805185274993,0.003115248894475889,0.014982802958274042,0.03836798071593838,0.036562299307638844,0.0018056814082995363,0.0021597687758233225,0.025027534266633563,-0.022867765490810238,0.034407117691614565,0.05541876200160755,-0.021011644309992982,0.04232723212814663,0.09522221942241751,-0.05289498729427089,-0.03667052637422773,0.002640991680479661,-0.03931151805470739,-0.07878379519783772,-0.053348613638632296,-0.025435181559205423,0.04237805973904604,0.0661815928700656,-0.02380353313101956,0.022052842389233825,0.037963735211441633,-0.015910892822207808,-0.04458776275610405,-0.035639800818519314,-0.008947961937584735,-0.025789355301262407,-0.0051100739449489695,-0.020679281356313438,-0.013082365979454683,-0.016804961566331822,0.00372259558687714,0.013308845728086948,-0.0006247693804300426,0.01393361510851699
2100,-0.0790349255221537,0.004412055900915599,-0.0834469814230693,-0.017635383734339576,-0.027002220112809974,0.009366836378470397,0.07019550949913644,0.050545077720207256,0.019650431778929188,-0.0235774674646148,-0.027992488180575956,0.0044150207159611545,0.025927773397482312,0.030504735188790735,-0.004576961791308421,0.08228922084095591,0.04649025511012518,0.03579896573083073,0.03444837276765479,0.009017709996769012,0.02543066277088578,0.015157278010939657,0.043431682721596726,-0.028274404710657067,-0.05904549214478637,-0.05147438543788265,-0.007571106706903722,0.013742699956692927,-0.007384381204963855,0.02112708116165678,-0.038226583074912675,-0.04128749558805996,0.003060912513147286,-0.019919320334942852,0.022875537355092394,-0.04279485769003525,0.009197269479202776,0.008602545193381682,0.0005947242858210934,0.025871888349082665,0.016473914471407905,0.00939797387767476,0.17817730264049414,0.08002789063520183,0.09814941200529233,0.006191349847294818,0.004117219934261943,0.0020741299130328746,-0.015899587654267307,-0.06077207933850758,0.044872491684240276,0.011408993036382032,0.01043986791732603,0.0009691251190560018,0.1107878775262743,0.0034308151471074207,0.10735706237916687,0.012716428445385565,-0.006016587259572966,0.01873301570495853,0.033777670008231606,0.002503940324031829,0.03127372968419978,0.023291310735556747,0.03003237470198559,-0.006741063966428842,0.010015788434971383,0.032205542504631486,-0.022189754069660103,0.05528209713397558,0.07162860511497221,-0.016346507980996634,0.08345657858265702,0.12371561651376503,-0.04025903793110801,-0.04324128195163734,-0.003999159323969577,-0.039242122627667755,-0.09199857179056,-0.06856557093824146,-0.023433000852318538,0.05220619573087133,0.06667796337470325,-0.014471767643831911,0.040120882628527886,0.05580782339192125,-0.015686940763393362,-0.05454430267475894,-0.05140960176374441,-0.003134700911014533,-0.024910731858183148,-0.006754857030393342,-0.018155874827789804,0.007811056961395831,-0.005278413208110144,0.013089470169505974,-0.009509912448425077,-0.01567793767401295,0.00616802522558787
2110,-0.07778549376260238,0.0016175679029905483,-0.07940306166559294,-0.03385279789128508,-0.0377438789999294,0.003891081108644319,0.08362832469775475,0.05031018998272884,0.033318134715025906,-0.0034139319405777084,-0.018525257396730752,0.015111325456153043,0.026843165755743997,0.029800312163097174,-0.002957146407353175,0.09929560219530113,0.04827933910488181,0.051016263090419324,0.05323226617760205,0.019782245373760197,0.03345002080384185,0.004255764353804959,0.048585462396153356,-0.044329698042348396,-0.06075470375950387,-0.05836302618810773,-0.0023916775713961457,-0.008752464475943564,-0.029339082707170647,0.020586618231227084,-0.03683364949777662,-0.031130884996806878,-0.005702764500969741,-0.021443269563800094,0.02223376729213781,-0.0436770368559379,-0.009325276801674744,-0.004703419494722247,-0.0046218573069524965,0.01681112554906641,0.01331050110444866,0.003500624444617749,0.21297160920588068,0.10845810614702701,0.10451350305885368,0.012593327531829747,0.0033988681525167256,0.00919445937931302,-0.0215521302113906,-0.07052392305778396,0.048971792846393365,0.02839555128951084,0.028740211465695196,-0.0003446601761843524,0.13432350362076548,0.023575958013171625,0.11074754560759385,0.01233950944062114,0.0015768484206811365,0.010762661019940004,0.05735707950201962,0.008305628760855832,0.049051450741163787,0.0019728334022468745,0.021683572477984324,-0.01971073907573745,0.03466452758838022,0.05417725064777148,-0.019512723059391255,0.03935484917062956,0.05243529845059102,-0.013080449279961456,0.12002891982888456,0.13388795310800936,-0.013859033279124806,-0.02274583825710411,0.008371071227466314,-0.031116909484570424,-0.10125697787811078,-0.07777790575353405,-0.02347907212457672,0.052331144168245636,0.039964672113049236,0.0123664720551964,0.044221522050268226,0.05441777613031436,-0.01019625408004613,-0.07123652167302308,-0.0500867934569137,-0.021149728216109373,-0.03256764229013786,-0.013399593255920751,-0.01916804903421711,-0.0044596553046987114,-0.01874085335530896,0.01428119805061025,-0.004786404347388548,-0.012032051927140987,0.0072456475797524405
2120,-0.05958785485395872,0.017452999891232505,-0.07704085474519122,-0.040348392967812285,-0.03496481552666881,-0.0053835774411434755,0.05882417962003454,0.03390673575129534,0.024917443868739206,-0.01746424943917107,-0.016888440712892125,-0.0005758087262789458,0.01848484685950694,0.029603645836126888,-0.011118798976619949,0.09815185606660809,0.048988058368505207,0.049163797698102876,0.0521095560529882,0.01782040822019065,0.034289147832797545,0.000538373262683649,0.04370195917735693,-0.043163585914673286,-0.07252267142767918,-0.06702181301346805,-0.005500858414211135,-0.028039870522358006,-0.04286116172681992,0.014821291204461913,-0.06002363265272395,-0.018806964195704805,-0.04121666845701914,-0.004048244809811951,0.026076238208748447,-0.030124483018560397,-0.012347608981809366,0.0011871829553152492,-0.013534791937124615,0.0035577416304100684,0.005549154281207677,-0.0019914126507976086,0.19868381825752518,0.08540151920191391,0.11328229905561127,0.026620032924456662,0.0090037857582325,0.017616247166224164,-0.02036847813746307,-0.06209100593516968,0.04172252779770661,0.023381301629538487,0.024763648357675732,-0.0013823467281372415,0.135195193476117,0.02019458199218862,0.11500061148392839,-0.010824775013234516,-0.008814540321157579,-0.0020102346920769366,0.06986657137569953,0.006293032486137079,0.06357353888956245,-0.0020036245590266477,0.021850724471931662,-0.02385434903095831,0.046698434525742155,0.0707439663349822,-0.024045531809240055,0.05261365768461918,0.05651671365004065,-0.0039030559654214723,0.0976742022333396,0.09533076569705122,0.0023434365362883765,0.004552340013799777,0.030256406189279002,-0.025704066175479226,-0.1032284444034922,-0.06288728663242035,-0.04034115777107185,0.05700045015669904,0.033188358913530544,0.023812091243168486,0.06009895077173365,0.05731113376373315,0.002787817008000494,-0.07873243541173042,-0.05118153136601498,-0.027550904045715443,-0.02492947582496884,-0.008308263277757471,-0.016621212547211366,0.007077549338599907,-0.010762847927707762,0.017840397266307668,-0.007153399751769481,-0.005440525309449532,-0.001712874442319949
2130,-0.05720891447249159,0.022710095575951786,-0.07991901004844337,-0.04690282495626456,-0.02853982474445168,-0.018363000211812884,0.064453195164076,0.028979620034542315,0.035473575129533676,-0.019387509042681456,-0.01760308656860381,-0.0017844224740776464,0.023966473754878665,0.02911734364580037,-0.005150869890921703,0.10909379006352544,0.05695970959796027,0.052134080465565176,0.030785037040136305,0.01163155582519194,0.019153481214944364,-0.010633416850211262,0.02960725997434553,-0.040240676824556794,-0.06775302653848088,-0.062058701212443425,-0.005694325326037447,-0.043307072827088046,-0.04873971748846993,0.005432644661381881,-0.04144095437198173,-0.009538053646829955,-0.03190290072515178,-0.02389218262942363,0.013574964855448934,-0.037467147484872565,-0.03294092858550776,-0.017791885015440174,-0.015149043570067583,0.012215388907622837,0.00963083625052037,0.002584552657102467,0.221356046625652,0.06685868169935767,0.15449736492629432,0.033627288499165804,0.012220848830184077,0.021406439668981727,-0.03351426300749083,-0.07464496476823368,0.04113070176074285,0.03197371688204839,0.027986035703829435,0.003987681178218959,0.11240115427349204,0.022531231216384645,0.08986992305710739,-0.008671960472913357,-0.008182106934886184,-0.0004898535380271748,0.09495829956672389,0.02028038516268593,0.07467791440403795,-0.016409487195277517,0.014394865794543807,-0.030804352989821322,0.05942308549310211,0.0775559120686033,-0.018132826575501186,0.0706140421993315,0.07598566640337447,-0.005371624204042964,0.10595473232682508,0.08038626967158936,0.02556846265523571,-0.00031327078492176163,0.028949789434447096,-0.029263060219368857,-0.11402255956631575,-0.0528591063708891,-0.06116345319542666,0.05858541252667991,0.02974799782966276,0.028837414697017155,0.06879961696475458,0.06658326383097025,0.0022163531337843264,-0.08684413922430724,-0.05132344183571329,-0.035520697388593946,-0.014025173147393183,-0.008003673817489995,-0.006021499329903188,0.01129566218155468,-0.01000269959221949,0.02129836177377417,-0.019996813256851497,-0.005216195364127336,-0.014780617892724163
2140,-0.049087608035408,0.031843776407493245,-0.08093138444290125,-0.039165771038118476,-0.02150293007821387,-0.017662840959904606,0.066746804835924,0.03089740932642487,0.035849395509499137,-0.009994811875689619,-0.00833899642677072,-0.0016558154489188972,0.03140761241715431,0.024998078033622792,0.00640953438353152,0.12289076792325089,0.06534910185678686,0.05754166606646404,0.04043732232473054,0.022656429781803728,0.01778089254292681,-0.00035310311155769696,0.038653892471383934,-0.039006995582941635,-0.05442513668361153,-0.05119713364298195,-0.003228003040629575,-0.057677783705101016,-0.055822933604771016,-0.0018548501003299975,-0.03746873277277594,-0.003416228620535382,-0.03405250415224056,-0.014090418271091825,0.022859238432858628,-0.03694965670395045,-0.04047863410522882,-0.01667493616625999,-0.02380369793896883,0.00865435205495552,0.004325528416349135,0.004328823638606385,0.22880422597327724,0.08974033621520139,0.13906388975807585,0.03697294540859029,0.020359951888167704,0.016612993520422586,-0.01359025830186993,-0.06451870049495982,0.05092844219308989,0.03751236885309694,0.018556059162957553,0.018956309690139384,0.09325260010772525,0.020145142866064204,0.07310745724166105,-0.005563437444856185,0.004227986589024175,-0.00979142403388036,0.09332729256666646,0.0218935251064047,0.07143376746026175,-0.00039368693311281,0.014900720513068646,-0.015294407446181458,0.08408296567925284,0.07789491777917837,0.006188047900074486,0.0440107200848712,0.08400256651988705,-0.039991846435015854,0.0788530535423883,0.034998420264038814,0.04385463327834948,-0.021264741571429706,0.013887016313873533,-0.03515175788530324,-0.0748101479655694,-0.032777790575353405,-0.042032357390216,0.060613685105975104,0.03660646890581113,0.024007216200163974,0.08966319669683584,0.0694071191013087,0.020256077595527135,-0.0944920998948342,-0.04755267792658667,-0.04693942196824753,0.009198601700077788,0.0059043495374926196,0.003294252162585168,-0.011713033347068101,-0.031279748795839786,0.019566715448771685,-0.02751501123746268,-0.020785112877796788,-0.006729898359665895
2150,-0.02406271701207319,0.05053505241756679,-0.07459776942963998,-0.02823583403283884,-0.013608977728267605,-0.014626856304571235,0.07930362694300518,0.02448082901554404,0.05482279792746114,-0.011815770436460092,-0.003999970771130646,-0.007815799665329446,0.048633794784051436,0.019970571565982448,0.028663223218068988,0.11351896400224716,0.061739243168493683,0.05177972083375348,0.04512690343530702,0.02947288410981639,0.015654019325490633,-0.026575368442390248,0.02953315191389515,-0.0561085203562854,-0.05525536870680318,-0.0570986361344397,0.00184326742763652,-0.06024118887837016,-0.06325867629772387,0.003017487419353709,-0.02690132482148612,0.001855670833269392,-0.02875699565475551,-0.024332253529735347,0.007004461829961494,-0.03133671535969684,-0.03480213239808691,-0.006980363903294433,-0.02782176849479248,0.01008447851460168,0.010533727149006656,-0.0004492486344049762,0.21353090021213636,0.0765933018126449,0.13693759839949146,0.038323180702055835,0.024217767012354986,0.014105413689700853,0.006369980650912016,-0.05346242387788576,0.059832404528797775,0.028347372985313028,0.011492378562878247,0.016854994422434783,0.152695343094525,0.05259412298893344,0.10010122010559157,-0.028576671960472914,-0.010517028410093525,-0.018059643550379388,0.09698238180623177,0.02883742893059287,0.0681449528756389,0.01119258548944743,0.020168207690751217,-0.008975622201303785,0.07797131343226571,0.07333027750720984,0.004641035925055864,0.028310474783015568,0.06476988184279835,-0.036459407059782775,0.08597252616255968,-0.0003721586558869878,0.08634468481844666,-0.030323818889831787,0.029915377233541388,-0.060239196123373175,-0.10858422980350603,-0.050580498030453114,-0.058003731773052916,0.03251226805376548,0.011337786974895634,0.02117448107886985,0.0942014435898228,0.07448851409096058,0.01971292949886222,-0.07784042674505531,-0.03746436400035478,-0.04037606274470053,0.018153531831941593,0.013598747903018717,0.004554783928922878,-0.00681291825918927,-0.03732896662451514,0.03051604836532587,-0.06417932977759887,-0.04519095300392473,-0.018988376773674147
2160,-0.034546230369558485,0.049319087580146304,-0.0838653179497048,-0.04697146802017714,-0.015334860478069522,-0.03163660754210762,0.06391433506044905,0.015906044905008635,0.04800829015544041,0.002648135563496065,0.014373296504957948,-0.011725160941461883,0.03652093691838169,0.013350067849882805,0.02317086906849888,0.10011091744572968,0.056801256104060734,0.04330966134166895,0.043203419733199445,0.02605826470389973,0.017145155029299714,-0.03555552164990698,0.026900136119069856,-0.06245565776897684,-0.05018409823853708,-0.0609557874788824,0.010771689240345316,-0.04666658106418668,-0.060466479041594634,0.01379989797740795,-0.014305900018060919,0.012397108836510913,-0.026703008854571834,-0.0418546136136748,-0.013402807489354766,-0.02845180612432003,-0.02107476307317261,0.01487150557001774,-0.03594626864319035,0.01597853272540144,0.010964302857287219,0.005014229868114221,0.2352594789970212,0.07582212082164037,0.15943735817538085,0.04415646322604247,0.027570075327166002,0.016586387898876467,-0.006316837088409148,-0.05323777154548726,0.046920934457078116,0.03216272407543981,0.004995719542973194,0.027167004532466617,0.1663795727939091,0.06519199294321526,0.10118757985069383,-0.03579742368095994,-0.006636315510852303,-0.02916110817010764,0.09779660908795058,0.0353346563463146,0.06246195274163598,0.011907380200406444,0.026585964510992443,-0.014678584310586,0.09121481821017717,0.07355150658594192,0.017663311624235248,0.02020092051895588,0.055439609184805644,-0.03523868866584977,0.04719049289700315,-0.02545410140160377,0.07264459429860692,-0.04424850700695541,0.02822609426674809,-0.07247460127370349,-0.10980703815469198,-0.037839871614721306,-0.07196716653997066,0.0075961803433856915,-0.004712096549198019,0.012308276892583712,0.10399870262255584,0.07964455976688392,0.024354142855671907,-0.06406750883772791,-0.026017764149867593,-0.03804974468786032,0.01680162322752364,0.014294617669937488,0.002507005557586152,-0.008143177846293745,-0.03593654537446186,0.027793367528168113,-0.08849921170037905,-0.058864596960853374,-0.029634614739525677
2170,-0.02571654074737215,0.04170815170555802,-0.06742469245293017,-0.047049917236077224,-0.011267268633650006,-0.03578264860242722,0.06538998272884283,0.01574853195164076,0.04964145077720207,-0.00223016273173013,0.006120525242782296,-0.008350687974512426,0.028350344970616264,0.0014231490569849622,0.0269271959136313,0.07840566975410898,0.05759640454617479,0.020809265207934198,0.06716502909051182,0.0362870139862253,0.030878015104286522,-0.04274509333801231,0.026171043583168317,-0.06891613692118063,-0.06133205777196192,-0.07465080745776861,0.013318749685806689,-0.050686784805871084,-0.05625950625267751,0.005572721446806424,0.003576770117561233,0.024074141840773527,-0.020497371723212292,-0.05566183811095491,-0.020979768962777336,-0.03468206914817758,-0.04858047809035731,-0.004553888817144372,-0.044026589273212936,0.015031705530151833,0.009336463062206108,0.005695242467945725,0.24666704445501156,0.09477888294556645,0.15188816150944512,0.013959082771197198,0.012081169317066952,0.0018779134541302455,-0.014950250378647882,-0.050109548207250235,0.035159297828602346,0.023344241395540172,-0.0063261819435127915,0.029670423339052964,0.19002968949626733,0.07448394659533555,0.1155457429009318,-0.061017116640197634,-0.020487736015528498,-0.04052938062466914,0.10382546438393751,0.04349096756491165,0.06033449681902586,0.014102349805135965,0.014777555885949555,-0.0006752060808135903,0.10461907217479326,0.07853313979767884,0.02608593237711441,0.024662217723348614,0.07002337200871876,-0.045361154285370145,0.06675014392073021,0.00899383418393554,0.057756309736794666,-0.023523067039947974,0.04126053819127759,-0.06478360523122556,-0.11386322974975621,-0.0434356115577465,-0.07042761819200971,-0.01686803904553087,-0.016626700282931187,-0.0002413387625996806,0.10545310392405194,0.07425941370895499,0.031193690215096943,-0.05795775629410945,-0.005476223661036707,-0.052481532633072744,0.010667660096906308,0.008690171601015923,0.001977488495890385,0.019815362100566915,-0.014293630383200012,0.03410899248376693,-0.10806204085740163,-0.06836193016000805,-0.03970011069739358
2180,-0.04738358391691279,0.020386933398036048,-0.06777051731494883,-0.0425233974786422,-0.001939656863129653,-0.04058374061551255,0.07155509499136442,0.014991364421416235,0.056563730569948185,-0.0013547580945700067,0.007738343161540654,-0.00909310125611066,0.023347868762772138,-0.003309357920199956,0.026657226682972095,0.07783235620345429,0.05874303164748419,0.019089324555970094,0.05603904148913667,0.0294879930452408,0.026551048443895872,-0.03179671723088693,0.027385107985252496,-0.059181825216139426,-0.1063321567904601,-0.10436549708047767,-0.0019666597099824356,-0.07371774294275646,-0.07028352708676473,-0.0034342158559917263,0.004336981324065996,0.03145905070396266,-0.027122069379896665,-0.044607094105902245,-0.019097243444777215,-0.025509850661125034,-0.0584223154145738,-0.01103128589585868,-0.04739102951871512,0.007741575489697488,-0.00045913430117672385,0.008200709790874212,0.2769820952962887,0.1464627923650618,0.1305193029312269,0.005756791362041538,0.008489410408340862,-0.002732619046299324,-0.01822582632200651,-0.030185543501629334,0.011959717179622825,0.03877797584413948,0.003772731821028718,0.03500524402311076,0.17000294032697477,0.088819992141781,0.08118294818519377,-0.03846126698429504,-0.008830068819481207,-0.029631198164813834,0.1274597512650514,0.058848978706297496,0.0686107725587539,0.025297134662924808,0.012230687346594058,0.01306644731633075,0.10138498952742922,0.07194401471889583,0.029440974808533395,-0.00954106084366234,0.06731555454665483,-0.07685661539031718,0.05609322574329969,-0.00991260086565654,0.06600582660895624,0.0068146309352917385,0.053440426999976205,-0.04662579606468447,-0.11088011487103883,-0.03735996252869856,-0.07352015234234027,-0.05040899217959712,-0.037078876696431784,-0.013330115483165338,0.09873711632121418,0.0704316354163449,0.028305480904869285,-0.058307464237294576,-0.003028268058740798,-0.05527919617855378,0.01153456856074451,0.00445403510744979,0.007080533453294721,0.023967761185547234,-0.008731049573038177,0.03269881075858541,-0.09126454999832277,-0.05300476334239039,-0.038259786655932375
2190,-0.05320961727785633,0.006478638342494903,-0.05968825562035124,-0.051127315232484254,-0.006028822241921692,-0.04509849299056256,0.07121796200345423,0.022286701208981,0.04893126079447323,-0.011706162176381612,-0.0032137141855010194,-0.008492447990880593,0.005773050634427692,-0.0013373310233979292,0.007110381657825621,0.0613128592212731,0.04745249996398784,0.01386035925728526,0.08056781703776536,0.04544419107921963,0.03512362595854573,-0.029685727332469467,0.029962542734740007,-0.05964827006720947,-0.10026308453285357,-0.09221821239620195,-0.00804487213665162,-0.05370193761213438,-0.056273513931219966,0.0025715763190855786,0.027613137488446324,0.043039286629136156,-0.015426149140689833,-0.04073915612330135,-0.023099647535806695,-0.017639508587494652,-0.04393143338748157,-0.0029656917719611854,-0.04096574161552038,-0.010276699812941216,-0.012209896870527422,0.0019331970575862058,0.25388855079569617,0.14126902390168306,0.11261952689401312,0.023654614689628796,0.018639455028185332,0.005015159661443466,-0.014112031460989001,-0.014322190094523072,0.00021015863353407107,0.03816462897146733,-0.0008931516393594509,0.03905778061082678,0.16584094652507994,0.09199320342118752,0.07384774310389242,-0.05024316216693136,-0.026164107993647434,-0.024079054173283924,0.13539144806110534,0.06634165640374443,0.06904979165736091,0.027571281527945173,0.00970141375396986,0.017869867773975315,0.09724530007575902,0.06981766904129821,0.027427631034460807,0.0338187638546905,0.10264226465267434,-0.06882350079798384,0.0740828324375035,0.009001587489266518,0.065081244948237,0.024082195909238713,0.059668170895161354,-0.03558597498592264,-0.08501685440710112,-0.034513141830411646,-0.05050371257668947,-0.04722023959290772,-0.056435614754869995,0.009215375161962273,0.10220966031363585,0.0708949845035472,0.031314675810088656,-0.032026152072272975,0.014170774045588738,-0.04619692611786171,0.0024624886364701362,-0.001075435094329013,0.003537923730799149,0.023150779329648628,-0.00455733791790398,0.027708117247552608,-0.07165559692730872,-0.04121381369293214,-0.030441783234376574
2200,-0.052389677685650775,0.010687103800447899,-0.06307678148609867,-0.06191212118834872,-0.013899239827097927,-0.048012881361250793,0.07328773747841105,0.01776027633851468,0.05552746113989637,-0.009185172194576584,0.005756625819321744,-0.014941798013898328,0.014834004680658581,0.005174112275018192,0.00965989240564039,0.05771452442344536,0.05809769378142061,-0.00038316935797525246,0.08416490589457683,0.04996524944852386,0.03419965644605297,-0.037881206958746874,0.017266088260520347,-0.05514729521926722,-0.10652714706379686,-0.0943326381726974,-0.012194508891099456,-0.061208886004344716,-0.06419719076006832,0.002988304755723596,0.03880500464507934,0.04808453926361032,-0.009279534618530974,-0.046139192795876374,-0.032702768779414464,-0.01343642401646191,-0.04145511474213888,-0.008933325177114556,-0.03252178956502432,-0.004138799155105013,-0.005617255541190827,0.001478456386085814,0.2689894079645996,0.16376878367757244,0.10522062428702716,0.040581332830782704,0.02120689750738583,0.019374435323396874,-0.0007488411079949658,0.007548801491884736,-0.008297642599879702,0.03874091561014116,0.01138305087258321,0.02735786473755795,0.14186166932510388,0.08938594003294208,0.052475729292161814,-0.0481990471148756,-0.04058443620963473,-0.007614610905240868,0.13227875160324926,0.07350124112230638,0.05877751048094287,0.034666443797341406,-0.005779940001231647,0.04044638379857305,0.0683502358715789,0.05326686911514735,0.015083366756431559,0.049104381846272874,0.1164315181613711,-0.06732713631509822,0.07405375754251234,0.01432810825164903,0.05972564929086331,0.046413644330591884,0.06003695802171482,-0.013623313691122936,-0.07495604032772031,-0.03878433269601407,-0.03617170763170625,-0.061099785876034034,-0.050157383682418726,-0.010942402193615306,0.09305336751819933,0.06882535858071026,0.02422800893748906,-0.018861421892224065,0.02706688797942298,-0.04592830987164705,0.021112735588232536,0.007319519029812279,0.013793216558420258,0.027040323382731137,0.002198746820874952,0.024841576561856184,-0.08670037905471135,-0.056386484854583876,-0.03031389420012747
2210,-0.05108446772254806,0.004721624930625859,-0.05580609265317392,-0.058113217908387006,-0.008294043351036706,-0.0498191745573503,0.048958894645941275,0.006770293609671848,0.04218860103626943,0.0001797575465287064,0.006095680703831174,-0.005915923157302468,0.017138576457610362,0.0003128782474527241,0.016825698210157638,0.046798519180075195,0.04479912418432463,0.0019993949957505656,0.08269120357779591,0.04906220000046489,0.03362900357733102,-0.0324691388970323,0.018397326006807043,-0.050866464903839344,-0.09102542033352477,-0.06844463266422218,-0.02258078766930259,-0.05644510799336503,-0.04695607308739741,-0.00948903490596762,0.057995615800588575,0.05487686113042462,0.003118754670163953,-0.031546563983456594,-0.03487969358026201,0.0033331295968054113,-0.035399122300234946,-0.004626388539606372,-0.030772733760628574,-0.022310851496415346,-0.01970103546867397,-0.002609816027741378,0.2941969246386167,0.175028518913645,0.11916840572497173,0.045085442845027794,0.0255458309545321,0.019539611890495696,-0.00897884644650738,0.0207018332113447,-0.029680679657852083,0.04224125471128225,0.018609796502255114,0.023631458209027133,0.11648248423802597,0.07265079583982764,0.043831688398198336,-0.0514670901711664,-0.030630668784189165,-0.020836421386977236,0.1247452349198854,0.07512203837588458,0.04962319654400082,0.04418530997897404,-0.005788737474597296,0.049974047453571334,0.07951036752675439,0.06294683499175563,0.01656353253499876,0.03488428655148212,0.08600852881428171,-0.05112424226279959,0.11698768581280808,0.03425410295226484,0.08273358286054323,0.06514446145183164,0.06680796897429593,-0.001663507522464291,-0.09084295071141722,-0.05676556633111424,-0.03407738438030299,-0.07355355067514947,-0.06020974221254585,-0.013343808462603617,0.08533860521628106,0.07498275311730969,0.010355852098971365,-0.00971073071221317,0.029641549358235243,-0.039352280070448414,0.014639038059624559,0.007431982830526425,0.007207055229098134,0.036000483084923485,0.011640215399042355,0.02436026768588113,-0.09164612055952501,-0.055891701049948006,-0.035754419509577
2220,-0.0738363969511634,-0.010712203992046029,-0.06312419295911736,-0.07327745134187384,-0.015370162625224561,-0.057907288716649276,0.051843868739205524,0.013941278065630397,0.037902590673575126,0.0023602312003565924,-0.002735822171558849,0.005096053371915441,0.01956829953354323,-0.0048022341294743824,0.024370533663017613,0.024424885841460076,0.022534967805131013,0.0018899180363290647,0.06886536543865888,0.04209698076981188,0.026768384668847,-0.024450210826533737,0.011803888275559924,-0.036254099102093665,-0.09021499200996888,-0.055383331073680424,-0.03483166093628845,-0.05975792396865549,-0.05098561528144344,-0.00877230868721204,0.039671456548145335,0.03622571662300961,0.0034457399251357225,-0.009726381843000632,-0.022755332803618362,0.013028950960617729,-0.01575056470486949,0.010159023609987742,-0.02590958831485723,-0.02726137373422275,-0.024211096331429063,-0.0030502774027936896,0.2251084704253322,0.15745150552761839,0.0676569648977138,0.05858668721211886,0.024073653228980172,0.03451303398313869,-0.007816934920876482,0.027682964831039707,-0.03549989975191619,0.02584210116702677,0.0037931149497277927,0.022048986217298977,0.13509761625350303,0.08067164353869652,0.054425972714806495,-0.05026433739191812,-0.03197458973001588,-0.01828974766190224,0.13506345995545999,0.07065910294614997,0.06440435700931,0.03845375608125346,-0.015274613131108745,0.05372836921236221,0.041559235279512594,0.04307600730851748,-0.001516772029004883,0.008160514045210591,0.06568484154982593,-0.057524327504615336,0.11118433677257035,0.039192958448098406,0.07199137832447196,0.05502066000999294,0.05500479819809817,1.586181189477274e-05,-0.10083081860972258,-0.06831985748619782,-0.03251096112352476,-0.09498648674091685,-0.07994817207282612,-0.015038314668090736,0.0783059957371884,0.07149218999371905,0.006813805743469352,0.0020906453125197977,0.034534926447296735,-0.03244428113477693,-0.006787658972268301,-0.0027975370427643603,-0.003990121929503941,0.023021127861212545,-0.004919651610519884,0.027940779471732426,-0.12671497098386503,-0.07038299620945289,-0.05633197477441213
2230,-0.0447592194398195,-0.014811901953073798,-0.029947317486745704,-0.07828447254669689,-0.011708545473087997,-0.0665759270736089,0.04884283246977548,0.002746804835924007,0.04609602763385147,-0.003910822719600149,-0.0163374765255643,0.01242665380596415,0.02002599571267407,-0.0018665422305179655,0.02189253794319204,0.025525417380907793,0.032059463274801574,-0.006534045893893779,0.06676406118886402,0.0479569232628792,0.01880713792598481,-0.018348283907979584,0.0020248937693648178,-0.020373177677344402,-0.10755084599881483,-0.066430748747416,-0.04112009725139883,-0.05298054216719798,-0.05226031402880679,-0.0007202281383911947,0.029069815483519116,0.025587481540678973,0.0034823339428401443,0.007022798117474482,-0.015502312409591915,0.0225251105270664,-0.021960619057005172,-0.0008609342042362494,-0.021099684852768922,-0.03163303526217338,-0.01980428576606778,-0.011828749496105597,0.22120082489263831,0.14448186739136326,0.07671895750127504,0.05104288493622965,0.025893921169760494,0.025148963766469155,0.016232942728148937,0.03740098991963244,-0.0211680471914835,0.015139105588312685,-0.006176087995819606,0.02131519358413229,0.10319897166617661,0.05578424765359306,0.04741472401258356,-0.049101111699311806,-0.029600141168166578,-0.019500970531145228,0.1318537709060512,0.05812791536120169,0.0737258555448495,0.03924992742084473,-0.02390273513446938,0.06315266255531411,0.02617346906294365,0.040459456190276105,-0.014285987127332455,-0.010428224306425796,0.045016017585757205,-0.055444241892183,0.1403774696700387,0.05539736658984433,0.08498010308019438,0.0645000753436065,0.045285472959576176,0.01921460238403033,-0.08453694532107837,-0.07210346072040112,-0.012433484600677247,-0.11387252863116419,-0.09088201615429249,-0.022990512476871703,0.0715848598111595,0.07068647741430616,0.0008983823968533449,-0.003780900371247925,0.03094661885635366,-0.03472751922760159,-0.007888867020927639,-0.008141910572534465,0.00025304355160682656,-0.010237137863912135,-0.020790412185106775,0.01055327432119464,-0.1171694173291738,-0.05674499345879038,-0.060424423870383416
2240,-0.03807699065436199,-0.010868382961989944,-0.02720860769237205,-0.09947556699170791,-0.02014379741274486,-0.07933176957896305,0.033721588946459415,-0.001246286701208981,0.034967875647668394,-0.004720462400713185,-0.01426953401875032,0.009549071618037135,0.0036973269470413337,-0.021717326124618512,0.025414653071659847,0.01514239207156336,0.02566370406649285,-0.010521311994929488,0.0742209019337113,0.05762199303129409,0.016598908902417196,-0.02490793708225668,-0.000352013287139309,-0.024555923795117368,-0.09426713362774833,-0.043714381903683944,-0.05055275172406439,-0.04169385518161539,-0.0452798208884837,0.003585965706868315,0.01679193231759358,0.017095308528885075,-0.0003033762112914973,0.008209563392620663,-0.012096856345374163,0.020306419737994824,-0.008152820352484588,0.005892868066364434,-0.014045688418849022,-0.0113937801581487,-0.002798742103823666,-0.008595038054325033,0.1983807663025937,0.13349561806583865,0.06488514823675502,0.054694506493434505,0.02947681153797121,0.025217694955463298,0.010879936614223634,0.035234181939401844,-0.02435424532517821,0.0017529490681204162,-0.010573284759719973,0.012326233827840389,0.0974224000874292,0.06027540195310569,0.037146998134323504,-0.028792659255337923,-0.022921475207340745,-0.005871184047997176,0.1274303982439236,0.06227307243177018,0.06515732581215343,0.029909210074866497,-0.0394214781514749,0.06933068822634139,0.025990437810755235,0.02584082965679253,0.00014960815396270619,-0.022839247370359476,0.03444417935063341,-0.05728342672099288,0.19336937328094683,0.07693604879930376,0.11643332448164308,0.050188755561547796,0.026471381325888856,0.02371737423565894,-0.05346379181927775,-0.03970767777752183,-0.01375611404175593,-0.10060403155547111,-0.08873221838248257,-0.011871813172988544,0.07102369258332561,0.0575350858225476,0.013488606760778015,0.01509065798309745,0.04049770029015623,-0.02540704230705878,-0.010409930553603059,-0.003947948004236136,-0.006461982549366922,-0.01605546951592049,-0.019966326139156873,0.003910856623236385,-0.11181694676461709,-0.05781422964677468,-0.05400271711784241
2250,-0.03806583501365172,-0.025524105945119824,-0.01254172906853189,-0.09545504467682846,-0.018284550995912797,-0.07717049368091566,0.013667702936096718,-0.019526079447322972,0.03319378238341969,-0.004920680155789873,-0.017328335196673754,0.012407655040883881,0.017258364129492262,-0.015661791129633503,0.03292015525912576,-0.002950115959147808,0.025145128995548896,-0.028095244954696705,0.0776018167913735,0.0656552977738727,0.011946519017500797,0.0002136055860040389,0.008587816416897074,-0.008374210830893035,-0.0765214953925931,-0.031451321744614534,-0.04507017364797858,-0.04062343507966284,-0.04514207871614957,0.004518643636486734,-0.013365079627402073,0.0007531284934006821,-0.014118208120802755,0.011961371554305971,-0.01479534665770226,0.026756718212008233,0.02034070338324486,0.023872799236940422,-0.0035320958536955603,-0.018845376089208256,-0.013029308805163394,-0.0058160672840448634,0.15350936627647702,0.0763715564797682,0.07713780979670881,0.024821936334964774,0.011688736399261695,0.013133199935703081,-0.0012585361847270232,0.03499745152461634,-0.036255987709343365,0.0035021921128410003,-0.007202656477572999,0.010704848590414,0.09132837727777764,0.057236196726089025,0.034092180551688604,-0.0400536439032998,-0.005127227810128816,-0.03492641609317099,0.10115051080637853,0.05472806978361718,0.04642244102276135,0.032220746201690874,-0.04305703401982951,0.07527778022152037,0.0023030106253620836,0.015244115943136169,-0.012941105317774086,-0.06410045562677057,-0.005183999555260092,-0.05891645607151047,0.23904990996474185,0.11070169351571692,0.12834821644902492,0.07672160140852889,0.036952073535359946,0.03976952787316895,-0.046391851527646605,-0.05221410855927453,0.0058222570316279285,-0.12684833827136405,-0.08079029030828032,-0.04605804796308373,0.058724348479700164,0.04925658213119987,0.009467766348500294,0.01871190907593477,0.04023415227500222,-0.021522243199067446,0.00930872250494372,-0.0073476349799908155,0.016656357484934537,-0.024905514272317814,-0.028132592603117318,0.0032270783307995054,-0.11077077253362852,-0.05523967662943209,-0.055531095904196436
2260,-0.043085873333277555,-0.026511380147979574,-0.01657449318529798,-0.1158596857324411,-0.016084050489915354,-0.09977563524252575,-0.011332642487046633,-0.033826597582037994,0.022493955094991365,-0.006798635011801156,-0.02256907147189279,0.015770436460091634,0.015878124089300817,-0.016144517568560564,0.03202264165786138,-0.012379539332478645,0.01685945175091111,-0.029238991083389752,0.07807832937014335,0.06450934313322129,0.013568986236922055,0.0024335779262603004,0.0034253181469933378,-0.0009917402207330376,-0.05684728148521654,-0.011544033526140121,-0.04530324795907641,-0.028238312635042777,-0.03215929532038479,0.003920982685342015,-0.003619266396185723,0.005139688809195251,-0.008758955205380973,0.029087464091436952,-0.004421082655909378,0.03350854674734633,0.04317018630163057,0.038982194521286595,0.004187991780343966,-0.0016542015731391055,-0.0033149935907927095,0.001660792017653604,0.14156222050848669,0.05379788159291992,0.08776433891556677,-0.00357845609795303,-0.0011573445372561845,-0.0024211115606968454,0.004420578153647702,0.03094404707553391,-0.02652346892188621,-0.006806111973791003,-0.009074198294488032,0.0022680863206970287,0.08476208071067443,0.050044104904621516,0.03471797580605291,-0.03760155284983236,-0.005138521263455091,-0.03246303158637727,0.10146446051061495,0.050792212515872966,0.05067224799474198,0.03251546155944013,-0.042652350245009636,0.07516781180444976,0.01955251246204091,-0.0033820992252207517,0.02293461168726166,-0.04013777671740253,-0.013511291066055458,-0.026626485651347075,0.21264021368109493,0.06741498985286165,0.14522522382823327,0.050135221946402936,0.0228687672992886,0.02726645464711434,-0.026168482642648178,-0.043998065006565154,0.01782958236391698,-0.12968449663751774,-0.06694668809617949,-0.06273780854133824,0.0435573883586116,0.034859296327186234,0.008698092031425365,0.021973315763465655,0.04724858406294743,-0.025275268299481773,0.004100242734369874,-0.011232322096325246,0.01533256483069512,-0.013483752717352694,-0.01593469828504852,0.002450945567695827,-0.10451678910469289,-0.05991077119184194,-0.04460601791285096
2270,-0.018225528010419368,-0.015807542886466255,-0.0024179851239531126,-0.12633657851589775,-0.030373575166116214,-0.09596300334978151,-0.04849740932642487,-0.05449671848013817,0.005999309153713299,-0.004805226121840542,-0.02238346815149323,0.017578242029652687,0.026950438297727787,-0.01219510014785732,0.03914553844558511,-0.03063914377493842,0.005609253684043733,-0.03624839745898215,0.07392453435423248,0.06325646371879715,0.010668070635435335,0.001524664361324747,-0.006016920613919892,0.007541584975244638,-0.04191529195985028,-0.001313137622002215,-0.04060215433784807,-0.004853660614960434,-0.01255554920021992,0.007701888585259486,0.0002573385761149666,0.0020516258958156513,-0.0017942873197006846,0.03782063036081739,-0.01005949106615325,0.047880121426970644,0.05542603782219896,0.036954467908677534,0.018471569913521425,0.006656348959643413,0.0035083132965513303,0.003148035663092083,0.070266168314563,0.007088459140958581,0.06317770917360442,-0.015913487387272537,-0.005449718146696746,-0.01046376924057579,0.004792583091167781,0.04177325574373208,-0.0369806726525643,0.008714714024704352,-0.006935822792785114,0.015650536817489465,0.05756275516443714,0.03220568758115172,0.025357067583285414,-0.038958178930651136,-0.00971378154226222,-0.029244397388388917,0.09157121617223843,0.039062490029544455,0.052508726142693966,0.050013636083716756,-0.05584196218845947,0.10585559827217624,0.010299088981836934,-0.010100141968588654,0.020399230950425586,-0.04928969014136707,-0.011394143794604286,-0.03789554634676278,0.22088003892159278,0.06278626657026724,0.15809377235132552,0.045913997255906544,0.010096043271022849,0.035817953984883695,-0.03040703969040105,-0.05810547249928973,0.027698432808888684,-0.12858905828245534,-0.0525519434616879,-0.07603711482076746,0.04363461320647865,0.042718211678456325,0.0009164015280223231,0.026841351697223875,0.046962229008020474,-0.0201208773107966,0.0077178283240082095,-0.005501354251600266,0.013219182575608475,-0.018886489251360453,-0.019490345405720293,0.0006038561543598415,-0.08976761933514475,-0.04431669517963168,-0.045450924155513064
2280,0.007267899922747188,-0.011557243775849711,0.018825143698596898,-0.13258113610154468,-0.0308109295447592,-0.10177020655678547,-0.050984455958549224,-0.051791364421416235,0.0008069084628670121,-0.014136542663188431,-0.024524482831692864,0.010387940168504433,0.02560595577153094,-0.012093191232972719,0.03769914700450366,-0.023520260439924518,0.017513432534823757,-0.04103369297474827,0.08676712946498097,0.07558651725091757,0.011180612214063397,0.011749397054640526,-0.010995238557116063,0.02274463561175659,-0.023933532690576333,0.007970227422639893,-0.031903760113216224,0.016657464400068638,-0.005549375315902333,0.022206839715970973,-0.007754390396785393,-0.011913123441065335,0.004158733044279942,0.053514455106656075,-0.009564411303302569,0.06307886640995865,0.06659552631400083,0.04324608444858297,0.023349441865417857,-0.0018178642785824832,-0.005777623024376956,0.003959758745794473,0.09884175021127403,-0.009145763062647983,0.107987513273922,-0.022287750882696925,-0.006092687334061293,-0.01619506354863563,-0.002761049633671761,0.029728991987400144,-0.032490041621071906,-0.004660324425288421,-0.013230503537399334,0.008570179112110913,0.04004439113114119,0.0194972301079074,0.020547161023233788,-0.03914310922886889,-0.012715016763719781,-0.02642809246514911,0.09463414011600825,0.052587851677908026,0.042046288438100224,0.026174682631148333,-0.07215247780837343,0.09832716043952176,0.043480267639437985,0.015883929537742637,0.027596338101695348,-0.08330997676697251,-0.03954942288047847,-0.04376055388649404,0.23060849878563855,0.08540653487339822,0.14520196391224033,0.03772335413874327,-0.012622036815265407,0.050345390954008674,-0.005947033393993842,-0.062082959004246235,0.056135925610252393,-0.13330457807651294,-0.04669990637425309,-0.08660467170225986,0.037943141918677085,0.038195409755042785,-0.0002522678363656957,0.0191832545645756,0.045819342903842986,-0.026636088339267387,-0.001832222753301281,-0.015292733901275527,0.013460511147974245,-0.03091565905571106,-0.021706852701723477,-0.009208806353987582,-0.08637122203213579,-0.0404737345275234,-0.045897487504612394
2290,0.011696689284728206,-0.011473576470522613,0.02317026575525082,-0.13910614963403442,-0.0381969232217524,-0.100909226412282,-0.049533678756476685,-0.05640621761658031,0.006872538860103627,-0.020815339310637115,-0.030824765621003867,0.01000942631036675,0.02305644502371617,-0.010208770245457455,0.03326521526917363,-0.054159404214862934,0.00038316935797525246,-0.05454257357283819,0.08064219948908553,0.07400937683776955,0.006632822651315988,0.03427606778271953,-0.0039920268445550735,0.0382680946272746,-0.016854471751545832,0.028959102313529127,-0.045813574065074955,0.031859297538267224,0.00846063783964243,0.023398659698624796,-0.022519486314427604,-0.02887858222970891,0.006359095915281308,0.05568526781166595,-0.009644887231831795,0.06533015504349775,0.04461791513454363,0.03262260949157304,0.011995305642970586,-0.011735384865483535,-0.014824106527945132,0.003088721662461597,0.10685414823921886,0.026505958789861804,0.08034818944935707,-0.02594602384528831,-0.013832706068853132,-0.012113317776435178,0.003913298693393048,0.04323953494551577,-0.039326236252122726,0.0003520722229840159,-0.012211347102445605,0.01256341932542962,0.024390402564589617,-0.0021896328754576373,0.026580035440047254,-0.05686536086112581,-0.021766719604729135,-0.03509864125639668,0.09781064748935953,0.05148137040322118,0.046329277086138355,0.016822968443463038,-0.07395156111164873,0.09077452955511177,0.017905231192345154,0.018288801033887837,-0.00038356984154268287,-0.08357635744117041,-0.04315598557374923,-0.04042037186742118,0.239641099496229,0.09081446534175601,0.14882663415447298,0.043842048077151856,-0.012277042406554101,0.056119090483705954,-0.026775087727380926,-0.06673807713866685,0.039962989411285926,-0.12847609120208955,-0.03465693095828605,-0.0938191602438035,0.01361731484055643,0.023249827531173096,-0.009632512690616666,0.013800793178160992,0.039220506062871405,-0.025419712884710413,0.0021907011180776186,-0.012457708924939786,0.014648410043017404,-0.04436389082280729,-0.02514172859152328,-0.01922216223128401,-0.09146581798664923,-0.048434302774143775,-0.04303151521250545
2300,-0.020205654236494005,-0.03010070754651205,0.009895053310018045,-0.13853543158836126,-0.04013265762408705,-0.09840277396427423,-0.04677582037996546,-0.056229360967184804,0.009453540587219344,-0.018668478856566632,-0.0312091252530124,0.01254064639644577,0.029516039926840126,-0.006554352315209637,0.03607039224204976,-0.050071304072254796,-0.008107056942423762,-0.04196424712983103,0.0788209916575432,0.06496144897015171,0.013859542687391478,0.03709980285076271,-0.001900653785668591,0.039000456636431306,0.0004768121527687857,0.0438636713317074,-0.043386859178938614,0.024658183460900485,0.004580510883382574,0.02007767257751791,0.0014495952819687109,-0.009247662409562606,0.010697257691531318,0.043738157814314525,-0.012778355031273557,0.056516512845588084,0.054713501487377116,0.041009921133895656,0.01370358035348146,-0.005884168544028014,-0.008760897574606578,0.002876729030578564,0.05649085546885587,0.017973691148172696,0.038517164320683174,-0.01517628995693215,-0.004123871339648473,-0.011052418617283677,7.729972727689971e-05,0.038584641993559966,-0.038507342266283065,0.012504122951032313,-0.004812271384681523,0.017316394335713834,0.03947844323998012,-0.004556205781255285,0.044034649021235404,-0.04403882124580907,-0.017815422622198693,-0.026223398623610377,0.07213058265746938,0.0383286645013496,0.033801918156119784,0.012780529431947145,-0.06550378731228391,0.07828431674423106,0.014470609955626858,0.011258809373746634,0.0032118005818802245,-0.09168591170523009,-0.052609024977241826,-0.03907688672798827,0.2616139668042232,0.1130974648629894,0.14851650194123384,0.056335207670772235,-0.0024982353734267063,0.05883344304419894,-8.254436279591194e-05,-0.05043652530464629,0.050353980941850375,-0.1289947127983144,-0.03841565381409384,-0.09057905898422056,0.0028032619775739042,0.00884224508077719,-0.0060389831032032866,0.016035883075909432,0.03810042699846686,-0.02206454392255743,0.010252949831772898,-0.013474569123063515,0.02372751895483641,-0.038646793879029855,-0.02917690854065728,-0.009469885338372572,-0.09488318070510886,-0.050679698768910805,-0.044203481936198045
2310,-0.009903420040550753,-0.018621553255634297,0.008718133215083542,-0.14007107498960547,-0.03835186042315507,-0.1017192145664504,-0.04637236614853195,-0.047353367875647666,0.0009810017271157168,-0.02003785138581377,-0.02973306735062221,0.009695215964808442,0.013659370345936069,-0.016006851139681366,0.029666221485617435,-0.0630904193255643,-0.018991371487014016,-0.044099047838550294,0.058364655318693934,0.0507288318003575,0.007635823518336436,0.03844573600747184,0.0021850979588678467,0.03626063804860399,-0.01684076149795184,0.03680746081533355,-0.053648222313285386,0.01773255372820201,0.009653625128841459,0.00807892859936055,-0.0024577014471163323,-0.008995045642183695,0.006537344195067363,0.032529592730680686,-0.013150174194731374,0.045679766925412056,0.06337721832158612,0.044662094652918906,0.018715123668667205,-0.003473164259140672,-0.009472665582172407,0.005999501323031736,0.011153790243698121,-0.009623747446848876,0.020777537690546997,-0.021357662696147174,-0.011582313913077217,-0.009775348783069956,0.004751517611051929,0.0338017213683018,-0.02905020375724987,0.010097060752841593,-0.0012767250612420367,0.01137378581408363,0.044306564214919686,-0.016539989747886476,0.060846553962806166,-0.053491441679901185,-0.02942226927827775,-0.024069172401623432,0.07875415568587163,0.03993797579013866,0.038816179895732966,0.005291680229438106,-0.06336600128443111,0.06865768151386922,0.01736568689241582,0.009584471310249114,0.007781215582166708,-0.11401787761776921,-0.0720200688883587,-0.04199780872941051,0.23101554731551494,0.09733887177777477,0.13367667553774018,0.05976135904004314,-0.006882043635844523,0.06664340267588767,0.00730037701657798,-0.04034691668010412,0.0476472936966821,-0.12709994676854244,-0.03698987233008296,-0.09011007443845948,0.014302041824977605,0.013092185875060492,0.001209855949917112,0.038216996312861906,0.04512752936406371,-0.006910533051201804,-0.0009864012520969813,-0.01746000506087103,0.01647360380877405,-0.04711143632514457,-0.02946818033276026,-0.017643255992384307,-0.10338465667035658,-0.059294387977592164,-0.04409026869276442
2320,0.007301366844878027,-0.01314413366688699,0.020445500511765018,-0.14150865687097458,-0.042086043099999214,-0.09942261377097536,-0.027570293609671847,-0.02722763385146805,-0.00034265975820379964,-0.02554018604175344,-0.02842069111661588,0.0028805050748624416,-0.005520960160765783,-0.017197576355701447,0.011676616194935664,-0.03165324613589548,-0.01474481785050633,-0.016908428285389146,0.07816782075688793,0.05452117459188441,0.02364664616500352,0.021761613986370654,-0.007953538605395286,0.02971515259176594,-0.005313484948426596,0.05899979129947307,-0.06431327624789966,0.027549601773372102,0.027160888693818996,0.00038871307955310835,-0.008246638957519068,-0.014004884711137448,0.005758245753618381,0.0471069413035063,-0.009523663997718151,0.056630605301224456,0.05734841327560543,0.03525752127980135,0.02209089199580408,-0.027231716733907507,-0.02928573860759285,0.0020540218736853437,0.04524343941794314,-0.0042846125985842795,0.04952805201652742,-0.022074905910327968,-0.017176145843148777,-0.004898760067179195,0.0029084022387933514,0.03354325040521967,-0.030634848166426313,0.007491726302759876,0.003059322316561107,0.004432403986198769,0.010269026907894907,-0.029189900887562417,0.03945892779545732,-0.04145685547908946,-0.021754014469737074,-0.019702841009352393,0.07244963723494541,0.02988392794471422,0.042565709290231186,0.0005432439803288496,-0.06816062426871003,0.06870386824903887,-0.00023555326368596293,-0.0024573935076427486,0.0022218402439567854,-0.11569028498099432,-0.0635723269857521,-0.05211795799524221,0.21822840849839797,0.08684089635962931,0.13138751213876865,0.07759994924220194,-0.003289343241678497,0.08088929248388044,-0.002585750155490544,-0.05308370382314774,0.0504979536676572,-0.14432913814675793,-0.04305243897638132,-0.10127669917037661,0.017463112264335504,0.008234742944223066,0.00922836932011244,0.03973239739999747,0.046655601028850906,-0.006923203628853439,-0.017303024339040872,-0.020899522966045303,0.003596498627004433,-0.031221139227916625,-0.012236967363350905,-0.018984171864565722,-0.0976401328368723,-0.04378836671027473,-0.05385176612659757
2330,0.011434531728036636,-0.004551501409794095,0.01598603313783073,-0.14350322818523428,-0.03552180495955943,-0.10798142322567486,-0.02478203799654577,-0.02313782383419689,-0.0016442141623488774,-0.02479192698628435,-0.027520441940504636,0.0027285149542202835,-0.0410675048227947,-0.026165560865546385,-0.014901943957248316,-0.047005949208452774,-0.02585096728655594,-0.021154981921896833,0.09016082880646384,0.06731960512216155,0.022841223684302282,0.006052884819726694,-0.022997474876822594,0.02905035969654929,-0.027665768391162675,0.06620224452084948,-0.09386801291201216,0.01980452284594005,0.029397448034430874,-0.009592925188490824,-0.022003628710013656,-0.0267868209596368,0.00478319224962314,0.03627936352708677,-0.01608907361000754,0.05236843713709431,0.07878567496108804,0.05234253400123703,0.02644314095985101,-0.03422417836379034,-0.03398252873159206,-0.00024164963219827572,0.0226870113903186,-0.015766093167533527,0.03845310455785213,-0.038825361808738836,-0.04000598626484788,0.0011806244561090387,0.009920936872694595,0.04175876204486766,-0.03183782517217307,-0.017420162990909125,-0.00669493127179605,-0.010725231719113075,0.002253383327565435,-0.04258660303764399,0.044839986365209424,-0.037796364919710605,-0.01895888477148403,-0.018837480148226574,0.06348165117124935,0.01982222278943036,0.04365942838181899,-0.013079643526379223,-0.07247358558621964,0.059393942059840416,0.009043335434213793,0.00032468152562119214,0.0087186539085926,-0.12607681492102393,-0.06437146900834582,-0.0617053459126781,0.1969300787541989,0.07439296465074267,0.12253711410345623,0.07722124848321424,0.002841247055651167,0.07438000142756307,-0.034664793101594836,-0.0478814893306612,0.013216696229066365,-0.1420886243861694,-0.03537581237879574,-0.10671281200737368,0.020737445813898414,0.006437978150516377,0.014299467663382037,0.03700315497383526,0.04306475932237751,-0.00606160434854225,-0.002357053823300625,-0.016721961368684455,0.01436490754538383,-0.03746927437802816,-0.009661698469757464,-0.0278075759082707,-0.10868261715474153,-0.05904489953372916,-0.04963771762101238
2340,0.028134525871325262,0.011981158122840337,0.016153367748484925,-0.12508531352229135,-0.03111492025637204,-0.09397039326591931,-0.02920621761658031,-0.020642487046632123,-0.008563730569948186,-0.012413500814754733,-0.022930048008417914,0.01051654719366318,-0.063580435633793,-0.03152918796473594,-0.03205124766905706,-0.021264458881318334,-0.019521470448423388,-0.0017429884328949454,0.08481342789202458,0.05451768791447878,0.030295739977545796,-0.01872427333232343,-0.029071066360498662,0.010346793028175231,-0.03295944963995351,0.06710712125805288,-0.10006657089800637,0.01993876309863857,0.03145657678017166,-0.011517813681533094,-0.015073193937669763,-0.026050218796812307,0.010977024859142544,0.047305584418230344,-0.00297251594238331,0.050278100360613656,0.0641497934890718,0.04134523235028241,0.02280456113878939,-0.0207631954429273,-0.02997114483710069,0.009207949394173388,-0.013762993660547316,-0.049013110076847076,0.035250116416299763,-0.03142789045135328,-0.037431892380260845,0.006004001928907562,0.02247731132223599,0.04278298343128658,-0.020305672109050592,-0.003598548721236626,0.0004021035388817445,-0.004000652260118371,0.006731527330729539,-0.03522147427474103,0.041953001605470566,-0.007285689077113111,-0.0013989765307923063,-0.005886712546320804,0.033180399839196496,0.0032339371972969697,0.029946462641899523,-0.013592096349928301,-0.06491875533346823,0.05132665898353993,-0.01035161099333448,0.002002202741330685,-0.012353813734665164,-0.11552582386909822,-0.06650714710930641,-0.0490186767597918,0.10778257405860336,0.03877427996022555,0.06900829409837782,0.07816502629095322,0.018716938035831833,0.059448088255121385,-0.05028103476077492,-0.043537352283983324,-0.006743682476791597,-0.13032464342625733,-0.02668590530277745,-0.10363873812347986,0.024938477537865916,0.009725182508057127,0.01521329502980879,0.03265968095485473,0.04008717357424325,-0.007427492619388518,-0.011946935830029709,-0.020587904518233193,0.008640968688203484,-0.033375484860971,-0.015742885153663632,-0.01763259970730737,-0.1274340847338231,-0.0692739257321123,-0.05816015900171078
2350,0.04608395177416521,0.030005884600474673,0.016078067173690536,-0.10779118387711714,-0.018096272877752586,-0.08969491099936457,-0.02677720207253886,-0.011122625215889465,-0.015654576856649397,-0.0006576495604708771,-0.018268043346413253,0.017610393785942376,-0.07473141637300808,-0.040427445322291415,-0.03430397105071667,-0.01848143933391913,-0.01141153253338327,-0.007069906800535861,0.09879849096601884,0.06424086897298754,0.03455762199303129,-0.03560238409989767,-0.04524950985146783,0.009647125751570165,-0.016287781269660885,0.07628689771998483,-0.0925746789896457,0.0419529972346508,0.055820598991680605,-0.013867601757029812,-0.012872831066668398,-0.016266631095707522,0.0033938000290391237,0.0660085976814783,0.015345435283091905,0.050663162398386405,0.04410248742016534,0.026018337898550233,0.018084149521615113,-0.004793449976878524,-0.01639043550755759,0.011596985530679069,-0.02224105688753323,-0.058545695553513306,0.03630463866598008,-0.037519469217850154,-0.03772011994701047,0.00020065072916031549,-0.00406306691499204,0.026682899609394815,-0.030745966524386856,-0.008069865953133628,-0.0027461633392753242,-0.005323702613858304,-0.028586223136990614,-0.06259383676241377,0.03400761362542316,0.02275207340744662,0.008523733898006,0.014228339509440621,0.027826664029148827,-0.0038962945001371936,0.03172295852928602,0.002489684962478776,-0.043916987041321735,0.04640667200380051,-0.02486678507992895,-0.003229307919046073,-0.02163747716088288,-0.059134193318246146,-0.04026749252396847,-0.01886670079427768,0.10264213262416434,0.06325146489012597,0.03939066773403837,0.09069585768782368,0.016585507062471746,0.07411035062535193,-0.0653885727887709,-0.05376325508895595,-0.011625317699814947,-0.13919084761254347,-0.03554012813205509,-0.10365071948048836,0.014227391138706124,-0.0018714154799781711,0.016098806618684295,0.03192225333552957,0.04214740950039912,-0.010225156164869556,0.0017666188695513632,-0.016900029053148517,0.01866664792269988,-0.02012084227277248,-0.005271309018058851,-0.01484953325471363,-0.12057420079836302,-0.07051088524370198,-0.05006331555466103
2360,0.050562941519342486,0.03480559901607249,0.015757342503269996,-0.09402726894744687,-0.013042182143389477,-0.08098508680405739,-0.01713298791018998,0.0004449050086355786,-0.017577892918825562,-0.029858751488845533,-0.038446193305127475,0.00858744181628194,-0.08250509991543348,-0.042081230344541525,-0.04042386957089195,-0.011483556848792152,-0.001207127526252863,-0.010276429322539289,0.10846123628282997,0.07234623171528257,0.036115004567547404,-0.04269387159034808,-0.0647562771161938,0.022062405525845732,-0.04344779363935635,0.0568914589690194,-0.10033925260837574,0.022997106247074437,0.03902072319309702,-0.016023616946022577,-0.027760694011448026,-0.019642724341986443,-0.008117969669461584,0.07250371819163458,0.022451765377014446,0.05005195281462013,0.04164769212992857,0.03142862968727698,0.010219062442651587,-0.007097908742114808,-0.021820961787504298,0.01472305304538949,0.012917897558583885,-0.051698692441687136,0.06461659000027102,-0.03764806305532306,-0.03122169688437086,-0.006426366170952204,-0.004268394315571305,0.029673432808419872,-0.03394182712399118,-0.018530116999158734,-0.005701717000641142,-0.01282839999851759,-0.04915420063438205,-0.0698991181621135,0.020744917527731447,0.011759308275983765,0.006438680077642492,0.005320628198341274,0.009722231084849374,-0.014763293408970538,0.024485524493819914,-0.017636734729785605,-0.052564903359755076,0.034928168629969475,-0.022734073097907394,-0.01596669149525392,-0.006767381602653476,-0.10170414140875998,-0.08315941377720847,-0.018544727631551516,0.08333252569736135,0.04457762900046326,0.0387548966968981,0.07068618198256787,-0.00501034983226134,0.0756965318148292,-0.06435580843564995,-0.028568028072761896,-0.03578778036288805,-0.11889956370744265,-0.020775673052729954,-0.09812389065471269,-0.007161317558871076,-0.01348088427599131,0.006319566717120234,0.03338950622758891,0.039587952814768824,-0.0061984465871799095,0.0013565945961143758,-0.010149858014451599,0.011506452610565975,-0.01752248476151234,-0.006486125516829826,-0.011036359244682513,-0.11107686759920835,-0.07149206668679346,-0.03958480091241488
2370,0.047525818335968854,0.04214879951361406,0.005377018822354788,-0.08127731013328522,-0.008984396450957473,-0.07229291368232775,-0.0162873920552677,0.0022438687392055266,-0.01853126079447323,-0.028626754645563423,-0.039562736114460255,0.01093598146889683,-0.10035167515013686,-0.04853903737196575,-0.05181263777817111,-0.007775745091542905,-0.004713271200357241,-0.0030624738911856643,0.11940707888491407,0.07180579671740944,0.04760128216750463,-0.054764766848413055,-0.06389531582566732,0.009130548977254275,-0.04293746753335781,0.05353701692302302,-0.09647448445638082,0.036319575847493735,0.05505951512420725,-0.018739939276713517,-0.03713112344814805,-0.032615893844295994,-0.004515229603852052,0.08456899537518081,0.03562536927245686,0.04894362610272396,0.01861090531762808,0.022223430550929922,-0.003612525233301841,0.0027899548444710017,-0.014031056371367154,0.016821011215838157,-0.022743679642053757,-0.046694639429769556,0.0239509597877158,-0.03040800829208538,-0.022277773774617128,-0.008130234517468254,0.013776260770629968,0.03452399069504533,-0.02074772992441536,-0.027393071959856356,-0.011703621896668655,-0.0156894500631877,-0.04205448191698911,-0.0704806784088928,0.028426196491903692,0.028964884418563614,0.01813022763366861,0.010834656784895006,0.007427590563641817,-0.010128068507398875,0.017555659071040692,-0.028149715401736622,-0.05369977742392385,0.025550062022187226,-0.0419523545776912,-0.02953965252710454,-0.012412702050586656,-0.09389571312422837,-0.06791085744464494,-0.025984855679583425,0.029929696903911347,-0.0018569166267694496,0.031786613530680796,0.0823386655457653,-0.018088413739501465,0.10042707928526676,-0.07294810071180116,-0.01637641765144011,-0.05657168306036105,-0.1135524552367944,-0.019390970507033912,-0.09416148472976049,-0.030820436783739535,-0.03564956393702571,0.0048291271532861745,0.051701025049732015,0.0555528806558291,-0.0038518556060970818,0.013301187430295874,-0.012687322518064498,0.025988509948360373,-0.01753846918912775,-0.009338457822423665,-0.008200011366704082,-0.10165710643722116,-0.06632618831974775,-0.035330918117473416
2380,0.03377091334019405,0.05070796484857612,-0.01693705150838207,-0.0775686234516086,-0.011714429164280503,-0.0658541942873281,-0.019805181347150258,-0.00021830742659758204,-0.019586873920552677,-0.020141613872021395,-0.03162563664131062,0.011484022769289228,-0.10414018375786442,-0.0407260205641463,-0.06341416319371812,-0.011806225781823944,-0.012247014592126302,0.0004407888103023581,0.11017668156640145,0.0727564974233454,0.03742018414305605,-0.05450974793451027,-0.06283382684215746,0.008324078907647189,-0.050016528472388314,0.054722192178147985,-0.1047387206505363,0.04349734379395639,0.04504169035326198,-0.0015443465593055928,-0.022434493757178625,-0.022700095498581686,0.00026560174140306185,0.09632255567100625,0.04365870056842491,0.05266385510258134,0.007590947503404088,0.004195921437488247,0.0033950260659158416,0.0153063073849226,-0.003240301886295061,0.01854660927121766,-0.07125663080141227,-0.056848111838490555,-0.014408518962921717,-0.029830444591021712,-0.030578727697006314,0.000748283105984602,0.024233464501308057,0.03893490638278342,-0.014701441881475362,-0.024685821866279264,-0.012876578302715403,-0.011809243563563861,-0.018569595978257192,-0.0578932166916898,0.03932362071343261,0.02900864655020293,0.010288335980236457,0.018720310569966474,0.0030565428522203006,-0.012255524430008997,0.015312067282229298,-0.03144876791385514,-0.05967106247085837,0.02822229455700323,-0.07556007563169656,-0.054583102554797966,-0.02097697307689859,-0.0662106538371557,-0.05124005994723346,-0.01497059388992224,0.004624846629928922,-0.012095156316327104,0.016720002946256026,0.07123143176645068,-0.025860701567940104,0.09709213333439079,-0.07138935600039928,0.004449717045602881,-0.07583907304600217,-0.12327275901554324,-0.026446278162607553,-0.09682648085293569,-0.020184001070851224,-0.030359661858132807,0.010175660787281583,0.03784448132990383,0.04278093838298088,-0.00493645705307705,-0.0005037441073654417,-0.026960853225368085,0.026457109118002642,-0.01259928105596681,-0.015263352325201403,0.0026640712692345947,-0.10400313642615142,-0.06569932239777264,-0.038303814028378784
2390,0.0011462420829812334,0.03497851144708183,-0.03383226936410059,-0.061166853637297895,-0.016735178981886076,-0.04443167465541182,-0.021225561312607943,-0.00715993091537133,-0.014065630397236614,-0.02758912978348715,-0.026732723911407297,-0.0008564058720798533,-0.10735478426597869,-0.04588046620646746,-0.06147431805951123,-0.005591967848345602,-0.027985767995275204,0.022393800146929602,0.10545223368176863,0.06714178457447427,0.038310449107294364,-0.054891186480946055,-0.06016593666594375,0.005274750184997695,-0.03455593250289819,0.062421261251928956,-0.09697719375482715,0.053536180082715344,0.0587575422594152,-0.005221362176699861,-0.029883147038304494,-0.03186040444652729,0.0019772574082227937,0.093783998533097,0.047631562862905694,0.04615243567019131,0.01632150001925774,0.008795122581171369,0.00752637743808637,0.006975985518596587,-0.014966899492425932,0.02194288501102252,-0.05815394546543114,-0.03918486415634524,-0.01896908130908589,-0.023826442662114148,-0.024408440633435505,0.0005819979713213571,0.026798849200310164,0.03507958248484805,-0.008280733284537881,-0.004626970214689935,-0.005564594134847368,0.0009376239201574319,-0.01611975717582895,-0.03902958801595583,0.022909830840126877,0.027445914946179636,0.010055408505382037,0.0173905064407976,0.006715460746715333,-0.009814118803162469,0.016529579549877802,-0.03320386385030219,-0.06897878929171541,0.035774925441413225,-0.12436894007397646,-0.080828192542511,-0.04354074753146546,-0.01780117809748606,-0.021127461994426854,0.003326283896940792,-0.002405462978936208,-0.03153269278109124,0.02912722980215503,0.037971194949599094,-0.030686657836924713,0.06865785278652381,-0.057948062319074276,0.003290256693771932,-0.06123831901284621,-0.1219924654380641,-0.034576484704086155,-0.08741598073397792,-0.019903417456934275,-0.037345936428505234,0.01744251897157096,0.030685604956729978,0.046359109511802644,-0.015673504555072666,0.0016518120729890067,-0.010955848586236305,0.012607660659225311,-0.022667694406160753,-0.025415239908498033,0.0027475455023372787,-0.09700697729026199,-0.059453725135017274,-0.03755325215524471
2400,0.027437298326932785,0.05438653737279083,-0.02694923904585805,-0.05916051494065317,-0.013552102046740042,-0.045608412893913125,-0.022248013816925732,-0.006120898100172712,-0.016127115716753022,-0.02494683999386194,-0.022982659973255586,-0.001964180020606353,-0.08864108931690633,-0.03837496401900154,-0.050266125297904786,-0.021754224226098733,-0.04103369297474827,0.019279468748649543,0.11751381305365531,0.06518459632411223,0.052329216729543084,-0.06164918769936976,-0.06392256143612703,0.002273373736757271,-0.02490848405726011,0.0734747723717063,-0.09838325642896642,0.06252560778733543,0.073703735264214,-0.011178127476878576,-0.042485654554833774,-0.03357206011334702,-0.008913594441486756,0.09168143756494102,0.049051606462522664,0.04262983110241835,-0.0017456573799053425,-0.004343186498739184,0.002597529118833842,0.017908434560730397,-0.006236757325553679,0.024145191886284077,-0.049518196668399565,-0.04255785705310308,-0.006960339615296486,-0.036353256140078595,-0.030884692344786684,-0.005468563795291913,0.037157012655414726,0.03167839448466446,0.0054786181707502666,0.0038802064996238386,-0.0027832235732736417,0.00666343007289748,0.006170783558107886,-0.017107238668682394,0.023278022226790283,0.03830174695606141,0.018507146638433034,0.019794600317628374,0.00672056561995495,-0.005552825866392705,0.012273391486347655,-0.023768573665643226,-0.06263581099508221,0.03886723732943898,-0.15241091948534796,-0.09204880408971396,-0.06036211539563399,-0.00945998846455863,-0.01954307607137149,0.01008308760681286,-0.016909958926865008,-0.044628025485114624,0.027718066558249613,0.0033071877800601164,-0.047910602828161064,0.051217790608221174,-0.07325524252685571,-0.02190113104973394,-0.051354111477121774,-0.10195621327500125,-0.015050296025099231,-0.08690591724990201,-0.02951276269319083,-0.03503433931568488,0.005521576622494054,0.054364380472105726,0.04297606527881606,0.011388315193289662,-0.012352274111770273,-0.015484859560828857,0.0031325854490585844,-0.03015195862519714,-0.03830934485159347,0.008157386226396328,-0.07827228204354097,-0.05471134816007514,-0.023560933883465834
2410,0.008974712951419973,0.04291574981244579,-0.033941036861025814,-0.05198829537698771,-0.0033890061268837617,-0.04859928925010395,-0.027042487046632126,-0.010744041450777201,-0.016298445595854923,-0.03412616641456767,-0.019421122242438856,-0.014705044172128812,-0.072097875467306,-0.029916524083579612,-0.0421813513837264,-0.013586666858731508,-0.03107705161262442,0.017490384753892915,0.09670997120004463,0.0483741623257533,0.048335808874291335,-0.07065222721967264,-0.06543196825559434,-0.005220258964078297,-0.009700766098503602,0.08650560673203919,-0.09620637283054279,0.060399942568517974,0.07307338972980355,-0.012673447161285578,-0.04185883444512255,-0.02889746946465313,-0.012961364980469419,0.10284212456451317,0.05601735835217896,0.04682476621233421,-0.00472720846615509,-8.609342042362494e-05,-0.004641115045731466,0.007363723337532911,-0.013341256512182986,0.020704979849715897,-0.05804307279899278,-0.06238435364931222,0.004341280850319437,-0.030863629561062672,-0.034090669741094044,0.0032270401800313727,0.037702941979307826,0.028547755529950022,0.009155186449357809,0.0012303997687441398,-0.012724631343322301,0.013955031112066441,-0.0022182555274244038,-0.019083502684024138,0.016865247156599733,0.0516929592376919,0.021172401623433916,0.030520557614257985,0.0019526140141532611,-0.0022384869155717777,0.004191100929725039,-0.03617301111120886,-0.0614217596706226,0.025248748559413735,-0.1597480853339445,-0.09028852091649318,-0.06945956441745131,-0.0043755921179116685,-0.025185713656989715,0.020810121539078043,-0.0424299634237821,-0.06351120061871376,0.021081237194931664,-0.02965762279025133,-0.06175003370635028,0.03209241091609895,-0.02928405242910783,-0.0009156665361313952,-0.028368385892976435,-0.09349566360457413,-0.012061803262694676,-0.08143386034187947,-0.04094461433910975,-0.037997199312184024,-0.0029474150269257304,0.035880541793900385,0.03204642499651559,0.0038341167973847926,-0.0038870301121826413,-0.012028940684717106,0.008141910572534465,-0.03772324917236186,-0.04303007914067717,0.005306829968315312,-0.0729491630606152,-0.057367666297675354,-0.015581496762939854
2420,0.0143851986959056,0.050479274214015386,-0.03609407551810979,-0.02619615441943658,0.003881274956656808,-0.030077429376093385,-0.030151295336787565,-0.012258376511226252,-0.01789291882556131,-0.019872708273962193,-0.0051355123455436935,-0.014737195928418498,-0.08437879364875037,-0.03202800528496057,-0.0523507883637898,0.011809106754440298,-0.021520865444173955,0.03332997219861425,0.09168450683272548,0.04247702860702589,0.049207478225699604,-0.07865153845064021,-0.0655082559648815,-0.013143282485758719,-0.0038815251286097954,0.08442164818575261,-0.08830317331436241,0.0532163380893293,0.07002905425991014,-0.01681271617058084,-0.07461048029058011,-0.04402850555933956,-0.03058197473124055,0.10044210826559094,0.060823503045861094,0.03961860521972985,-0.02211581377540039,-0.009993633618121306,-0.012122180157279085,-0.007274752336587182,-0.021992313344881255,0.014717561008294074,-0.07523326377100113,-0.051866233359860646,-0.023367030411140487,-0.029502308591952908,-0.04550669851950802,0.01600438992755511,0.037596654854302095,0.03237650764663396,0.005220147207668133,0.027932298364531875,0.0051569315608658755,0.022775366803666,0.0037170416667750856,0.0021154741862710147,0.001601567480504071,0.0439188283042174,0.024146814893241574,0.019772013410975824,0.0042970270494470785,-0.0007312730915750448,0.005028300141022123,-0.057922564639435556,-0.06227511458709059,0.004352549947655033,-0.15284064503396425,-0.08190887271847565,-0.07093177231548858,0.009538744489973662,-0.023659236576151287,0.03319798106612495,-0.06816318381730112,-0.08243701893163329,0.01427383511433218,-0.0374140488067952,-0.07268080482833554,0.03526675602154034,0.006864619566469328,0.00423087850237651,0.002633741064092818,-0.06447681692999978,0.0017167572970743239,-0.0661935742270741,-0.03985574398418435,-0.031649316817512534,-0.008206427166671816,0.028579754951028217,0.03187917337151401,-0.00329941842048579,5.8574896205283927e-05,-0.006602562300259604,0.006661137196464888,-0.030579986075787498,-0.02973458745968372,-0.000845398616103778,-0.06059424373553386,-0.049287595182986144,-0.011306648552547717
2430,0.015152148994737326,0.052286488009080694,-0.03713433901434336,-0.012844097873241757,0.004438264389547426,-0.017282362262789182,-0.04118272884283247,-0.019592400690846286,-0.021590328151986183,-0.009977274554077062,0.008010171646535284,-0.017987446200612343,-0.07133087679212191,-0.02525374425868416,-0.046077132533437745,0.04087812045346509,-0.0008297201135103211,0.041707840566975414,0.07175233433052307,0.03758870688432831,0.03416362744619476,-0.1097289715653911,-0.07507691435832772,-0.03465205720706337,0.026331303708014252,0.10330219074618817,-0.07697088703817391,0.03592035700903379,0.057758327856720124,-0.02183797084768634,-0.0578244502339066,-0.03494374555117083,-0.02288070468273577,0.09326854511745411,0.05969480268117271,0.033573742436281404,-0.029458676291004824,-0.00738137799316237,-0.022077298297842454,0.0030634582918226865,-0.011227920637867157,0.014291378929689843,-0.057045218801047626,-0.013181528121003965,-0.04386369068004366,-0.030228420346649076,-0.04495684900755489,0.014728428660905811,0.013515374191070432,0.009744596869844168,0.0037707773212262634,0.01316564812790228,-0.005683186883641983,0.018848835011544263,0.020335093192752743,0.024128895607984157,-0.003793802415231414,0.04922392800423504,0.025850714663843304,0.023373213340391743,-0.008615749810162526,-0.017042619310459247,0.00842686950029672,-0.04463837985730498,-0.05295419155618506,0.008315811698880082,-0.14390394519885152,-0.09049224265805943,-0.0534117025407921,0.010701554041689734,-0.022857778199868894,0.03355933224155863,-0.13679544260712645,-0.12006768635553945,-0.016727756251587005,-0.07870631062186234,-0.0995903687078175,0.02088405808595516,-0.013865533313369115,-0.01283276896024817,-0.0010327643531209448,-0.04586292300608824,-0.006036892309851585,-0.03982603069623666,-0.05619137346966093,-0.042247140106467324,-0.013944233363193607,0.004581680878831266,0.010455760678129316,-0.00587407979929805,0.001522947301337382,-0.008284833319275358,0.00980778062061274,-0.050931714525226976,-0.04785382418550461,-0.003077890339722368,-0.05260013082419241,-0.04954127670993928,-0.003058854114253128
2440,0.0019633927650092174,0.046549699773819384,-0.044586307008810167,-0.010392559876364036,-0.0005766017368656401,-0.009815958139498395,-0.028385492227979276,-0.011550949913644214,-0.01683454231433506,-0.03503956858188833,-0.005972919452543277,-0.029066649129345055,-0.0830450383767519,-0.027086316850907257,-0.055958721525844635,0.07416199709021766,-0.0008066723325794789,0.07496866942279713,0.04983391793291168,0.024536911129241834,0.025297006803669843,-0.11155442746619092,-0.07567958726169627,-0.035874840204494655,0.031934227343425096,0.10704356661583717,-0.07510933927241208,0.01540844639669979,0.042800461786469284,-0.027392015389769493,-0.04489259655803752,-0.016167473112250377,-0.02872512344578714,0.09581525171648025,0.05856813968176355,0.03724711203471671,-0.03479760116543304,-0.016307906321296115,-0.018489694844136925,-0.01115432734078859,-0.009817565511764492,-0.001336761829024098,-0.11217110855419579,-0.050070096163559355,-0.06210101239063644,-0.03426360628114382,-0.04896542932050351,0.014701823039359692,0.015481686003676567,-0.0010338838523285335,0.0165155698560051,0.027144768392067628,0.0038987366166229973,0.02324603177544463,0.010216985722500788,0.025580844680480132,-0.015363858957979344,0.05621457561319922,0.02662572789835892,0.029588847714840303,-0.0031484305705333955,-0.011096718204616081,0.007948287634082686,-0.052853020612480095,-0.04389719272624902,-0.008955827886231074,-0.14422066884394277,-0.08167331945478969,-0.06254734938915309,0.0041068950900250865,-0.03237104279926711,0.03647793788929219,-0.11660971217792285,-0.12452196026818683,0.00791224809026398,-0.0982797865000119,-0.11381048307148126,0.01553069657146936,0.01648775655939739,0.007814839556794361,0.008672917002603028,-0.04562158424348856,-0.010826011868389928,-0.03479557237509863,-0.057550530792121,-0.04358827829775842,-0.013962252494362585,-0.0020348947708526033,0.005202539183761388,-0.007237433954613991,0.019498411448814913,-0.0026007253915146062,0.02209913684032952,-0.0449730751197056,-0.04156661599011097,-0.003406459129594635,-0.043455016604609036,-0.042134195431216666,-0.0013208211733923719
2450,-0.009189459035092856,0.04229103393267013,-0.05148049296776299,0.009013814906920005,0.00538749990193848,0.0036263150049815254,-0.03232884283246978,-0.020717098445595855,-0.01161174438687392,-0.04613046305836274,-0.006971085340991297,-0.03915937771737145,-0.07685362482858742,-0.026024318685267726,-0.050829306143319694,0.10426239898589763,0.0043761974042436725,0.09988620158165397,0.03636255866334735,0.017764621381700523,0.018597937281646826,-0.13159193922267184,-0.08766765586396376,-0.04392428335870808,0.05424385666386876,0.11593999783682665,-0.061696141172957894,-0.002657957003430714,0.027380342324317446,-0.03003829932774816,-0.038106176952143286,-0.009927602867554446,-0.028178574084588844,0.10058268646985719,0.06167919646313388,0.03890349000672331,-0.06634177728538383,-0.03205620540983867,-0.034285571875545165,-0.005193270277424762,0.005977533174650075,-0.011170803452074836,-0.1363241029785326,-0.07123692010515656,-0.06508718287337602,-0.04787238170198378,-0.062277108634078475,0.014404726932094694,0.018349022762354065,-0.0015773975597442346,0.0199264203220983,0.03739933513940207,0.01651959930475001,0.02087973583465206,0.00390829302309848,0.0217154856353318,-0.017807192612233323,0.06256008470089995,0.034747132521616375,0.027812952179283573,-0.01317312539483004,-0.02117246176130889,0.00799933636647885,-0.08023075772638098,-0.054080268146988186,-0.0261504895793928,-0.1307113708563316,-0.0845397480216709,-0.04617162283466071,0.004646605499486927,-0.02852589567606257,0.0331725011755495,-0.08631754824978824,-0.1205290080227327,0.03421145977294445,-0.0790790632013895,-0.10236420306291588,0.02328513986152638,0.025364155014474057,0.00488163522302335,0.020482519791450708,-0.0212258297517634,-0.011267610455274451,-0.009958219296488949,-0.05383601560971592,-0.03842193597545279,-0.01541407963426312,-0.002453023833356563,-0.0036440581326102656,0.001191034299253703,0.013427709206099286,-0.017228048471898107,0.030655757677997393,-0.05098321990309885,-0.04069635270882767,-0.01028686719427118,-0.029731055650598772,-0.03770420314648955,0.007973147495890778
2460,-0.008034850221578913,0.05352476412792173,-0.06155961434950064,0.010939743157267144,-0.0064249907822171316,0.017364733939484275,-0.02781623488773748,-0.030203799654576858,0.002387564766839378,-0.06236125421078399,-0.025304893643451638,-0.03705636056733235,-0.06501073619357688,-0.029907584705080963,-0.035103151488495916,0.10162342806931621,-0.007375289897869521,0.10899871796718572,0.0351619794100077,0.013021577884237662,0.022140401525770032,-0.12366237675448108,-0.07442192988287658,-0.04924044687160452,0.06475352772441781,0.11733235025737193,-0.052578822532954116,0.004092576747487081,0.027443376877758493,-0.02335080013027141,-0.028984822926270137,-0.0021082876006483045,-0.02687653532562183,0.09675040237964265,0.05416539331336715,0.04258500906627549,-0.08281847202303678,-0.04131124810537835,-0.04150722391765844,-0.010282191850036633,0.006717859775112065,-0.017000051625148695,-0.0941629236875756,-0.042562784727167007,-0.051600138960408604,-0.05205944139280429,-0.06429691873645468,0.012237477343650402,-0.0002174054829662804,-0.015959978066202384,0.015742572583236105,0.045593352876430064,0.023045906511853717,0.022547446364576347,0.0035257903104516913,0.04232639711067339,-0.038800606800221696,0.05903652726310217,0.03784859714134463,0.021187930121757542,-0.012306573162405162,-0.023883149451545183,0.01157657628914002,-0.0862548276135094,-0.060509021808936476,-0.025745805804572926,-0.10465567842523094,-0.07018532312178104,-0.0344703553034499,0.020339901740276525,-0.032598045460757494,0.05293794720103402,-0.09099472969070127,-0.11533041679831132,0.02433568710761006,-0.09090404396894257,-0.09213333439078746,0.0012292904218448874,0.043806101372156056,0.014088211129283669,0.02971789024287239,-0.013869276548547603,-0.01825616483608648,0.004386888287538875,-0.0496761704712775,-0.035201659819396824,-0.014474510651880683,-0.00416862004738796,-0.014898065202792595,0.010729445155404634,0.020777687181938315,-0.008362152182266333,0.029139839364204646,-0.06873303874625254,-0.052183828021767235,-0.0165492107244853,-0.03296392271309248,-0.03710459226460031,0.004140669551507833
2470,-0.01627329088612043,0.051946240967417165,-0.06821953185353759,0.015731029018364963,-0.011430050756642687,0.02716107977500765,-0.029866666666666666,-0.03426873920552677,0.004402072538860104,-0.0456438023836143,-0.011884458279442605,-0.03375934410417169,-0.05271909075793414,-0.025677470799520135,-0.02704161995841401,0.1223750738249233,0.010645193817432765,0.11172988000749053,0.04801038564976558,0.01728810880293067,0.03072227684683491,-0.12879544976508836,-0.07457014600377733,-0.05422530376131102,0.06945462134564616,0.11737805110268523,-0.047923429757039074,-0.0008743126023581926,0.028746090982206745,-0.029620403584564938,-0.030587876992160618,-0.0020303777565034062,-0.028557499235657213,0.0855999022064666,0.044361591589756125,0.04123831061671047,-0.09511850306198047,-0.044292799191628096,-0.05082570387035237,-3.514903741065829e-05,0.02216586171709638,-0.02220101075450704,-0.1900283587642379,-0.08757462346410559,-0.10245373530013231,-0.03556063033151713,-0.049233702671093546,0.013673072339576417,-0.006466605310008141,-0.030161387336855302,0.02369478202684716,0.048743472766287044,0.025740185523531394,0.02300328724275565,0.020473002334047165,0.06579827275305677,-0.045325270419009606,0.065119463560967,0.05422975119110641,0.010889712369860596,-0.014527193021638282,-0.022113034655708207,0.007585841634069924,-0.09001134874064169,-0.05609928828440472,-0.033912060456236966,-0.09742992290405343,-0.07005799703330214,-0.02737192587075129,0.005237275690099672,-0.03693657591965032,0.04217385160975,-0.10542750756431851,-0.15271297845162615,0.04728547088730765,-0.11294799704970299,-0.0956883629817034,-0.017259634067999588,0.06704329931737732,0.037344605437945835,0.02969869387943148,-0.021706795654532974,-0.01578800529233655,-0.005918790362196422,-0.028459930600603384,-0.029396925421390253,0.0009369948207868697,-0.017771752214183444,-0.018889297163057664,0.0011175449488742193,0.01819804875305761,-0.008889326248113888,0.027087375001171497,-0.0793413705403447,-0.059266705502905616,-0.02007466503743908,-0.02430520613196471,-0.016573160913756668,-0.007732045218208044
2480,-0.04017982892824971,0.030811879641792377,-0.07099170857004208,0.01595657051407771,-0.01035137403801649,0.026307944552094203,-0.03959654576856649,-0.03509775474956822,-0.004498791018998273,-0.05498242614230075,-0.019314436869295803,-0.03566798927300495,-0.059740078630773276,-0.03720926906277768,-0.022530809567995594,0.13043027326025267,0.009792425922991602,0.12063784733726106,0.030564214137779544,0.013093635883954078,0.017470578253825465,-0.1328430576549812,-0.07509108207576677,-0.05775197557921443,0.07723138185645974,0.10868575032409517,-0.03145436846763542,-0.00038054193373667666,0.03559117656328611,-0.035971718497022784,-0.036008513421151106,0.004568349952132664,-0.04057686337328377,0.07126092537130982,0.035187335737424365,0.03607358963388546,-0.0880089990280506,-0.03494260061035704,-0.053066398417693554,-0.004338709305378132,0.03022158172865163,-0.03456029103402976,-0.26971870372606077,-0.13336257086611264,-0.1363561328599481,-0.027237505057839513,-0.04894769223947276,0.021710187181633252,-0.01700835561739534,-0.03943493899360586,0.022426583376210524,0.030804466499401478,0.006257620510615904,0.024546845988785572,0.01148418858684763,0.06353578221804736,-0.05205159363119973,0.0526769013587436,0.05068219516499029,0.0019947061937533087,-0.013823996732881127,-0.027816454282669593,0.013992457549788466,-0.08110170758958027,-0.03845375608125346,-0.04264795150832681,-0.09972975037720354,-0.08037459335230492,-0.019355157024898616,0.04781185648799086,-0.009700889248181084,0.05751274573617195,-0.16624637290684985,-0.20076796489303347,0.03452159198618361,-0.10372435343289264,-0.0904162932531783,-0.013308060179714329,0.10018006188907573,0.06357643607994902,0.03660362580912672,-0.0054344012145672764,-0.00247671765589885,-0.002957683558668426,-0.0025175300404658204,-0.014729352649841947,0.012211822609376127,-0.009632173130773032,-0.01802262965168582,0.008390456520912788,0.022797349603096505,-0.005461523322180673,0.028258872925277175,-0.06596062857873573,-0.045736775550219516,-0.020223853028516217,-0.026053721780550803,-0.022271560833249472,-0.0037821609473013317
2490,-0.03483627702802576,0.03734071836748354,-0.0721769953955093,0.017462795459359384,-0.010070918091173678,0.02753371355053306,-0.030151295336787565,-0.03224317789291883,0.0020918825561312606,-0.04964085026780952,-0.026196374158756603,-0.02344447610905291,-0.042308290558407215,-0.037514995807431485,-0.004793294750975733,0.12592155111565664,0.004517365062445082,0.12140418605321156,0.020537692144980694,0.003064789439551474,0.01747290270542922,-0.12408740827765238,-0.06603028186128933,-0.05805712641636306,0.07284257734487229,0.09453676861509681,-0.02169419127022453,-0.009543898313592234,0.030807554341037945,-0.04035145265463018,-0.02076061256024733,0.009285436879451043,-0.03004604943969837,0.04466719638163926,0.02056923985901432,0.02409795652262494,-0.09959082969135509,-0.04289944515056153,-0.05669138454079355,-0.011020321635660456,0.023899148624409467,-0.034919470260069925,-0.2724166052760606,-0.15703511706921658,-0.11538148820684405,-0.03260297206964021,-0.06077610815185158,0.02817313608221137,-0.01206358868815116,-0.04065965654764924,0.028596067859498083,0.0315771723782664,0.008481234550514952,0.023095937827751444,0.013982165485765434,0.0919411622357934,-0.07795899675002797,0.0460674077995412,0.04514134462678666,0.0009260631727545438,-0.013637668859635129,-0.017086010732995986,0.003448341873360857,-0.05388452436460248,-0.02564463486086796,-0.028239889503734527,-0.06862398696180853,-0.07685880173418133,0.008234814772372786,0.05319506246047721,0.0008338873279238754,0.05236117513255334,-0.17141588923628004,-0.22162823288603223,0.05021234364975218,-0.12613312818723282,-0.08803900419544924,-0.03809412399178358,0.13306343246335414,0.08107200171999417,0.051991430743359976,0.00802922081812129,-0.006533262814489226,0.014562483632610515,0.007346657193751995,-0.00939826398541995,0.016744921179171944,-0.008887143164856885,-0.008899813742508521,1.2670577651635137e-05,0.01740845915221038,-0.010074882147308836,0.027483341299519216,-0.07021781446697262,-0.05697560421136386,-0.013242210255608759,-0.042977005132333705,-0.03494725101472611,-0.008029754117607594
2500,-0.018956222476942685,0.03378764680125947,-0.052743869278202155,0.01861403770269316,-0.004920727067332962,0.023534764770026122,-0.023328497409326424,-0.03477167530224525,0.011443177892918826,-0.054354005451184136,-0.025069601245149835,-0.0292844042060343,-0.032174611092338413,-0.0342038500115318,0.002029238919193382,0.13537114129730196,-0.0015297964592846545,0.13690093775658663,0.02175338033374476,0.0023151537973403625,0.0194382265364044,-0.10509067884073196,-0.04230153479972842,-0.06278914404100355,0.07832667878246855,0.08747751137570207,-0.009150832593233533,-0.0020101018708422,0.029194336695565287,-0.031204438566407484,-0.011211934843761252,0.019942559196725898,-0.03115449404048715,0.03318053093739177,0.013652384736059328,0.019528146201332437,-0.08473405062746245,-0.03210151773637741,-0.05263253289108503,-0.012852465210691019,0.021605673933364017,-0.03445813914405504,-0.3128875923630907,-0.18843425620455762,-0.12445333615853313,-0.026051337763908364,-0.052025075798307216,0.02597373803439885,-0.003222432380855756,-0.026750536870762103,0.023528104489906346,0.024102123180805762,-0.0009265058499579366,0.0250286290307637,0.050512475573168604,0.11625610508156155,-0.06574362950839294,0.04769084171519322,0.05493276866066702,-0.007241926945473796,-0.025515432669912515,-0.024859456458621813,-0.0006559762112907034,-0.042852492764078154,-0.015171242819062365,-0.027681249945015793,-0.06571140268785373,-0.08679819451606537,0.021086791828211642,0.06036880983431122,0.002297822859168012,0.05807098697514321,-0.1914484918851968,-0.2310523755158371,0.03960388363064029,-0.14074383966880535,-0.08787642062352782,-0.052867419045277544,0.1363479302480938,0.07055239455437562,0.06579553569371818,-0.00031151528222086436,-0.01483634322137611,0.014524827939155245,-0.00296285999649914,-0.008754723586527869,0.005791863590028728,-0.02813628473322099,-0.009959074034185219,-0.01817721069903577,0.017717734604174282,-0.002612440370755663,0.020330174974929945,-0.04984122135235362,-0.042816953439138404,-0.007024267913215214,-0.054034165241018416,-0.03944852571198551,-0.014585639529032907


==> anc/gbt_spectra.csv <==
Frequency_Hz,Power_110924_tot,Power_110924_OC,Power_110924_SC,Power_110927_tot,Power_110927_OC,Power_110927_SC,Power_110929_tot,Power_110929_OC,Power_110929_SC,Power_111001_tot,Power_111001_OC,Power_111001_SC,Power_111003_tot,Power_111003_OC,Power_111003_SC,Power_111006_tot,Power_111006_OC,Power_111006_SC,Power_111010_tot,Power_111010_OC,Power_111010_SC,Power_111013_tot,Power_111013_OC,Power_111013_SC,Power_111015_tot,Power_111015_OC,Power_111015_SC,Power_111017_tot,Power_111017_OC,Power_111017_SC,Power_111019_tot,Power_111019_OC,Power_111019_SC,Power_111020_tot,Power_111020_OC,Power_111020_SC,Power_111024_tot,Power_111024_OC,Power_111024_SC,Power_111026_tot,Power_111026_OC,Power_111026_SC,Power_111029_tot,Power_111029_OC,Power_111029_SC,Power_111031_tot,Power_111031_OC,Power_111031_SC,Power_111104_tot,Power_111104_OC,Power_111104_SC,Power_111105_tot,Power_111105_OC,Power_111105_SC,Power_111107_tot,Power_111107_OC,Power_111107_SC,Power_111111_tot,Power_111111_OC,Power_111111_SC,Power_111116_tot,Power_111116_OC,Power_111116_SC,Power_111118_tot,Power_111118_OC,Power_111118_SC,Power_111123_tot,Power_111123_OC,Power_111123_SC,Power_231018_tot,Power_231018_OC,Power_231018_SC,Power_231025_tot,Power_231025_OC,Power_231025_SC,Power_231030_tot,Power_231030_OC,Power_231030_SC,Power_231110_tot,Power_231110_OC,Power_231110_SC,Power_231112_tot,Power_231112_OC,Power_231112_SC,Power_241203_tot,Power_241203_OC,Power_241203_SC,Power_241207_tot,Power_241207_OC,Power_241207_SC,Power_241212_tot,Power_241212_OC,Power_241212_SC,Power_241221_tot,Power_241221_OC,Power_241221_SC,Power_241223_tot,Power_241223_OC,Power_241223_SC
-2500,0.003381676744771983,0.10484772612748804,-0.10146604938271606,0.0718252057827743,-0.017985312543614657,0.08981051832638896,0.010164663067147929,0.017969006353846614,-0.007804343286698685,-0.008233948841390289,0.02117485019919806,-0.029408799040588348,-0.028473572789343905,-0.011930489912781264,-0.016543082876562643,-0.07631379698170351,0.015247689966700236,-0.09156148694840374,-0.08833818504971308,-0.01530575536070907,-0.073032429689004,-0.05274015592234049,-0.03305605516802927,-0.019684100754311217,-0.02147910077930748,0.0065890925482912435,-0.028068193327598724,0.06131231595575296,0.00245374882363471,0.058858567132118254,-0.009443500517915492,0.026329356136226546,-0.03577285665414204,0.0460364408119031,0.009531658049415607,0.03650478276248749,-0.04302810627778646,-0.010881313568445985,-0.03214679270934047,0.050402522508418854,0.02893125211641247,0.021471270392006383,-0.041199201891381494,-0.12298591658696909,0.08178671469558758,0.024727772567493072,0.0023249403999112263,0.02240283216758185,0.04614391680933726,-0.015574747034651327,0.06171866384398858,0.00047664135906155835,0.004302629609255108,-0.0038259882501935493,-0.01686419525994805,-0.007652713335637921,-0.00921148192431013,0.013878181761100627,-0.007855640398642356,0.021733822159742983,0.0025421515869886897,0.017710578729897033,-0.015168427142908345,-0.019247660460425725,0.014414961486606159,-0.03366262194703189,0.02282798442325769,0.05527953090730048,-0.03245154648404279,0.01339205208758459,0.0403280151099553,-0.026935963022370706,0.044742809635213106,0.011330020687921733,0.033412788947291376,0.07244753541082335,0.040999235058082936,0.031448300352740426,0.014558232931726908,0.08251271339226876,-0.06795448046054185,0.03635230115832826,0.07057579546610927,-0.03422349430778102,-0.037232142584558835,-0.01586460817028084,-0.021367534414277994,0.00214297707637688,-0.06136738555065683,0.0635103626270337,-0.023609856792671913,-0.06729239237947791,0.043682535586806,0.05205627831677518,0.06281228525838875,-0.010756006941613576,-0.0634288028375529,-0.028492829313932218,-0.03493597352362067
-2490,-0.029507983749055177,0.07242850844041321,-0.10193649218946838,0.07404729906678355,-0.018929349351641166,0.0929766484184247,0.021878635563642872,0.018563747277988246,0.003314888285654625,-0.00754313812567177,0.01833866458994377,-0.02588180271561554,-0.02543714224534712,-0.00995366435687496,-0.01548347788847216,-0.07088512684049192,0.022666627461646462,-0.09355175430213838,-0.09267264429237862,-0.022452071070352804,-0.07022057322202582,-0.06449839358146188,-0.0442466537677448,-0.020251739813717078,-0.011056950929163332,-0.012851512181761381,0.0017945612525980482,0.053481046779297645,-0.006221258216237662,0.059702304995535305,-0.012486194478935085,0.02088338182140444,-0.03336957630033953,0.04026683374349943,0.0012822394316377292,0.0389845943118617,-0.0443327239488117,-0.012935347539170196,-0.031397376409641506,0.05627998073745595,0.030609067349137015,0.025670913388318936,-0.028518790020729462,-0.12565598799924266,0.09713719797851321,0.015465596609417173,-0.0013316055870161295,0.0167972021964333,0.043133823505484156,-0.01774237578619479,0.060876199291678944,0.0006713387928208077,0.003953643643082869,-0.003282304850262061,-0.03869171267914739,-0.02050819344587759,-0.018183519233269798,0.029790039522382645,0.007934127036728258,0.021855912485654386,0.020174648118091006,0.021802853968367748,-0.0016282058502767437,-0.020415171132485352,0.012528148573865834,-0.032943319706351185,0.008030825239097027,0.03559225937364785,-0.027561434134550825,-0.027251544689211378,0.03017008190886571,-0.057421626598077084,0.034144738114112255,0.014285438078481523,0.019859300035630734,0.06260548920667987,0.03322593865392933,0.02937955055275054,-0.013602397204918746,0.06343329976251756,-0.07703569696743631,0.027172698870913597,0.063999887711287,-0.03682718884037341,-0.016450772852027,-0.0023492381385607827,-0.014101534713466217,0.006645306135873055,-0.06165473142681076,0.06830003756268381,-0.00786995226422397,-0.043937878983356986,0.03606792671913302,0.06545324310788618,0.06743323355734401,-0.001979990449457832,-0.06698691541802237,-0.03825110667355574,-0.028735808744466632
-2480,-0.0886853584026203,0.044739307760141095,-0.1334246661627614,0.08101153073529804,-0.01335137771351776,0.0943629084488158,0.027749604748978314,0.013632431464964352,0.01411717328401396,-0.009796854451331098,0.013928846496280992,-0.023725700947612092,-0.02733339367195071,-0.011068457104761821,-0.01626493656718889,-0.057397987312275335,0.041955497401442256,-0.09935348471371759,-0.08707809999397181,-0.01795037831720308,-0.06912772167676874,-0.07392120196759916,-0.0536516220691579,-0.02026957989844126,-0.0010114021685946075,-0.011165366394344137,0.010153964225749528,0.055225050849338354,-0.010146837605585001,0.06537188845492335,-0.010277311108548797,0.02332096752522158,-0.03359827863377038,0.04472974193402723,0.005690584242095836,0.03903915769193139,-0.037838134523392346,-0.002602902246560074,-0.03523523227683227,0.03368222587885357,0.0025728769085999093,0.031109348970253664,-0.08647147635530397,-0.16972430298999452,0.08325282663469054,0.024538054567192387,-0.005922423235801577,0.030460477802993966,0.05933047570321384,-0.008166120993095768,0.06749659669630961,0.002225244726408778,-0.0012297163386963904,0.003454961065105169,-0.05604589725130267,-0.014764694129325464,-0.04128120312197721,0.04958785794267336,0.019804795010342796,0.029783062932330566,0.015178667431274865,0.030237011474243115,-0.01505834404296825,0.005383923052733168,0.03717599771558283,-0.03179207466284967,0.01221409068528714,0.02990204855049759,-0.01768795786521045,-0.01904167576237887,0.038090469908220306,-0.057132145670599176,0.037959159998563724,0.008126016787875607,0.029833143210688116,0.05896143392027055,0.020582202351396354,0.03837923156887419,-0.002642147537518495,0.06201741952329442,-0.06465956706081291,0.022566522289894368,0.06404667467503529,-0.041480152385140925,-0.040739971851883515,-0.021060713838676488,-0.019679258013207024,0.011211682167764987,-0.053314777021331104,0.0645264591890961,-0.008283877349159249,-0.04019105061712467,0.031907173267965425,0.051278840890296884,0.05391688698913335,-0.0026380460988364644,-0.08414349750736619,-0.07097792238622558,-0.013165575121140607
-2470,-0.17267613063744017,0.006324404761904762,-0.17900053539934493,0.07961899803508618,-0.005490154260632567,0.08510915229571875,0.015659025146914057,0.021572875339319272,-0.005913850192405214,-0.006043521075090267,0.017714360495924862,-0.023757881571015126,-0.0030662319342868306,-0.009626952818880395,0.006560720884593564,-0.0312157721796276,0.03542418606702588,-0.06663995824665349,-0.09462110914708965,-0.01660862108192303,-0.07801248806516663,-0.05465228863959623,-0.040143434281182444,-0.01450885435841379,0.010648966415456622,-0.015915675592397795,0.026564642007854414,0.06399217815221409,-0.015478297826903933,0.07947047597911801,-0.02158378271753642,0.015124847650893511,-0.03670863036842993,0.04498374387573096,0.005844866902982547,0.03913887697274841,-0.028649868482716983,0.005316633664202389,-0.03396650214691937,0.10356340048564754,0.025961893514886782,0.07760150697076075,-0.14608688897843067,-0.18131726759455694,0.03523037861612626,0.033402896600110255,-0.0031428755521509728,0.03654577215226122,0.02447666861313341,-0.017507353486194248,0.04198402209932765,-0.013397387564527964,-0.00888812152793403,-0.004509266036593934,-0.0561568980663658,-0.01940769965082315,-0.03674919841554265,0.0221873005131282,0.021487897360407154,0.0006994031527210445,0.030039885923187598,0.03593061180602846,-0.005890725882840861,-0.0022500786172046975,0.03759348218190756,-0.039843560799112256,-0.02709704131417573,-0.0037990689763215614,-0.02329797233785417,-0.017862396902079518,0.03441501124704587,-0.05227740814912539,0.0422431341787116,0.005805876032669791,0.03643725814604181,0.08846486170655342,0.044063131967449196,0.04440172973910422,0.011956494709488107,0.03461524115035995,-0.022658746440871846,0.032334470646443784,0.05562502120034295,-0.023290550553899166,-0.03525688972471631,-0.00996022017810858,-0.025296669546607725,0.02099355895177609,-0.05380984280795775,0.07480340175973384,0.010396507977465273,-0.04039263750913861,0.050789145486603876,0.03125181984416311,0.06020044491550099,-0.028948625071337893,-0.08298445769504685,-0.08139810922902906,-0.0015863484660177906
-2460,-0.25013581821617537,0.012692113882590074,-0.2628279320987654,0.07443463642821635,-0.00021640710881670787,0.07465104353703306,-0.013229722876830833,0.006646556095814814,-0.019876278972645645,-0.0028801657945717726,0.019517548093941677,-0.02239771388851345,-0.02119541102739741,-0.013354334115527848,-0.007841076911869563,-0.03485632585252542,0.04044487896675169,-0.07530120481927711,-0.12032256621766414,-0.03176269953777436,-0.08855986667988978,-0.05145566982219923,-0.0504355413411527,-0.0010201284810465317,0.03227357216119097,-0.007089800815113116,0.03936337297630409,0.07566632784554782,-0.003439854366238761,0.07910618221178657,-0.05217748444585901,-0.007521447990707062,-0.04465603645515195,0.030368284000511767,-0.0012088610929233178,0.03157714509343509,-0.016003732304275684,-0.0012792852890635884,-0.014724447015212095,0.12188834190675363,0.018724826390366007,0.10316351551638762,-0.13810094811808513,-0.18671566652264462,0.04861471840455951,0.027816954345974042,0.004474481139167102,0.02334247320680694,0.015330685415419994,-0.009764272633099456,0.02509495804851945,-0.0034999618870589573,-0.014584858233635084,0.011084896346576126,-0.015110382381950633,-0.016286991021619786,0.0011766086396691542,-0.00910445001796472,0.012048571019942583,-0.021153021037907303,0.05143568842898616,0.04571648737628452,0.005719201052701644,-0.030940840101642105,0.016442743180183406,-0.04738358328182551,-0.03222028258955881,-0.006359757098309536,-0.025860525491249273,-0.030976832034623817,0.015361471512229382,-0.0463383035468532,-0.006432866451040887,-0.015014625172974779,0.008581758721933893,0.04107046446736402,0.013007109520894476,0.02806335494646955,-0.002763375483357579,0.023539980354855956,-0.026303355838213534,0.05102703233797967,0.0513861222847478,-0.000359089946768132,-0.07574804688096277,-0.03048208992132571,-0.04526595695963707,0.02166691766155849,-0.054007176722906836,0.07567409438446532,0.04012116716122651,-0.012767169827549133,0.05288833698877564,0.018707997996715544,0.0646932761853737,-0.04598527818865815,-0.11782547374006787,-0.1001885185236905,-0.017636955216377374
-2450,-0.3207494803476946,-0.016563917233560092,-0.3041855631141345,0.05493917862525032,-0.0036099214818555185,0.05854910010710584,-0.005755376905408227,0.009588566059123586,-0.015343942964531815,0.006144353695086448,0.02356265245570337,-0.017418298760616922,-0.0008896266879176334,-0.011097154739855938,0.010207528051938305,-0.03956092827686585,0.0484574049707065,-0.08801833324757236,-0.10929682197992809,-0.03364115966716642,-0.07565566231276166,-0.039290353866189634,-0.0410208420844355,0.0017304882182458655,0.018222357266047273,-0.019931327361923632,0.038153684627970905,0.07245154003096498,0.0060370176902309605,0.06641452234073401,-0.0527168407822001,0.001723843838235028,-0.05444068462043512,0.02840023932627396,0.0038335478238618833,0.02456669150241208,-0.015410532360006925,0.00019632596020282794,-0.015606858320209752,0.10367911188100784,0.015115651838024467,0.08856346004298338,-0.11631559273158015,-0.1507498045993194,0.03443421186773923,0.03548084564113945,0.0072504492379063725,0.02823039640323308,0.020121524607738743,-0.012436295397721007,0.03255782000545975,0.007624424976741922,-0.009446499073809613,0.017070924050551536,0.010124860059686724,-0.014644178958685496,0.02476903901837222,-0.016265919706425092,0.016694979994628024,-0.03296089970105311,0.04102259519628073,0.04698756316977886,-0.0059649679734981335,-0.015484878387317148,0.015793925329921167,-0.03127880371723831,-0.07204616325738926,-0.020929382450800473,-0.05111678080658878,-0.03002296865063923,0.010331147198678827,-0.040354115849318056,0.03121694144682873,0.023541142448356152,0.007675798998472574,0.03599665944393574,0.006850411014337757,0.02914624842959799,0.016238327924701902,0.036696320887264225,-0.020457992962562323,0.037912646399333755,0.03797697847448765,-6.433207515389987e-05,-0.09724838423094888,-0.043208274691423985,-0.0540401095395249,0.01023020559078139,-0.05235234143614084,0.06258254702692223,0.0754553175934288,0.008646733754784329,0.06680858383864448,0.03860981376442772,0.07822126975622823,-0.039611455991800514,-0.10828783287483766,-0.09845973383977322,-0.009828099035064446
-2440,-0.3677130574452003,-0.04461136306374402,-0.3231016943814563,0.04908520951501285,0.010185247621482013,0.038899961893530836,0.01217820600781553,0.018092056200220745,-0.005913850192405214,-0.003579558009864434,0.01436650297456229,-0.017946060984426724,-0.0007726286371493094,-0.018505559614921886,0.01773293097777258,-0.0389269095907731,0.04252335761594272,-0.08145026720671582,-0.11474357852488376,-0.029641167445469237,-0.08510241107941453,-0.038547557611309964,-0.041251141359965875,0.002703583748655912,0.02805392813481178,-0.02125799029110979,0.049311918425921565,0.07045001795298307,-0.0007610389909481374,0.0712110569439312,-0.04926915310573004,0.0069325394821226245,-0.05620169258785267,0.02783202757520339,0.009167588599640258,0.018664438975563132,0.003269988304883661,0.006765857015592081,-0.00349586871070842,0.12673120413021616,0.018183705453239832,0.10854749867697633,-0.07066950826993937,-0.11362367528047887,0.0429541670105395,0.030907925916910675,0.0022587180790515533,0.028649207837859122,0.022399433053897844,-0.008495152213096527,0.030894585266994373,0.004717739232175771,-0.008000044082437832,0.012717783314613604,0.017187683349560594,-0.008291760885215643,0.025479444234776237,-0.00482780031603953,0.018794933600304178,-0.02362273391634371,0.054594817390057705,0.06152749261419201,-0.006932675224134312,-0.022611030987829694,0.013034190351229139,-0.035645221339058834,-0.10800210375542724,-0.036614296584754485,-0.07138780717067275,-0.06419120927098262,-0.020123670048689743,-0.04406753922229288,0.056873831298146375,0.04013843506506062,0.01673539623308576,0.0038660019964880804,-0.01178485415004217,0.01565085614653025,0.007181978688748803,0.025394146244420407,-0.018212167555671604,0.012141217092681466,0.013998659553488611,-0.0018574424608071452,-0.0873599081675332,-0.02983028700698818,-0.05752962116054501,0.017905456282748342,-0.025814391873997103,0.04371984815674544,0.0541623661463037,-0.013998193781447555,0.06816055992775126,0.06844943453802164,0.07993629089553804,-0.011486856357516393,-0.1106869056429878,-0.10588038150563461,-0.0048065241373531995
-2430,-0.32820373519778284,-0.014638841647770219,-0.3135648935500126,0.03703227445439534,0.012205047303771286,0.024827227150624052,0.014277510962622676,0.009886868717000268,0.004390642245622409,0.002812586485425396,0.009094244173698134,-0.006281657688272737,-0.00837639818189444,-0.022678858010724084,0.014302459828829644,-0.04058638458654631,0.04602424340436793,-0.08661062799091424,-0.095741184752193,-0.01851430527116136,-0.07722687948103163,-0.039326034035638,-0.05315696517453279,0.013830931138894791,0.02797404305520487,-0.020578967114451067,0.048553010169655936,0.0859712354478772,0.009875710922427412,0.07609552452544979,-0.07495337807640373,-0.006969703611305137,-0.06798367446509859,0.03140498822183589,0.00843944970008956,0.02296553852174633,0.007587048397515738,-0.00031665477452069024,0.007903703172036428,0.12075505088748939,0.015219451766215336,0.10553559912127405,-0.1089656143348852,-0.10867433381718264,-0.00029128051770257345,0.023986798490847002,-0.01224933956658386,0.03623613805743086,0.04135126975317235,0.002364685910774688,0.038986583842397664,0.01685602216611916,0.003021483759754387,0.013834538406364769,0.038621940738250565,-0.007451326142594818,0.046073266880845384,-0.012085198117716004,0.017476358080461014,-0.029561556198177016,0.07790171371225814,0.08075619409442569,-0.002854480382167562,-0.016652389059376774,0.010494945004102554,-0.027147334063479328,-0.12323008519463467,-0.04702863196216224,-0.07620145323247243,-0.0707163941116732,-0.021352777593227096,-0.049363616518446105,0.04924498752924344,0.0314903866072637,0.01775460092197974,-0.02625061809577981,-0.039874016853497625,0.01362339875771781,-0.00014609521678043443,0.018986161363721138,-0.019132256580501574,-0.013072277671272453,0.004671678330266838,-0.01774395600153929,-0.08036714669076454,-0.021420960882666318,-0.05894618580809823,0.006934383011280922,-0.033328659635347695,0.04026304264662862,0.07874252784586935,0.016086633982711908,0.06265589386315744,0.11545382545801838,0.08815033951012707,0.02730348594789131,-0.11029031852648336,-0.10097052128862884,-0.00931979723785452
-2420,-0.36324483497102544,-0.03135432413706223,-0.3318905108339632,-0.01373244240512979,0.008482217765141832,-0.022214660170271624,-0.011287026817408943,0.0015549026041822033,-0.012841929421591146,0.0084205964571279,0.01398569893095969,-0.0055651024738317895,-0.013748374720473997,-0.0279492890712783,0.014200914350804306,-0.03200967383873505,0.044906900328587074,-0.07691657416732213,-0.10680776507969844,-0.02020997528444281,-0.08659778979525562,-0.00806371829533125,-0.03177481271965604,0.023711094424324793,0.008074099117412522,-0.03447326488893834,0.04254736400635086,0.08835484725308891,0.019369332117625013,0.06898551513546389,-0.08801704594725171,-0.016084444524913782,-0.07193260142233793,0.007970016481903772,0.008310567233373221,-0.00034055075146944826,0.013515881292458128,0.012162709889339712,0.0013531714031184163,0.1423182097405172,0.027239823778351418,0.11507838596216578,-0.10430269871399651,-0.0887725924451543,-0.015530106268842209,0.022393883205303514,-0.01859952319928981,0.04099340640459332,0.03281272880776803,-2.3502230000054236e-05,0.03283623103776808,0.01338269341858387,-0.006884207374808172,0.020266900793392044,0.06657511742300508,0.012562120813287114,0.054012996609717964,-0.03606548227422882,0.015713024944797732,-0.051778507219026555,0.11630407512275545,0.09497355445529346,0.021330520667461994,-0.019788040786967255,0.0038170008349689326,-0.023605041621936187,-0.13707421332975248,-0.05218730883428077,-0.0848869044954717,-0.046577955790093106,-0.00820512333785746,-0.03837283245223565,0.0381911740740843,0.04300546614113637,-0.004814292067052067,-0.03843291170340487,-0.05469386322508184,0.016260951521676968,-0.004396844343317542,0.005450594949457272,-0.009847439292774814,-0.020123073108139877,0.00178258331880988,-0.02190565642694976,-0.08938095514313714,-0.03270615747680528,-0.056674797666331864,0.000727019686654515,-0.03348964256596405,0.03421666225261857,0.0791806433578463,0.018212703737152197,0.060967939620694106,0.11356992278037246,0.08610046704480602,0.027469455735566452,-0.10645291924425018,-0.09720852941587187,-0.009244389828378321
-2410,-0.30753180901990423,-0.0020982930209120687,-0.3054335159989922,0.04189045723058491,0.005499563265363728,0.03639089396522118,-0.019201369209199654,-0.005210974554783283,-0.013990394654416372,0.00026066304956459614,0.010534863414707402,-0.010274200365142807,0.005038642469409425,-0.021738458583793783,0.026777101053203207,-0.014266339304747973,0.0553176709277623,-0.06958401023251028,-0.10444316102448026,-0.022537632401298198,-0.08190552862318207,-0.008981671745684728,-0.03151694240409738,0.022535270658412654,0.004112655080477085,-0.03746467581636132,0.041577330896838405,0.0757825249954725,0.015540060275962997,0.0602424647195095,-0.09240431904356684,-0.021268364082679705,-0.07113595496088713,0.014065122334861109,0.017158301536053223,-0.0030931792011921156,0.01021211647829226,0.009287484536691844,0.0009246319416004155,0.13878901218202763,0.01780934505648588,0.12097966712554176,-0.09783384388335187,-0.06947768548500634,-0.028356158398345526,0.017305503253842683,-0.015291986741217489,0.032597489995060173,0.010686283194640045,-0.00803595479617239,0.018722237990812435,0.015099153341678384,-0.007070639351473868,0.02216979269315225,0.05193410991617853,-0.002968478939973931,0.05490258885615246,-0.012999131414538515,0.014970018104251186,-0.0279691495187897,0.11496259734674129,0.09421577311617095,0.020746824230570334,-0.013981211391723326,-0.00792859027604579,-0.0060526211156775355,-0.1293306029273533,-0.05693381376542381,-0.07239678916192949,-0.046366777080703483,-0.005158455215876843,-0.04120832186482665,0.04596640767635141,0.05717213510952998,-0.011205727433178565,-0.016418894994430687,-0.022097633841608504,0.005678738847177818,0.000843933007572084,0.011184055105872406,-0.010340122098300321,-0.05059425292330798,-0.028834805758071628,-0.02175944716523635,-0.08139751429539648,-0.03882730428358159,-0.04257021001181488,-0.009849385754914739,-0.03809063858293477,0.028241252828020032,0.07288306885133101,0.02898281942114996,0.04390024943018105,0.10017586973992243,0.05908233266168952,0.04109353707823292,-0.120132381896636,-0.11558559439192302,-0.004546787504712963
-2400,-0.30850418871252205,-0.001165280927185689,-0.30733890778533635,0.04893152910440388,0.006592575981633623,0.042338953122770265,-0.039299510783641085,-0.021337961996241387,-0.017961548787399695,0.003406855330934804,0.012041989277416282,-0.008635133946481478,0.0062803670648279575,-0.025933832083514533,0.03221419914834249,-0.002925674632636709,0.0512893551019208,-0.05421502973455751,-0.10117821841863214,-0.025427271896408563,-0.07575094652222358,0.0026679035792075436,-0.019637067803674732,0.022304971382882278,0.004047035193657125,-0.0443718821638015,0.048418917357458624,0.04668403691928904,0.001880090822204752,0.04480394609708429,-0.09392614248727128,-0.026973534375390105,-0.06695260811188118,-7.055609491770337e-05,0.013316286980801216,-0.01338684307571892,0.00026810104242751774,0.0034219825966535925,-0.0031538815542260746,0.10887080992871838,-0.014824671711456619,0.12369548164017499,-0.10338516508323341,-0.040531684038313094,-0.0628534810449203,0.018116279236259764,-0.013632849134814327,0.03174912837107409,0.014453871450033354,0.001211268776925872,0.013242602673107482,0.014971497948789065,-0.009121391094796528,0.024092889043585593,0.0844494201000276,0.0024864182574140616,0.08196300184261353,-0.02473724417716353,0.013272962574082666,-0.038010206751246195,0.11031606650043266,0.08849401199137767,0.021822054509054976,-0.013139013290825823,-0.01898018123524798,0.005841167944422155,-0.11427047431478746,-0.04615579726362592,-0.06811467705116155,-0.0706167367431972,-0.01714818576133484,-0.05346855098186236,0.04688893983377849,0.055708236775888216,-0.008819296942109726,0.016797752866983724,-0.003565599705172184,0.020363352572155907,-0.006905330299526278,0.011219801807850597,-0.018125132107376877,-0.05515949091104746,-0.03675583872065726,-0.018403652190390193,-0.10440295158340787,-0.04184513651225909,-0.0625578150711488,-0.015679391242182376,-0.03489867595867066,0.01921928471648829,0.0802665247494947,0.031361544746914376,0.04890498000258031,0.13564099279050537,0.06584341769645581,0.06979757509404955,-0.10986300987278491,-0.10026951166720197,-0.009593498205582942
-2390,-0.28355497291509196,-0.0012735418241370622,-0.2822814310909549,0.056116872384100666,0.012501430952802864,0.0436154414312978,-0.0449840408078036,-0.01785154968230767,-0.027132491125495928,-0.006993922152926613,0.004500996526638048,-0.011494918679564661,0.0133444003187645,-0.02914796721405566,0.04249236753282016,0.018820247432683755,0.062310253828002676,-0.04349000639531892,-0.11838187966576633,-0.02383660897110555,-0.09454527069466077,0.01225776003139855,0.0014158539967466172,0.010841906034651932,0.011436405057296147,-0.029556052935277393,0.04099245799257354,0.0388276440347419,0.005069754928695776,0.03375788910604612,-0.09498389077938897,-0.02950450686535817,-0.0654793839140308,-0.01115068524079384,0.010447005787481279,-0.02159769102827512,0.005390519778257216,0.0014281130330883129,0.003962406745168904,0.10008525207216988,-0.0012983499214693987,0.10138360199363927,-0.11429604780884231,-0.044961575245039735,-0.06933447256380257,0.025608350455681158,-0.009419677694174584,0.03502802814985574,0.02286043833466814,0.009932403970792151,0.012928034363875988,0.016205806208092984,-0.014299240771846751,0.030505046979939734,0.11000815063127749,0.009010094731267028,0.10099805590001047,-0.015024086677154807,0.014090967757689074,-0.02911505443484388,0.12171350745236986,0.07519955761954257,0.04651394983282729,-0.013851086363258476,-0.022139327759644615,0.00828824139638614,-0.1592587619175507,-0.08979939722184922,-0.06945936469570148,-0.06444509828114767,-0.020771442943783754,-0.04367365533736392,0.06650241543225051,0.04321814571036357,0.02328426972188694,0.004397641790397656,-0.014584479627872791,0.018982121418270447,-0.0033477563504793165,0.02366431670956271,-0.027012073060042024,-0.055516241509628174,-0.030112089868399968,-0.025404151641228206,-0.0976254224507179,-0.032020772210909376,-0.06560465023980852,-0.0443914758672739,-0.04396738105005877,-0.0004240948172151338,0.04666333376338537,0.010493269685631962,0.03617006407775341,0.10985744068763903,0.04768865232532408,0.06216878836231496,-0.07675915711273408,-0.08621021910041754,0.009451061987683456
-2380,-0.2727525037792895,-0.01038320420760897,-0.26236929957168054,0.05529358447012406,0.012270910336889415,0.04302267413323464,-0.07157585836589804,-0.03244227843570086,-0.03913357993019718,-0.009545845588787412,-0.00010834143212355643,-0.009437504156663857,0.03451773624224336,-0.021842211572210977,0.05635994781445434,0.01739600255812757,0.05035211008769673,-0.032956107529569165,-0.0927484827448075,-0.015832735376304568,-0.07691574736850293,0.019362979229275903,0.004119437745402529,0.015243541483873375,0.004018504808083229,-0.027133823200053638,0.031152328008136866,0.04289140381859426,0.018368571078634065,0.0245228327399602,-0.09319143624112468,-0.027984589274432318,-0.06520684696669236,-0.02209910967615693,0.008958742558683857,-0.03105785223484079,0.00906582619452736,0.002179640364617418,0.006886185829909943,0.0516242987123704,-0.009195652654810786,0.060819951367181185,-0.1631923373805143,-0.044461543689650315,-0.11873079369086399,0.008848733900816861,-0.023704011282851642,0.032552745183668505,0.021101386812356387,0.010789331433871053,0.010312055378485336,0.006694101861656453,-0.009353742277537519,0.01604784413919397,0.12357403595792117,-0.0012971238103091215,0.1248711597682303,-0.033740533639373085,0.011202659476127853,-0.044943193115500935,0.09903126872052717,0.055018509321222486,0.044012759399304685,-0.014060732242451844,-0.020357337786500975,0.00629660554404913,-0.1709040180236635,-0.10635714605433956,-0.06454687196932396,-0.06046354913108266,-0.03157003065650478,-0.02889351847457788,0.0642264678342867,0.04724248509171461,0.016983982742572096,-0.009095685872111209,-0.015866608994932387,0.00677092312282118,0.03440386934735847,0.04694319071953448,-0.012539321372176011,-0.08077769291142409,-0.052995593837689,-0.027782099073735085,-0.08911382280119554,-0.016481302262534612,-0.07263252053866091,-0.040013778754061355,-0.03532969477290155,-0.004684083981159804,0.0381939964735733,-0.007496344557691481,0.045690341031264785,0.08025367171758348,0.042170884822790855,0.03808278689479262,-0.0680398262836715,-0.07413665498317297,0.0060968286995014736
-2370,-0.19847962333081381,0.042556374401612494,-0.24103599773242632,0.04784635722540996,0.00626326081604298,0.04158309640936698,-0.09018807982579125,-0.03098245980371685,-0.0592056200220744,-0.015385556048991781,-0.00464151858216464,-0.01074403746682714,0.03069763950913799,-0.0225033609345716,0.05320100044370959,0.020431941310084755,0.047748039136411416,-0.02731609782632666,-0.06807376164557774,-0.005930955895078473,-0.06214280575049927,0.019854392472132977,0.0004589767251767385,0.01939541574695624,-0.00048501655475622924,-0.0248984674903389,0.02441345093558267,0.03200237000313,0.013703935942918936,0.01829843406021106,-0.0895493515812384,-0.0356213413582441,-0.0539280102229943,-0.02258265411332626,-0.0014741520098138824,-0.021108502103512377,0.01444262426588868,-0.008369185690581843,0.022811809956470523,0.019616484789907244,-0.013368069440450322,0.032984554230357566,-0.1776010136562016,-0.009367095981785258,-0.16823391767441634,-0.0018363270595141788,-0.024450354736864712,0.022614027677350535,0.0037061208846239373,0.011501629789257312,-0.007795508904633374,0.031478534148735984,-0.0003967419404905457,0.03187527608922653,0.12976312426065528,0.0017252698112668998,0.1280378544493884,-0.03618931674765325,0.0016987996776815395,-0.03788811642533479,0.0627166461007542,0.03603301468969366,0.026683631411060536,-0.02165678077908746,-0.0368651434809168,0.01520836270182934,-0.18915708040523402,-0.13376191755069156,-0.05539516285454247,-0.08936655878361063,-0.06178756845512096,-0.027578990328489667,0.06789726195770163,0.05634075133891456,0.011556510618787064,-0.006501490139888366,-0.003144417111162268,-0.0033570730287260982,0.023468486950899575,0.04241268479490718,-0.01894419784400761,-0.10461214191889713,-0.0664445065671352,-0.03816763535176194,-0.08924051985480212,-0.02014025211187197,-0.06910026774293015,-0.040579815510099516,-0.03748998184181783,-0.003089833668281689,0.031227153485571753,0.002577624392551499,0.028649529093020255,0.06429145459416019,0.02999103180796422,0.03430042278619597,-0.08997500384019215,-0.08384745360349667,-0.00612755023669548
-2360,-0.2130397297808012,0.055405958679768205,-0.26844568846056943,0.049397274838596364,0.014579252830934298,0.03481802200766207,-0.07889732422515884,-0.02924857560480864,-0.04964874862035021,-0.0400723849489079,-0.009327017349646765,-0.030745367599261133,0.04010715255442065,-0.02163029057459288,0.06173744312901353,0.01498856928629711,0.05336967148643384,-0.03838110220013673,-0.07138342949260186,-0.0037705322887072656,-0.0676128972038946,-0.009726089826448412,-0.015524117361808271,0.005798027535359859,0.007144008547703518,-0.024165236581089777,0.031309245128793295,0.036441938587189214,0.018748567163522887,0.017693371423666324,-0.09732713677066587,-0.042817841450201496,-0.054509295320464383,-0.03455837529069111,-0.007272922264116863,-0.027285453026574247,0.01998302730408569,-0.00027021207425765567,0.020253239378343346,0.03302879682270121,-0.0018411724967626335,0.034869969319463845,-0.17429012510498235,-0.006687315218921582,-0.16760280988606077,-0.009378512467694246,-0.018143126123094766,0.00876461365540052,0.0010576003500024406,0.012054836126181665,-0.010997235776179224,0.02662671083482035,-0.00243279953786911,0.02905951037268946,0.18014005131409108,0.038070108114793874,0.1420699431992972,-0.03517073460004953,-0.009191657393615722,-0.02597907720643381,0.06534968024699575,0.03712232536468227,0.028227354882313486,-0.01639756087863311,-0.03885858662531583,0.022461025746682715,-0.1551929934500097,-0.12768005013204423,-0.027512943317965475,-0.08993365666612883,-0.07372984311082849,-0.01620381355530035,0.053882506967327444,0.04818435175543507,0.0056981552118923785,-0.014033225938653929,-0.01136160693547338,-0.002671619003180548,0.019066979994280527,0.02529623136508884,-0.006229251370808311,-0.10874460049196492,-0.06530524399986432,-0.04343935649210061,-0.0634156915064127,0.00634706444453264,-0.06976275595094535,-0.061014261702853206,-0.051478186812901484,-0.009536074889951722,0.026018148195931706,-0.00370919881305638,0.02972734700898809,0.040907185035931,0.005200386680487777,0.03570679835544323,-0.09448548407367584,-0.08191758249430953,-0.012567901579366299
-2350,-0.2161281179138322,0.05918918493323255,-0.27531730284706474,0.03656339238529247,0.010687061207143944,0.025876331178148526,-0.06868605136771769,-0.04147712018614086,-0.02720893118157683,-0.056677586624874765,-0.017305666578706295,-0.03937192004616847,0.04278927768052468,-0.021354351775610982,0.06414362945613566,0.022576578430868074,0.05127465321934474,-0.028698074788476663,-0.058870084841837936,-0.00744383579224931,-0.051426249049588625,-0.021951413340166627,-0.02565566365926087,0.003704250319094243,0.015091147449312203,-0.013382177353435843,0.028473324802748046,0.03434934306737446,0.0069979995247431885,0.02735134354263127,-0.09582437185474733,-0.0540080560396951,-0.041816315815052234,-0.020650357860513422,0.0002812836317385774,-0.020931641492252,0.024395083829073974,0.004114401036938835,0.02028068279213514,-0.007749260212806869,-0.01714910944766527,0.009399849234858398,-0.16560753833979813,0.020389636239180144,-0.1859971745789783,-0.027827693100708043,-0.027118935288263972,-0.000708757812444069,0.00481614928616496,0.006475768296938021,-0.0016596190107730606,0.013803313346233569,-0.018336457369986656,0.03213977071622023,0.1935600498552232,0.05246691382848154,0.14109313602674167,-0.0514610723716569,-0.020785005912660068,-0.030676066458996835,0.037663780612062034,0.01679919306527672,0.02086458754678532,-0.00036507299652638466,-0.04190748833392974,0.041542415337403354,-0.14175917222446027,-0.13840025066022113,-0.003358921564239142,-0.08820151669023643,-0.08795237326904642,-0.0002491434211900039,0.03176106969537104,0.04770651324275577,-0.01594544354738473,0.017449140653307882,0.0049468308590576455,0.012502309794250238,0.03709575142675967,0.04302659554627177,-0.005930844119512104,-0.1272418266098517,-0.06324661759493952,-0.06399520901491218,-0.04476985403888836,0.017558990453453334,-0.062328844492341696,-0.04730647861090772,-0.04443475084862238,-0.0028717277622853344,0.021655807852750182,-0.0016557003397411087,0.023311508192491292,0.06008106313840133,-0.004093921429320165,0.0641749845677215,-0.09184063900797364,-0.09619471868846965,0.004354079680496013
-2340,-0.2591982394809776,0.01075916477702192,-0.2699574042579995,0.02862689689455799,0.006730574717690654,0.021896322176867336,-0.10060816454374609,-0.06557624615935329,-0.035031918384392804,-0.07020202995372427,-0.018230323157820215,-0.05197170679590405,0.048633661442961246,-0.01489407261384683,0.06352773405680807,0.020408050750898653,0.04915390665774753,-0.02874585590684887,-0.04462412323942977,0.00419056064062102,-0.048814683880050794,-0.01793415062545715,-0.02767645871074573,0.00974230808528858,-0.01642066341705575,-0.03337341852506466,0.016952755108008907,0.028182519552002412,-0.003624094892245463,0.03180661444424787,-0.10099113873750594,-0.05580908691546304,-0.0451820518220429,-0.010618221911148239,-0.005297351606421169,-0.00532087030472707,-0.005701896973202562,0.002583902960088832,-0.008285799933291394,-0.006818464135423172,0.0032177977739169497,-0.010036261909340122,-0.10209867613004704,0.06093588430337837,-0.1630345604334254,-0.036726541190283575,-0.03436222535634768,-0.002364315833935897,0.02156419995697284,0.018501678601581157,0.0030625213553916826,0.027593769314766054,-0.0220522395255995,0.04964600884036555,0.21889043585262896,0.06989721324525154,0.14899322260737743,-0.050404118978766746,-0.026744757964649618,-0.02365936101411713,0.039379028913454205,0.018734607566549075,0.02064442134690513,-0.014543279223008996,-0.050080063038347125,0.035536783815338126,-0.12646218462318906,-0.12833281112453934,0.0018706265013502827,-0.07241294217025275,-0.079901481572878,0.00748853940262526,0.045471996729706365,0.05389355525663795,-0.008421558526931586,0.029272190283689187,0.0020233281476946963,0.027248862135994492,0.02869527646188469,0.023143658224228182,0.0055516182376565085,-0.12109051055104517,-0.07635164614083578,-0.044738864410209384,-0.04935995090870791,0.014751811157278364,-0.06411176206598627,-0.037848298687383264,-0.026818371441281907,-0.011029927246101356,0.018973358276351437,-0.0008708553735001935,0.019844213649851634,0.09277711131040427,-0.0058875598364760825,0.09866467114688035,-0.07975031768862326,-0.09631481197022804,0.01656449428160478
-2330,-0.2548973293020912,-0.020065665154950868,-0.23483166414714035,0.023041084419158614,0.013418808914091083,0.009622275505067533,-0.10230103212719625,-0.05733936401873341,-0.044961668108462846,-0.056448031511266435,-0.015321194802185708,-0.04112683670908073,0.03690074371025102,-0.020578411872873893,0.057479155583124907,0.01475150142975808,0.03270250005513206,-0.017950998625373978,-0.0189284998959652,0.021289214799776763,-0.040217714695741966,-0.029269091728850175,-0.03623483390070209,0.006965742171851914,0.0038772793994924443,-0.022804337189214943,0.026681616588707387,0.028846204174094735,-0.0034377607238977757,0.03228396489799251,-0.10097684484166651,-0.055013393380401544,-0.04596345146126497,-0.01769170561363106,-0.010666200055692278,-0.007025505557938783,-0.0073147252914279445,0.008697451140168292,-0.016012176431596234,-0.003202483030413379,0.0003573440150833207,-0.0035598270454966995,-0.10144572230286378,0.071137984435911,-0.17258370673877477,-0.025912615173144523,-0.01946757254028823,-0.006445042632856294,0.02603323938467546,0.023986737510824585,0.0020465018738508767,0.02310103419235923,-0.02886481293893021,0.05196584713128944,0.216665662373578,0.07249146086586979,0.1441742015077082,-0.04966460043324624,-0.02650232146033983,-0.023162278972906413,0.038075952218814484,0.013970313404025457,0.024105638814789023,-0.030438412908402823,-0.06191421146040042,0.0314757985519976,-0.13248437103680827,-0.12501678528266416,-0.0074675857541441,-0.042577424284127904,-0.07358510264708953,0.031007678362961626,0.08195621010531781,0.056882117515129255,0.025074092590188567,0.041322348175546426,-0.008054084800160215,0.049376432975706645,0.053049659940069875,0.025958322453902297,0.027091337486167582,-0.1346131127483949,-0.060961074415835516,-0.0736520383325594,-0.054983468324210125,0.01945028743439993,-0.07443375575861005,-0.06361595358152401,-0.03241642302852168,-0.03119953055300233,0.01657044252354535,0.0026313808970885475,0.0139390616264568,0.0547787651847797,-0.04751394728566603,0.10229271247044573,-0.08910921506472469,-0.09772800268115234,0.008618787616427644
-2320,-0.20737079554043839,-0.011166619425547997,-0.1962041761148904,0.013279242010578857,0.019128506618450745,-0.005849264607871887,-0.09168705068162157,-0.05378956239000089,-0.03789748829162068,-0.05446248704729908,-0.026031978958163043,-0.028430508089136036,0.01698237744454182,-0.028766067916264716,0.045748445360806536,0.014308607217154157,0.028725640818306784,-0.014417033601152627,-0.023570202099752843,0.016034971249448228,-0.03960517334920107,-0.0388216461857088,-0.032232167618948766,-0.00658947856676003,0.009586209552829001,-0.017118231344337504,0.026704440897166504,0.033001037399779956,-3.245145628527133e-05,0.03303348885606523,-0.07848492327513176,-0.040882447953542934,-0.037602475321588835,-0.01409334477282819,-0.007319959660728665,-0.006773385112099524,-0.01367843074337875,-0.0001720490941562417,-0.013506381649222507,-0.027736702123133943,0.0037946531125514532,-0.03153135523568539,-0.12266308067984873,0.10576881065309947,-0.2284318913329482,-0.035693830943363807,-0.022859229243776893,-0.012834601699586915,0.03404749981469395,0.027651277526986887,0.006396222287707068,0.01381433395569164,-0.03144363555211876,0.0452579695078104,0.21630094540979916,0.06068414559501194,0.1556167998147872,-0.05335870486582273,-0.014104920937793235,-0.039253783928029494,0.03349854331897986,-0.002068538250037121,0.03556708156901699,-0.02298875502879016,-0.050989130945539064,0.0280003759167489,-0.11356362741148561,-0.11926502842307865,0.005701401011593036,-0.031968660130408784,-0.06521862928408045,0.03324996915367166,0.08078232936607678,0.05127511069004853,0.02950721867602825,0.03701038813834197,-0.010657571324897981,0.04766795946323995,0.04399020229524911,0.01727031966876795,0.026719882626481156,-0.1469987917266612,-0.06886573194110925,-0.07813305978555195,-0.03796942784831768,0.03331063980485601,-0.07128006765317368,-0.06088443675880776,-0.026106930747912847,-0.03477750601089491,-0.0001800842901991141,-0.01089913129488668,0.010719047004687567,0.0662918272982448,-0.051278840890296884,0.11757066818854169,-0.09203613969920822,-0.09248299842203013,0.00044685872282191285
-2310,-0.24142180020156212,-0.036214254220206604,-0.20520754598135552,-0.0030547902027170067,0.017370590901178793,-0.020425381103895798,-0.09010045342003997,-0.06425066372341377,-0.025849789696626196,-0.04185304611054259,-0.026532923995803648,-0.01532012211473894,0.01872410314371555,-0.017929399402647688,0.03665350254636324,-0.010045061270095636,0.015839440740386807,-0.02588450201048244,-0.026208991329136937,0.012490009742324273,-0.038699001071461216,-0.04328491101852287,-0.05347970852545213,0.01019479750692925,0.018276564998637675,-0.0014921391655147523,0.019768704164152426,0.009659018940135438,-0.002291491542208353,0.011950510482343791,-0.058595443677762225,-0.03514201938442861,-0.02345342429333361,-0.032821754607783374,-0.009555176747721508,-0.023266577860061862,-0.010512938514086915,0.007570160142874634,-0.01808309865696155,-0.028020875697033536,0.013846229765395146,-0.04186710546242868,-0.19947618053566488,0.12021875166879463,-0.3196949322044595,-0.053461100650768534,-0.03664063115241157,-0.01682046949835697,0.027954998653141435,0.023522116502361974,0.00443288215077946,0.00268994709189076,-0.03312336011035304,0.035813307202243794,0.21958656953566774,0.05646928607447203,0.1631172834611957,-0.055387148423465066,-0.010065475297638774,-0.04532167312582629,0.0530805347478585,0.011376960375204167,0.04170357437265433,-0.022244150699241298,-0.056495949858489034,0.03425179915924773,-0.09771459051370425,-0.10707331811467705,0.0093587276009728,-0.053150596520534166,-0.09566395535349892,0.04251335883296476,0.061953282308650534,0.03141581065441779,0.030537471654232737,0.03739440756229218,-0.0055662170267192865,0.04296062458901147,0.026747858306290177,0.0049175028286520695,0.021830355477638105,-0.1169627306743522,-0.061087399217955904,-0.0558753314563963,-0.014704490570991565,0.029001413511706504,-0.04370590408269807,-0.06067152385057322,-0.02071140607338398,-0.03996011777718924,0.0031098137874682836,-0.007794693157872103,0.010904506945340385,0.020501636403871464,-0.08133101946214141,0.10183265586601288,-0.06827721998017064,-0.08126963734621775,0.012992417366047115
-2300,-0.18029572940287225,-0.06736780360292265,-0.1129279257999496,-0.054098640869266586,0.018339718388488396,-0.07243835925775498,-0.07994884109417415,-0.05341295528443159,-0.026535885809742563,-0.04860561358794643,-0.03088267159244742,-0.017722941995499005,0.0062031042011130265,-0.026119262956430366,0.03232236715754339,-0.009513955762035328,0.004858972191389107,-0.014372927953424436,-0.011679121674046332,0.01851819442256797,-0.030197316096614298,-0.0363807982302636,-0.0427545739544494,0.006373775724185803,0.03192550145718944,0.0061454450526171635,0.02578005640457228,0.005038350293580998,-0.0016361814894799707,0.006674531783060968,-0.0675863041607625,-0.03499812749964504,-0.032588176661117456,-0.043011936209764214,-0.01499458129191032,-0.02801735491785389,-0.015257482552321924,0.005154084213281768,-0.02041156676560369,-0.00031139978457260807,0.018559767488160853,-0.018871167272733462,-0.24885308296154612,0.10900445173724556,-0.35785753469879167,-0.040928973876189316,-0.02949935925430087,-0.011429614621888446,0.03628382739239142,0.026906437622369783,0.00937738977002164,0.008680566716473699,-0.033919599143698645,0.042600165860172345,0.20823118615470976,0.04276227114010523,0.16546891501460453,-0.03557537682307019,-0.011867179678588496,-0.02370819714448169,0.050162052563400186,0.010862385884786515,0.03929966667861367,-0.02506714090010374,-0.0594147265386381,0.03434758563853436,-0.08707085627321964,-0.09704877430135923,0.009977918028139594,-0.06898662693026832,-0.10046174580727214,0.03147511887700383,0.0626410383182294,0.01771593190939298,0.04492510640883642,0.04987090959955652,0.023156784188309913,0.026714125411246608,0.022117883297897472,0.004330013552662663,0.01778786974523481,-0.09182526472648926,-0.05448809798125948,-0.03733716674522978,-0.00946869666893602,0.032445131016965195,-0.04191382768590121,-0.07160451513845398,-0.02705032534130978,-0.0445541897971442,0.010396507977465273,-0.002835655614329334,0.013232163591794606,0.06079444205033835,-0.05975494706437298,0.12054938911471133,-0.04723296700227619,-0.0666489785088883,0.019416011506612114
-2290,-0.13406045288485766,-0.08205585474930713,-0.052004598135550514,0.0014944635847994393,0.016901708832075923,-0.015407245247276486,-0.05458938639143275,-0.033188035080392565,-0.021401351311040182,-0.05547295862215443,-0.03153701093497583,-0.023935947687178594,0.0001975721800710377,-0.02756187099750772,0.02775944317757876,-0.023833589391121533,-0.00477443636657674,-0.019059153024544792,-0.021435057977524593,0.02167035163762443,-0.04310540961514902,-0.01746219929320828,-0.032785210245398475,0.015323010952190195,0.017430639066371663,-0.00044935357278885947,0.01787999263916052,-0.0058150916020865235,0.0027185945797693436,-0.008533686181855868,-0.05092819794949299,-0.026529470677978537,-0.02439872727151446,-0.03637966328750009,-0.010129032986385495,-0.0262506303011146,-0.017351626127818754,-0.007102566592499081,-0.010249059535319674,0.022351017324378178,0.025260818590056647,-0.002909801265678469,-0.26219130333467644,0.09588469175239214,-0.3580759950870686,-0.041100793951933334,-0.01837937872724279,-0.022721415224690546,0.026295379642368374,0.0130437376500301,0.013251641992338274,0.014683125334636215,-0.021091609734504333,0.03577473506914055,0.18315927348380814,0.03383621988310028,0.14932305360070786,-0.050655276220641636,-0.015474076735513983,-0.03518119948512766,0.054151924918205696,-0.0023795870091701784,0.05653151192737588,0.007576168323953488,-0.04987041715915375,0.05744658548310724,-0.053103039255181055,-0.06723438222699671,0.014131342971815645,-0.0822197017871888,-0.10392602575905696,0.021706323971868148,0.062099672142014714,0.04263534844923449,0.01946432369278022,0.042475438757676516,0.018876825769767968,0.023598612987908548,-0.002391920623671155,-0.012774006241685006,0.010382085618013851,-0.06775103252980622,-0.04282176857062317,-0.024929263959183053,0.017006408123265548,0.03170021340057945,-0.0146938052773139,-0.049020167872307646,-0.02553916299262075,-0.023481004879686896,0.0031662581172321853,0.004020986539371264,-0.0008547284221390788,0.05207083707008001,-0.06826890599704166,0.12033974306712168,-0.014497772688553434,-0.03715630280264205,0.022658530114088617
-2280,-0.0824436255983875,-0.06080522486772487,-0.021638400730662637,-0.015686379054300936,0.01012252092327427,-0.025808899977575205,-0.055096500909823105,-0.03330549175193151,-0.021791009157891596,-0.06469485260201795,-0.03959611172254295,-0.025098740879474984,0.0006986770390221612,-0.03299234656147144,0.0336910236004936,-0.019579232120673053,0.0008086035416835126,-0.020387835662356565,-0.029271698061841395,0.018230397218478914,-0.04750209528032031,0.009954767276094774,-0.01798442722786167,0.027939194503956443,0.023059684140101313,0.0164891363424331,0.006570547797668211,0.004938902282384198,0.01721183368523972,-0.012272931402855519,-0.025735682995695633,-0.01472175978822164,-0.011013923207473993,-0.043198204300346946,-0.01370575662474694,-0.029492447675600008,-0.024939730041249563,0.0034747583924070406,-0.028414488433656602,0.036808135191749095,0.03584841126552532,0.0009597239262237756,-0.32786292338836914,0.07292450494448678,-0.40078742833285597,-0.033997107695391646,-0.012983154473407263,-0.021013953221984377,0.022475363335436482,0.01336372955080007,0.009111633784636412,0.014932007431564311,-0.014937517736293347,0.02986952516785766,0.1771747438259761,0.04017436642320488,0.1370003774027712,-0.05006401021372783,-0.010804993843159279,-0.039259016370568556,0.049492593711438916,0.0034343367109217794,0.04605825700051713,0.01420531560741279,-0.0455148432897053,0.05972015889711809,-0.030963251421153932,-0.06435850379720394,0.03339525237605001,-0.06307836865633394,-0.08129431193705451,0.01821594328072057,0.03001543998431143,0.020632680287366006,0.009382759696945424,0.031390490977092005,0.0027294283788289677,0.028661062598263034,-0.017257886033297275,-0.02720324020540366,0.009945354172106383,-0.05183761648491881,-0.03481184037691578,-0.017025776108003026,0.04078729243817031,0.028645745879292816,0.012141546558877494,-0.048570108066283424,-0.015584186283215711,-0.03298592178306771,-0.005961596353158732,-0.0017497742226809444,-0.004211822130477788,0.027064722393691985,-0.06929966573102413,0.09636438812471611,0.0036446914580162268,-0.009629805476812222,0.013274496934828448
-2270,0.027199074074074073,-0.024949215797430084,0.052148289871504154,-0.005941786487728306,0.014441254094877268,-0.020383040582605573,-0.01558072069922143,-0.020252886078214957,0.0046721653789935265,-0.0692291024395058,-0.04314563448389789,-0.026083467955607904,-0.00016666703458506532,-0.034950408279046975,0.03478374124446191,-0.04011776207943427,-0.0015988297301469453,-0.03851893234928733,-0.003541072355717344,0.03545350422264614,-0.038994576578363485,0.01766492752871037,-0.011370621272841391,0.029035548801551764,0.027969763497368787,0.024628855346665583,0.0033409081507032026,-0.01320669588693494,0.013723825545158296,-0.026930521432093235,-0.014682689806260536,-0.004915194315984673,-0.009767495490275863,-0.05659069186365928,-0.02480093773753885,-0.03178975412612043,-0.021573689788094624,-0.001426002001258175,-0.02014768778683645,0.036743472941400686,0.034446261415865057,0.002297211525535633,-0.2697354687431731,0.05761043172627399,-0.3273459004694471,-0.036318468510391534,-0.016041909780141896,-0.02027655873024964,0.01674081921542325,0.019693060876199292,-0.0029522416607760437,0.002029628908528023,-0.013233915190899916,0.015263544099427939,0.13384478280311943,0.041108358995664625,0.09273642380745481,-0.04105723245649224,-0.012060780052533722,-0.02899645240395852,0.04749189737182999,-0.007096519837998638,0.05458841720982863,0.03150832980911381,-0.041273128820163596,0.07278145862927742,0.013200692299658326,-0.06287020873431509,0.07607090103397342,-0.07456269397594935,-0.08523077799185656,0.010668084015907214,-0.012578477380008673,0.0007429974561313863,-0.01332147483614006,0.05190146391920727,0.021337853475943556,0.030563610443263712,0.0040518109590063035,-0.0019536349733298517,0.006005445932336156,-0.024619300324350626,-0.022394580198119397,-0.002224720126231228,0.06969101183625245,0.02637893714910259,0.043312074687149864,-0.029586239248330884,0.0011113015210290444,-0.03069754076935993,-0.005329957424848407,-0.002996925127940481,-0.002333032296907926,0.011699414155767014,-0.07186782981399736,0.08356724396976438,0.013819106003267655,-0.003005124910977364,0.01682423091424502
-2260,0.04157021604938271,-0.045164477828168306,0.08673469387755102,-0.008115266580626546,0.01467334287824591,-0.022788609458872455,-0.007781970587357933,-0.010492795990812279,0.0027108254034543446,-0.06938464211928713,-0.04483940796234438,-0.024545234156942757,-0.009704215682595326,-0.033088373263517136,0.023384157580921813,-0.05201526055411396,-0.0047046024243404365,-0.04731065812977352,0.008402511613978389,0.04252981520697092,-0.03412730359299253,0.010922997328852768,-0.01745733381555623,0.028380331144408997,0.015265182801312968,0.018255167209457253,-0.0029899844081442838,-0.030620566058079734,0.016025785299071574,-0.046646351357151304,0.006131128388725356,-0.0038250465266309575,0.009956174915356313,-0.05239777832968323,-0.027716315579538357,-0.024681462750144875,-0.024278977078416388,0.01111247155384609,-0.03539144863226248,0.03079965082384812,0.033961294538251974,-0.0031616437144038564,-0.2671867642132756,0.051668309165141486,-0.31885507337841706,-0.04233754053879912,-0.006763625689964992,-0.035573914848834126,0.002484004924621117,0.0045666640753951535,-0.002082659150774037,0.011020609458070714,0.00047939651142607607,0.010541212946644637,0.1340429985443036,0.04315711689654407,0.09088588164775953,-0.04095607190073708,-0.008014357822327182,-0.032941714078409894,0.023125131203694697,-0.011269437347355702,0.0343945685510504,0.04568653603559642,-0.03142880895838529,0.07711534499398172,0.042198200617698405,-0.05654215716992674,0.09874035778762515,-0.0837810005599795,-0.10351078672374028,0.019729786163760785,-0.032904567639008196,-0.01060635773808373,-0.022298209900924466,0.03228963323048082,0.01384121622667882,0.018448417003802,-0.009255287403483905,-0.03541721063821851,0.026161923234734603,-0.02047865403262689,-0.00814561038857743,-0.012333043644049458,0.08559378176966781,0.04350288350282244,0.04209089826684537,-0.015530525306343593,0.005836929484283392,-0.021367454790626985,-0.022010600782694706,-0.008541908570937083,-0.013468692211757623,-0.0436587894105452,-0.082708277524779,0.0390494881142338,0.02394883467623689,0.003968664032062114,0.019980170644174778
-2250,0.10466663517258755,0.0018935815066767447,0.10277305366591082,-0.014928954173442456,0.010167997779474884,-0.02509695195291734,-0.011585329475285625,-0.00552046356233034,-0.006064865912955284,-0.06184472205595567,-0.04330653760091307,-0.018538184455042597,-0.01527817942202963,-0.03550559714259855,0.020227417720568918,-0.06866146710086227,-0.015284444673140395,-0.05337702242772187,0.026784585737315045,0.0464870267631954,-0.019702441025880358,0.023641355911312074,-0.013733621585853785,0.03737497749716586,0.017286560619223488,0.023183791317347758,-0.00589723069812427,-0.022889791713991706,0.016975252100708382,-0.03986504381470009,0.018028414359076005,-0.0019125232633154788,0.019940937622391484,-0.046995062954851625,-0.03386410331670091,-0.013130959638150716,-0.022826587179281488,0.007202840604430633,-0.030029427783712124,0.03602367999673285,0.03954607100255416,-0.003522391005821304,-0.17007869428653263,0.07749518173476967,-0.24757387602130232,-0.03427094594110867,-0.0001753996606553504,-0.03409554628045332,0.004517851751548887,0.0034204783969309705,0.001097373354617917,0.020436801855870632,0.015951413806435853,0.004485388049434781,0.08397528804711508,0.020505021994018643,0.06347026605309644,-0.058966139120182226,-0.020345480739379012,-0.03862065838080322,0.010377252223422612,-0.015154346746404378,0.02553159896982699,0.04097311833786964,-0.019072353130410582,0.060045471468280216,0.0709196842874834,-0.036213314832221774,0.10713299911970517,-0.06870900997522802,-0.09680764229648542,0.02809863232125739,-0.06479407369761385,-0.04123497777912812,-0.02355909591848572,0.037722682231152854,0.011807564976189764,0.02591511725496309,-0.006414201698434605,-0.029470824474368062,0.023056622775933455,0.006779431047127339,0.007899978828898905,-0.001120547781771565,0.08882226693084783,0.04916150974040842,0.03966075719043941,0.005194728761071904,0.009690133823552322,-0.0044954050624804185,-0.027961445834946027,0.004711757622672343,-0.03267320345761837,-0.07278794302286307,-0.1067709849870136,0.03398304196415053,0.04482830850009077,0.017751462764100487,0.02707684573599028
-2240,0.17006605883093978,0.03544658604182414,0.13461947278911565,-0.02388162217514235,0.010875241301767168,-0.03475686347690952,-0.00988313993377681,-0.002045237598066999,-0.007837902335709811,-0.051950253046968695,-0.04126843145205409,-0.010681821594914603,-0.011725191446338734,-0.023546409594723167,0.011821218148384433,-0.07486933701860524,-0.03255548122937142,-0.042313855789233815,0.059019817170992375,0.04952834316316351,0.009491474007828862,0.04633070002870632,0.0013509809613859475,0.04497971906732037,0.01734647442892867,0.014698854647671136,0.002647619781257534,-0.043490185528116045,0.009648550728430511,-0.05313873625654656,0.022694894887454627,0.007838772478342365,0.014856122409112263,-0.05056614210561965,-0.03869014020907182,-0.011876001896547831,0.0047076009812075945,0.006088215798117804,-0.0013806148169102095,0.028973793070589057,0.026394109609320895,0.0025796834612681627,-0.13471723943744024,0.09703524979731731,-0.23175248923475752,-0.03210171748484046,0.0015553296439744847,-0.03365704712881494,0.009091747282328673,0.006204588720014319,0.002887158562314355,0.027520298585045583,0.028322966307241734,-0.0008026677221961503,0.03840945346370115,0.0015048539070701176,0.03690459955663103,-0.06798163761498292,-0.021782658290107546,-0.04619897932487538,0.002353986288253877,-0.02292672561659336,0.02528071190484724,0.03531087230758665,-0.020116967942253403,0.05542784024984006,0.08314683019262044,-0.017934142010951466,0.10108097220357191,-0.05191674338702176,-0.08362439612380293,0.03170765273678116,-0.07048118062019572,-0.034037017293334845,-0.03644416332686088,0.04500253432173602,0.006162892368233335,0.03883964195350268,-0.004530505924627302,-0.027234324294080348,0.022703818369453045,-0.007014535539962501,-0.0014082876088235535,-0.005606247931138947,0.1214826302918917,0.06928039126492506,0.05220223902696663,0.015570338289184197,0.014690990668183022,0.0008793476210011753,-0.025762804799380725,0.0022470218896486474,-0.028009826689029373,-0.12273902561175881,-0.11663890797703211,-0.006100117634726703,0.060258898772534944,0.03872310119953638,0.02153579757299856
-2230,0.20078065948601662,0.04922721403376165,0.15155344545225496,-0.02609430645442043,0.014013144379609432,-0.04010745083402986,-0.014104122542731856,0.007671971482265907,-0.021776094024997764,-0.025371203490954026,-0.03269122262769808,0.007320019136744051,-0.018671122894311026,-0.024885264647383328,0.006214141753072303,-0.08058285613472806,-0.04935789527849041,-0.031224960856237643,0.0649741079745105,0.05037617816980424,0.014597929804706263,0.04861585269928591,-0.005311479770154836,0.053927332469440745,0.009962810642404427,0.006313774327503149,0.003649036314901278,-0.04095897193786488,2.617052926231559e-05,-0.0409851424671272,0.03899184199718125,0.010470755165575725,0.028521086831605518,-0.05232816298269776,-0.05551917996884243,0.0031910169861446643,0.0019653706338584173,0.011013253057829606,-0.009047882423971188,0.008332922104109627,0.020628959499309985,-0.01229603739520036,-0.08315330579114216,0.11596120143504202,-0.19911450722618418,-0.02690058060867262,0.002351787286746229,-0.029252367895418848,0.02746687541467877,0.007603875336940624,0.019863000077738144,0.031685170576074805,0.022951337580553767,0.008733832995521041,0.02001661840774088,0.007284824920000127,0.012731793487740752,-0.07622622290902875,-0.028886571110638252,-0.0473396517983905,0.019332384399944703,-0.012153942255013902,0.0314863266549586,0.038077836454526726,-0.017856045572676636,0.05593388202720336,0.10653245900660967,-0.01216373483729466,0.11869619384390433,-0.046898283045908824,-0.08400641603629426,0.037108132990385435,-0.08424873013724737,-0.03713330037260356,-0.047115429764643814,0.06211101258282999,0.014739326169788201,0.0473716864130418,-0.021272396085891553,-0.04346488119661308,0.022192485110721524,0.025880208997367062,0.004645945500205278,0.021234263497161787,0.12152079205502621,0.06703495312209017,0.05448583893293604,-0.005338401699148868,-0.011417671078983765,0.006079269379834897,-0.04225530039134735,0.0018787898335698619,-0.04413409022491722,-0.1368610163174507,-0.1100845572391945,-0.02677645907825621,0.09577299576880646,0.05426819901970368,0.04150479674910279
-2220,0.2205215419501134,0.03212789745527841,0.18839364449483498,-0.019380981578736904,0.021524666489986466,-0.04090564806872337,0.0024852340184351044,0.007558243593950422,-0.0050730095755153175,-0.02893038043932987,-0.03633192382202828,0.007401543382698409,-0.02524067382047201,-0.024141333645328136,-0.0010993401751438745,-0.07358476002852166,-0.05036313649962878,-0.023221623528892874,0.07261434591279356,0.0607913256367027,0.011823020276090859,0.06244029653464463,0.0015585746745400907,0.06088172186010454,0.027454790037759965,0.005600514688155753,0.021854275349604213,-0.042572123361594015,0.003601064826494625,-0.04617318818808864,0.07070046760097923,0.022703471224958284,0.047996996376020944,-0.0594176394000286,-0.05529340046510578,-0.004124238934922821,-0.026693997492094185,0.013326943943660782,-0.04002094143575497,0.023053793887375378,0.019660727382250894,0.003393066505124483,-0.16505653269381076,0.0842553170831169,-0.24931184977692766,-0.032461465768429495,0.002784917061017604,-0.035246382829447094,0.03551910098546658,-0.0026973328584677632,0.03821643384393435,0.043339465077984585,0.02828347579001698,0.015055989287967607,0.006066987406164668,0.011017623757980165,-0.004950636351815497,-0.08822246950358073,-0.0456617818908652,-0.04256068761271553,0.021453404127860242,-0.02174269227421444,0.04319609640207468,0.030498053546449213,-0.016603592173702456,0.047101645720151665,0.11739440192172836,-0.0057461617653641285,0.12314056368709249,-0.04304011920919505,-0.08852184394605214,0.04548172473685709,-0.07670965371899229,-0.02636121829486227,-0.05034843542413002,0.087817603161347,0.029530267853548207,0.058287335307798796,-0.0067436930384075,-0.04347109801434842,0.03672740497594092,0.04582783099145085,0.018436403065013995,0.027391427926436857,0.12541481836527218,0.06131526806348896,0.06409955030178323,-0.017384425507312607,-0.018322627102947717,0.0009382015956351122,-0.021865458220444674,0.0033355911065238893,-0.025201049326968563,-0.11729405187574977,-0.09332160868400517,-0.023972443191744606,0.11790646688357934,0.07375682506877435,0.04414964181480499
-2210,0.22501732174351222,0.05497685185185185,0.17004046989166036,-0.02203118457801398,0.02301128923750994,-0.04504247381552392,0.010656862452644453,0.012549219938549653,-0.0018923574859051994,-0.020227667183702017,-0.02544092817499394,0.0052132609912919235,-0.03748352645370078,-0.024805794273276543,-0.012677732180424239,-0.06684027139675236,-0.05273013959437506,-0.014110131802377295,0.0716187231527017,0.05967513918300597,0.011943583969695732,0.07466562004836284,-0.001467752425035153,0.076133372473398,0.021500498568487902,0.01206550005920055,0.009434998509287354,-0.04450246159998241,0.000736962104026807,-0.04523942370400922,0.07417960184829603,0.03296934721683554,0.04121025463146048,-0.050012041573532624,-0.04994995221000504,-6.208936352757896e-05,-0.0370095545300632,0.027484578912480843,-0.06449413344254405,0.0025830867376022896,0.008018119043202892,-0.0054350323056006015,-0.16255637491686367,0.06046740813740673,-0.22302378305427042,-0.030603661199447314,-0.008231255503611801,-0.022372405695835512,0.04087218583394048,-0.0021133928361587234,0.042985578670099195,0.06537701045764,0.031330674305173535,0.03404633615246646,-0.001663426500017443,-0.008057073447653601,0.006393646947636158,-0.07702504246999194,-0.044324020748378816,-0.03270102172161313,0.006835392484652368,-0.039163982857757275,0.045999375342409644,0.03704948727124201,-0.008394871628044835,0.045444358899286844,0.10460961162585979,0.013292078838607642,0.09131753278725213,-0.008800694754225947,-0.06237602148802688,0.05357532673380093,-0.023327081842965138,-0.002204133717445525,-0.021122948125519615,0.11282119043956804,0.05118194365444033,0.061639246785127715,0.004250749126537108,-0.04870876695637037,0.052959516082907485,0.05497234305605429,0.0204482425061905,0.03452410054986379,0.12707867123793706,0.058253168189575426,0.06882550304836164,-0.010713154382630461,-0.017438086484184726,0.0067249321015542644,-0.01247957252827592,0.008402141659140756,-0.02088171418741668,-0.13966794395462329,-0.1305017528738979,-0.009166191080725375,0.11843990448394799,0.0733378950161288,0.04510200946781919
-2200,0.18979709939531367,0.039747496220710506,0.15004960317460317,-0.01955347999880819,0.024126256298152543,-0.04367973629696074,-0.005291143394087642,0.006406049577901739,-0.01169719297198938,-0.0006296675312527488,-0.017123309712755757,0.016493642181503006,-0.03837315314161841,-0.02700447462356429,-0.011368678518054124,-0.056536089446253594,-0.052601498121834504,-0.003934591324419092,0.06845489848342541,0.05292940606824294,0.01552549241518247,0.06434756377424833,-0.004070782968882027,0.06841834674313035,0.040287757468898316,0.01049347581407889,0.029794281654819423,-0.03298010097637011,0.006428528807995201,-0.03940862978436531,0.08211080818640003,0.03537167464424876,0.04673913354215127,-0.04112385510976647,-0.043005350974238556,0.0018814958644720898,-0.03597831548104082,0.022041283338470177,-0.058019598819511,0.036835361402422113,0.011729391885568237,0.025105969516853874,-0.17464937107681552,0.07644414453339289,-0.25109351561020843,-0.028686793479428124,3.758564156900366e-05,-0.02872437912099713,0.02596996415005993,-0.008489728621558053,0.034459692771617985,0.05561642401427536,0.03605851576268587,0.019557908251589495,-0.04149686184838557,-0.02835436534491125,-0.013142496503474325,-0.06983741056883627,-0.039841561639917256,-0.029995848928919013,0.012897643197632445,-0.04632450449804666,0.05922214769567911,0.03212461640225984,-0.006450225369320133,0.03857484177157997,0.11649732181489936,0.013062679975530789,0.10343464183936857,0.009787777261035868,-0.06288379950835699,0.07267157676939284,-0.015451032600739684,0.0006932801542341188,-0.016144312754973803,0.11007524509626809,0.04017545145509296,0.06989979364117514,0.005630882663782063,-0.05749468462083629,0.06312556728461835,0.06287817025542174,0.03430420182024682,0.028573968435174908,0.1270588271211071,0.06172283569376559,0.06533599142734153,-0.010730464375169854,-0.019783590473272505,0.009053126098102651,-0.03028103900571969,-0.01032662452156711,-0.019954414484152583,-0.1729084895002271,-0.13554490501869343,-0.03736358448153368,0.12806133135970732,0.08953373085140551,0.0385276005083018
-2190,0.14442397329302092,0.0045804201310153695,0.13984355316200553,-0.023287286709624,0.030372267272188395,-0.053659553981812394,0.003879798944008591,0.014387510067714703,-0.010507711123706113,0.006213005691679593,-0.0218248987919394,0.02803790448361899,-0.04858288870394857,-0.03339080218720129,-0.015192086516747277,-0.04880657468188802,-0.04749994486794034,-0.001306629813947676,0.05406503827897272,0.04746125919055092,0.006603779088421802,0.06342150119447476,-0.0020143077479487957,0.06543580894242355,0.03551890352022163,0.01024098190174991,0.025277921618471713,-0.026547384883692935,0.010001329462886526,-0.03654871434657946,0.07960270592977504,0.031157834150785355,0.048444871778989686,-0.053000797754246536,-0.044675178553957536,-0.008325619200288998,-0.043920017226019736,0.027869842221481016,-0.07178985944750076,-0.013015830339868192,-0.025417369301426483,0.012401538961558291,-0.14179050134231772,0.08456844363964716,-0.22635894498196488,-0.011350863753839105,0.009221010731595564,-0.02057187448543467,0.012416408895413268,-0.013316725090799961,0.02573313398621323,0.06309574429981936,0.04136677598498993,0.021728968314829424,-0.063170563852426,-0.046688528541481006,-0.016482035310944998,-0.07067111308005986,-0.03386611226031053,-0.03680500081974933,-0.001201953847020332,-0.05299477233278889,0.05179281848576856,0.02190618708364509,-0.007737017317472538,0.029643204401117628,0.12773786610566523,0.012048102890052668,0.11568976321561256,0.028755896394301497,-0.0601788137925798,0.08893471018688129,0.022599275784635695,0.004297784541786011,0.018301491242849684,0.12576016748201974,0.0424547925520878,0.08330537492993194,-0.02828652069578624,-0.06888855732527634,0.0406020366294901,0.033459697124590175,0.020944184321922382,0.012515512802667793,0.11758555104059495,0.055290288899811635,0.062295262140783327,-0.004301533146039214,-0.01778255533571865,0.013481022189679436,-0.023064228271620867,-0.007214122908871973,-0.015850105362748893,-0.20408751557786603,-0.14232346055742554,-0.06176405502044049,0.10685509209478991,0.0926840848473,0.014171007247489912
-2180,0.11433531746031746,-0.019236977198286723,0.13357229465860418,-0.029539570353480624,0.04514283653265631,-0.07468240688613693,0.016216478238821108,0.03416311189332697,-0.017946633654505863,0.00779736505055576,-0.021840989103640917,0.029638354154196675,-0.049910706204649456,-0.03537645778467502,-0.014534248419974437,-0.03612068775406691,-0.039037173710093576,0.002916485956026669,0.061224966018539585,0.04804268732583894,0.013182278692700646,0.08225900883732924,0.009474706814425816,0.07278430202290342,0.021459129509405754,0.008101202983707723,0.013357926525698031,-0.029576885351098585,0.009833838075607705,-0.03941072342670629,0.06939972307959127,0.028717389667800332,0.04068233341179094,-0.049139027492417574,-0.04279462343741768,-0.006344404054999887,-0.02039256747913245,0.0433669268865236,-0.06375949436565605,-0.012350489816546389,-0.028243790296918845,0.015893300480372456,-0.1411642482292572,0.05009053969425255,-0.19125478792350972,-0.025441899757304143,0.0002666790758943593,-0.025708578833198503,0.010742326973870944,-0.012891877086952828,0.023634204060823772,0.05966006930126581,0.040480535307736744,0.019179533993529067,-0.09620282068928335,-0.05843717195294834,-0.037765648736335006,-0.049425652223962495,-0.03280392642488131,-0.016621725799081184,-0.0034394568551050398,-0.05294357089095629,0.04950411403585125,0.015251737711317624,-0.0052104230147800345,0.020462160726097658,0.12332333676499112,0.03186965668501857,0.09145368007997255,0.04278385740454248,-0.0593530813109215,0.10213693871546398,0.022157344212215543,-0.007858095772095888,0.03001543998431143,0.12716101253121448,0.0432847700167544,0.08387624251446009,-0.02191272831263133,-0.06663962350951795,0.04472689519688662,0.03992448584051026,0.028420741128899255,0.011503744711611004,0.10502422508723779,0.032635939832637774,0.07238828525460002,-0.0027644058085410966,-0.022461446319116635,0.01969704051057554,-0.03855147722874468,-0.029254289769062056,-0.009297187459682622,-0.19888421714671728,-0.13841589117040728,-0.060468325976309995,0.10459845554453924,0.10102358576196395,0.003574869782575303
-2170,0.1426681783824641,-0.011107568027210885,0.15377574640967498,0.012391659230939317,0.04770992665680812,-0.035318267425868806,0.03399531664827134,0.04837723354115085,-0.014381916892879515,0.01028278186471695,-0.01766287149848,0.027945653363196953,-0.06257519332272257,-0.04084887604608399,-0.02172631727663858,-0.04019862243360262,-0.03777832501451811,-0.0024202974190845137,0.0580183606837906,0.036412180044375214,0.021606180639415384,0.07672209526929608,0.005650441379914335,0.07107165388938175,0.025817145905818344,0.023340708438004187,0.0024764374678141587,-0.04729747412519772,0.003961171309144087,-0.051258645434341804,0.08214225475724676,0.02949688345424381,0.05264537130300296,-0.03639941899407705,-0.033631738577438605,-0.002767680416638444,-0.025784142773304736,0.03702960933244952,-0.06281375210575425,0.01637146080531728,-0.03958520868039662,0.0559566694857139,-0.1355862263152529,0.049794404501254934,-0.18538063081650782,-0.026700123853637934,0.00770505652164575,-0.03440518037528368,0.017317527782347655,-0.01247064481079801,0.029788172593145666,0.061413264589220556,0.043886822014402097,0.01752644257481846,-0.08550868502091573,-0.061223292411032845,-0.02428539260988288,-0.06334220523034956,-0.02505119072950714,-0.03829101450084242,-0.006711228988208308,-0.052987092116514,0.04627586312830569,0.004861615646811756,-0.00035603653621632563,0.005217652183028082,0.1389168643599958,0.04830431344463841,0.09061255091535741,0.03351334934178681,-0.062288228091988494,0.0958015774337753,0.016116692031697542,-0.014257817355205264,0.030374509386902806,0.12905426958370023,0.05910389273883272,0.0699503768448675,-0.03763350616086637,-0.07738228455618139,0.03974877839531501,0.060241724848205544,0.046101534729378356,0.014140190118827192,0.12505609779180774,0.05259759489304021,0.07245850289876753,0.022364510360896036,-0.011732712943200722,0.03409722330409676,-0.05206317464413194,-0.03685008386014708,-0.015213090783984862,-0.18532128256793115,-0.13075507518140206,-0.05456620738652908,0.1349373699571295,0.13463015458518943,0.00030721537194006507
-2160,0.12093923217435122,-0.028622212773998488,0.14956144494834972,0.015154770286990325,0.04900680114225318,-0.03385203085526285,0.03762342272469648,0.044007099603257466,-0.006383676878560988,0.007573173374181271,-0.014876029511777035,0.022449202885958308,-0.06523524334490804,-0.04376499727372467,-0.02147024607118338,-0.021698140946948257,-0.03140689665311643,0.009708755706168175,0.057800568205020504,0.031546851634707565,0.02625371657031294,0.07556897706576017,0.017214059932953718,0.05835491713280646,0.01995700470894014,0.023745839913153505,-0.0037888352042133675,-0.05333553863659917,0.009170153453515382,-0.06250569209011456,0.07930348704353635,0.023017936933425704,0.056285550110110646,-0.036122839101999656,-0.03491491875700857,-0.0012079203449910816,-0.018291035292230137,0.041723488606761214,-0.06001452389899135,0.03523582152538249,-0.025754293658505043,0.06099011518388753,-0.16028924155407864,0.053564059867855736,-0.2138533014219344,-0.02049670320229666,0.007194965671780701,-0.02769166887407736,0.009321345990790741,-0.016039368043113938,0.025360714033904677,0.047038716319410326,0.04066329374791642,0.006375422571493908,-0.053754523283213826,-0.04379933589798073,-0.009955187385233086,-0.07925057469660554,-0.028869129635508053,-0.050381445061097485,0.008795127670795209,-0.04284408648947555,0.05163921416027075,-0.013796867601398121,-0.009255142649562455,-0.004541724951835666,0.14092550318547364,0.05306014353281709,0.08786535965265654,0.04041580850599368,-0.03942872599918376,0.07984453450517744,0.00631409734095297,-0.04001690388264507,0.04633100122359804,0.15055729270435356,0.07563530955372194,0.07492198315063162,-0.035892797194971834,-0.06525327315453766,0.029360475959565816,0.06785630319823988,0.05592445776833201,0.011931845429907864,0.11024170134298877,0.0580425152570729,0.052199186085915866,0.013681818103136397,-0.007313471847893634,0.020995289951030033,-0.06397830387476884,-0.04465284049369974,-0.019325463381069108,-0.21035360300026787,-0.1309123097170943,-0.07944129328317358,0.14170448674086383,0.15318317018335173,-0.011478683442487887
-2150,0.09067735890652558,-0.08266802091206853,0.1733453798185941,0.014144870445845689,0.048395215834727695,-0.034250345388882004,0.048768755779613995,0.03859477075440742,0.010173985025206575,0.016655617985964957,-0.011669766733387826,0.028325384719352784,-0.06221868039443796,-0.030900730465188663,-0.03131794992924929,-0.035251438946757134,-0.04754405051566853,0.012292611568911399,0.05332998866312365,0.02728823084447089,0.02604175781865276,0.07012937305076801,0.013660639421073033,0.056468733629694984,0.00829378308633152,0.023155260931773863,-0.014861477845442343,-0.03666281785416316,0.015374662531025162,-0.052037480385188316,0.07373458522449516,0.0176319969811292,0.05610258824336597,-0.02054405334417075,-0.02807944428138147,0.00753539093721072,-0.01875862884260569,0.04566161848588353,-0.06442024732848922,0.031869981230931016,-0.024893264745970946,0.056763245976901966,-0.12891104778456894,0.05159548903571585,-0.18050653682028478,-0.011939705471753496,0.008145345465739792,-0.020085050937493288,-0.0027551845015448195,-0.021963737866973764,0.019208553365428944,0.04731698670822661,0.04311997127294468,0.00419701543528193,-0.05846095784189044,-0.0446017132182942,-0.013859244623596237,-0.06958276503193533,-0.02339250644462506,-0.04619025858731028,0.009769235101660462,-0.04921226581740542,0.05898150091906588,-0.015184867905023188,-0.005421876186035415,-0.009762991718987772,0.13496672783969682,0.06408620921176313,0.0708805186279337,0.015444519319292718,-0.03546853199950646,0.050913051318799175,-0.007059856869411982,-0.04460470601883181,0.03754484914941983,0.14639811458850563,0.07956841171837337,0.06682970287013228,-0.029189513471844033,-0.05815366730078208,0.028964153828938043,0.06470169216751137,0.056804052686799875,0.00789763948071149,0.1237509654926073,0.05051701556694642,0.07323394992566089,0.030626569799948416,0.007915859588264518,0.022710710211683898,-0.036086741495720984,-0.02876510557777491,-0.0073216359179460715,-0.19191930956568326,-0.12350190428493227,-0.06841740528075099,0.15453212495287036,0.16679839689433187,-0.012266271941461508
-2140,0.006627535273368607,-0.1356272833207357,0.1422548185941043,0.006689802363855622,0.042365611969508554,-0.03567580960565293,0.0643606628285058,0.041743728186618145,0.02261693464188766,0.017901008111662474,-0.014648619773062244,0.032549627884724715,-0.049135870057108295,-0.018246177143878904,-0.030889692913229388,-0.019395458588472254,-0.03998176966560568,0.020586311077133428,0.052668832924000146,0.01380065376635145,0.038868179157648695,0.06700087092049972,0.014406679327720735,0.052594191592778984,0.028306422047140758,0.02404398244240072,0.004262439604740038,-0.04259724706968584,0.004260562163904978,-0.046857809233590814,0.05784739646216549,0.012167917064910487,0.045679479397255,-0.02010096106808757,-0.026861175709135793,0.006760214641048219,-0.03004314949060802,0.036701343882863065,-0.06674449337347109,0.04570429952915672,-0.01794377447168389,0.0636480740008406,-0.09474141572040955,0.031863661299014016,-0.12660507701942356,-0.023480287225893286,-0.0019848798333345265,-0.021495407392558757,0.009230952798482841,-0.018093101372349447,0.027324054170832286,0.03469930726285715,0.03943265902509852,-0.004733351762241372,-0.06811010012273519,-0.03544573170151564,-0.03266436842121955,-0.06815605236628493,-0.0205268720807331,-0.04762918028555183,-0.0071234005949607545,-0.06598457812572002,0.058861177530759264,0.00733760577176793,0.008080402809254782,-0.000742797037486852,0.16169076287244677,0.09254845351595721,0.06914230935648956,0.030938867322823436,-0.03223441311301146,0.0631732804358349,-0.0032951522868577836,-0.03151800733053996,0.028222855043682174,0.13211094032111043,0.06669137329268783,0.0654195670284226,-0.02795858356024718,-0.04203501311748542,0.014076429557238241,0.05358627925501118,0.034643407307421936,0.018942871947589243,0.11077596602687198,0.037722139623206016,0.07305382640366598,0.029248694393812717,-0.004287685152007699,0.033536379545820415,0.009676170816668817,-0.001620758611792027,0.011296929428460844,-0.2047339242246008,-0.10289835660792696,-0.10183556761667385,0.13885576238287414,0.1527363114605298,-0.013880549077655667
-2130,0.0032005857898715043,-0.12973592214663643,0.13293650793650794,0.023125765461739067,0.04388673440104628,-0.020760968939307217,0.06979349998508487,0.0421744026489276,0.027619097336157264,0.025488126422651726,-0.013263780279284904,0.03875190670193663,-0.035978004366455554,-0.00879692891154285,-0.027181075454912704,-0.00863735601343752,-0.033608503568881995,0.024971147555444474,0.05648409045388342,0.005717052567714987,0.050767037886168424,0.06233325602629953,0.01255131051640558,0.04978194550989395,0.01892420475116511,0.01811679483942386,0.0008074099117412522,-0.03642100216377936,0.0018570607564539143,-0.03827806292023327,0.04451500334953626,0.003676390009900905,0.04083861333963535,-0.029597811444010445,-0.028361668661052282,-0.0012361427829581631,-0.019041507107844174,0.034927021629632134,-0.053968528737476304,0.05864525778967412,-0.0258819165210348,0.08452717431070891,-0.06312048818614767,-0.0048838033468131484,-0.05823668483933452,-0.0325312676742005,-0.010903415639922394,-0.021627852034278104,0.008294479326172987,-0.009616027797714498,0.017910507123887486,0.007180845446054576,0.0369052659227143,-0.029724420476659727,-0.06561733896160324,-0.04347901926022714,-0.022138319701376093,-0.05031167916057668,-0.00911491490304284,-0.041196764257533845,0.004955019533350059,-0.06580281300721429,0.07075783254056434,-0.007567131863643429,0.003135651727590482,-0.010702783591233911,0.16168889784103965,0.08696827954582755,0.0747206182952121,0.07692125169654807,0.0018934900010440295,0.07502776169550403,0.006764315130356004,-0.016945313729985333,0.023709628860341336,0.13909142243065714,0.06787646549348045,0.0712149569371767,-0.07571928581197857,-0.06337113158516419,-0.012348154226814378,0.06424668894505924,0.035583825278762575,0.02866286366629666,0.13101085931131756,0.041919933568002735,0.08909092574331483,0.027387870195827946,0.0073290508411790875,0.020058819354648857,-0.0016664516406485184,0.004733260224487163,-0.006399711865135682,-0.2120948298955264,-0.1081103902910586,-0.1039844396044678,0.11790088114954407,0.13816871709653544,-0.020267835946991383
-2120,0.009046674225245653,-0.1087096875787352,0.11775636180398086,0.03833698977711636,0.04462847760735282,-0.006291487830236464,0.07118620051904663,0.037382916206783405,0.033803284312263225,0.02646641737410404,-0.01133294287510271,0.03779936024920675,-0.02517775977430414,-0.006137982644553299,-0.01903977712975084,-0.009811668884200622,-0.033389813065563045,0.023578144181362424,0.04403686137703184,-0.0007389387672556787,0.04477580014428752,0.06455029200975042,0.009628780273407408,0.05492151173634301,0.01027379184515989,0.020461992533598095,-0.010188200688438204,-0.022600869070935743,0.00034963827094453627,-0.02295050734188028,0.03574808056802036,0.0009624556531881582,0.034785624914832204,-0.016589149037050416,-0.01819406500944511,0.0016049159723946927,-0.022419158036064868,0.028851472022495155,-0.05127063005856002,0.04744337373589555,-0.0481852879767352,0.09562866171263075,-0.050469204367265895,0.000932097656648235,-0.05140130202391413,-0.027378455194335665,-0.00997093377051997,-0.017407521423815693,0.017492890575424982,-0.0018729469446197068,0.01936583752004469,0.006146744925238941,0.030735561394437713,-0.024588816469198773,-0.07991265821580461,-0.0459242086434749,-0.033988449572329715,-0.03628873315589539,-0.0027522647755456567,-0.03353646838034974,-0.014358164325907417,-0.06446389530329175,0.05010573097738432,-0.009692507328569312,0.0167788995037176,-0.026471406832286912,0.1429229518225087,0.09103777807618281,0.05188517374632589,0.0832637313616993,0.005063543436375889,0.0782001879253234,0.0006325145630263474,-0.027651106071863597,0.028283620634889945,0.1050984772391068,0.05893252923244634,0.04616594800666047,-0.07289374215126761,-0.07311288497643827,0.00021914282517065164,0.03567739920625916,0.009530504515526839,0.026146894690732322,0.09496783726603023,0.02201170497598862,0.07295613229004161,-0.0004102468231836192,-0.004375966113958605,0.003965719290774986,0.0160248140024943,0.013756289511030835,0.002268524491463467,-0.20857161159575582,-0.13205080422553256,-0.07652080737022328,0.12556171537892225,0.14287469802125372,-0.017312982642331484
-2110,-0.0135621378180902,-0.08635479654824893,0.07279265873015874,0.045097359676455694,0.04716890888476635,-0.00207154920831066,0.07444329266473765,0.044260656862452646,0.030182635802284998,0.012721000431220354,-0.01963768908797968,0.03235868951920003,-0.039162338106706635,-0.002027598294918973,-0.037134739811787665,-0.0025691539801671603,-0.04459264758852371,0.04202349360835655,0.03007480782730612,-0.0050267281930419195,0.03510153602034804,0.07837635767099316,0.01708917933988443,0.06128717833110873,-0.0003552033003950032,0.014206705496521433,-0.014561908796916436,-0.013461073431364646,-0.0009138748818400604,-0.012547198549524586,0.02628456859592967,-0.0017124087215634853,0.027996977317493156,-0.013368968865006435,-0.012388709519616476,-0.0009802593453899589,-0.020273294180729658,0.01878923880414269,-0.03906253298487235,0.05488293580229687,-0.039329962955337104,0.09421289875763397,-0.02872996839606383,0.008986003971124392,-0.03771597236718822,-0.03242030054194916,-0.02773999327038037,-0.004680307271568789,0.006191933673091212,0.0013197406076953533,0.004872193065395859,0.004894987367626408,0.030027487236756672,-0.025132499869130263,-0.07830473212331873,-0.0540050679800706,-0.024299664143248138,-0.04118455522494271,-0.0014755487960149717,-0.03970900642892773,-0.013981833728437794,-0.06400308232679833,0.05002124859836053,-0.027713016478889022,-0.0003470000759062666,-0.027366016402982755,0.09739380511167808,0.06667673783626517,0.03071706727541292,0.05568236823872211,-0.02165886808211767,0.07734123632083978,-0.004317119048079393,-0.024513391907680496,0.0201962728596011,0.10070393237954746,0.0646267527338157,0.03607717964573176,-0.058798662140823355,-0.07087793900058438,0.012079276859761026,0.002859853159114276,-0.003759332537175167,0.006619185696289443,0.07391170283892988,0.026423204794338625,0.04748849804459126,-0.0007979906560660272,0.006444510222416094,-0.007242500878482121,0.03183997763729411,0.004725196748806605,0.027114780888487507,-0.18615404325696783,-0.09020894722743102,-0.0959450960295368,0.11681166301266566,0.12883495552359275,-0.012023292510927092
-2100,-0.02007550705467372,-0.12153368291761149,0.10145817586293777,0.040358357626860825,0.04206766015302178,-0.0017093025261609536,0.07690988276705546,0.04119559705276974,0.03571428571428571,0.02166077761258391,-0.015057313690280807,0.03671809130286472,-0.05533345548224168,-0.004092724266499485,-0.0512407312157422,0.003375919786528665,-0.034961076765879874,0.038336996552408534,0.027471020960581505,-0.01634026963486702,0.04381129059544853,0.06615589963492699,0.007893426577509492,0.0582624730574175,-0.01602837061541468,0.010533418353882343,-0.026561788969297024,0.005474874721676421,-0.00165188380703736,0.0071267585287137815,0.012239386544107627,-0.010392615201653518,0.022632001745761146,-0.031858428725173665,-0.012695393345525427,-0.019163035379648235,-0.025840085116803392,0.009908127894752396,-0.035748213011555785,0.03256595124125996,-0.04459993635873255,0.07716588759999252,0.0348274405666377,0.016947671454994734,0.01787976911164297,-0.028613411988745785,-0.025785539908792177,-0.0028278720799536088,0.015536781893882008,0.002709987905390869,0.01282679398849114,0.01838696849666948,0.04026104150269683,-0.021874073006027357,-0.07357609740162949,-0.05580803836188169,-0.017768059039747805,-0.03339344828428209,0.00485745082376087,-0.03825089910804296,-0.011844173531926658,-0.05559580557788507,0.043751632045958416,-0.016146347282013467,0.000918104367501997,-0.017064451649515464,0.10124882503021351,0.08144778658072602,0.01980103844948749,0.058275832613585675,-0.012255483528060667,0.07053131614164634,-0.016785113534983027,-0.0216850298441915,0.004899916309208473,0.07903573961418435,0.04883859932012045,0.030197140294063906,-0.08129421711614258,-0.06083000733584493,-0.02046420978029766,-0.015095813853386032,-0.011441751984644519,-0.0036540618687415124,0.054056900715304085,0.013706178847392636,0.04035072186791145,0.007410407806114235,0.011014348252815904,-0.0036039404467016673,0.07431836752247022,0.03497935750225777,0.039339010020212443,-0.14621064768981704,-0.055981318207759236,-0.0902293294820578,0.0756727318428733,0.11373113069221209,-0.03805839884933879
-2090,0.03466317082388511,-0.06184256109851348,0.09650573192239859,0.029015802423445987,0.03606628330199612,-0.007050480878550135,0.10279323151269278,0.053849222921576234,0.04894400859111655,0.02035746236476093,-0.014936100008796038,0.03529356237355697,-0.036408468892867314,-0.00024503365349592385,-0.03616343523937139,0.015402059733748906,-0.017881164683137676,0.03328322441688658,0.050617305557013985,-0.004505581904556335,0.055122887461570326,0.06091253655190086,0.017634112836914056,0.04327842371498681,-0.023507611193611475,-0.00647782404455305,-0.017029787149058426,0.010547770113883675,-0.001226874411817355,0.01177464452570103,0.030551772967193604,-0.0009977139295920807,0.03154948689678568,-0.02575767838462291,-0.005128957726550917,-0.020628720658071992,-0.013450439305723852,0.010663877289941778,-0.024114316595665628,0.0168870571699375,-0.05468384413675045,0.07157090130668795,0.0742959507153364,0.03401185511707049,0.04028409559826591,-0.02449330975580072,-0.033019881014597546,0.00852657125879683,0.02365409056313151,0.002462310558467221,0.02119178000466429,0.015551916713580789,0.04522858121592221,-0.02967666450234142,-0.0935673441944988,-0.053105961378059265,-0.04046138281643954,0.007391697160179019,0.01342644755522843,-0.006034750395049412,-0.007972064493336132,-0.04570240697978055,0.03773034248644442,-0.014548701099195031,0.001319323205268618,-0.01586802430446365,0.05083143100129806,0.07296002864688242,-0.022128597645584353,0.05249095965300253,-0.007094655517696302,0.05958561517069884,0.006449438885006643,-0.01395122732683878,0.020400666211845424,0.09326510450593113,0.06603069471384876,0.027234409792082387,-0.0617998309025576,-0.027402178372934464,-0.03439765252962314,-0.0276393988343028,-0.022724428292544847,-0.00491497054175795,0.04741522745937299,0.01473959939307532,0.03267562806629767,0.0213328348055482,0.03158208138812292,-0.010249246582574723,0.05886874811852234,0.028525889132585042,0.030342858985937297,-0.11621088062986991,-0.04536798704853306,-0.07084289358133684,0.06433369175126727,0.10604516065967519,-0.04171146890840793
-2080,0.06501165280927186,-0.025671611237087427,0.09068326404635929,0.01451338979781617,0.027179478333414355,-0.012666088535598185,0.10136324314649643,0.05180398532350923,0.0495592578229872,0.015641928348769304,-0.015202126495594473,0.03084405484436378,-0.037476903922525215,0.007075070805895819,-0.04455197472842103,0.04191874269500209,-0.015477406881951233,0.057396149576953326,0.03702277681521281,-0.0031404897608366344,0.04016326657604944,0.04792008939504273,0.014057986762657135,0.03386210263238559,0.00267329712827404,0.0028558915959469734,-0.00018259446767293337,0.013810711702309183,-0.0016592115552308084,0.015469923257539991,0.027187942812981526,-0.005705170292710399,0.03289311310569192,-0.005755495849420123,0.012148818796896284,-0.017904314646316408,-0.018295257355890413,0.003849466542256524,-0.022144723898146937,0.05636846592214325,-0.04015185419002874,0.09652032011217199,0.11179589003189522,0.040679751634811905,0.0711161383970833,-0.02273573356433588,-0.0462894022809115,0.023553668716575625,0.027936920014679855,0.01692883705542368,0.011008082959256172,0.011127142016165397,0.04060727231650456,-0.02948013030033916,-0.09741272957347144,-0.060614373654115115,-0.036798355919356325,0.022354738674378125,0.01422177882116558,0.008132959853212546,0.0074421295703687015,-0.024333485230944103,0.03177561480131281,-0.021268212985754924,1.2651044434082637e-05,-0.021280864030189008,0.018890903122808587,0.07172910791817734,-0.05283820479536876,0.045635956378546144,-0.0011175862036237316,0.04675354258216987,0.01612497824868042,-0.003179145249097493,0.019304123497777912,0.07356449513317319,0.07275722849465419,0.0008072666385190064,-0.06174387954293956,-0.03084629539831151,-0.030897584144628048,-0.03245962577447046,-0.02165300682270899,-0.01080661895176147,0.04242977472347986,0.013930570014623587,0.028499204708856276,0.02684260543083706,0.035494139702025786,-0.008651534271188728,0.05376456801272954,0.02585687868232056,0.02790768933040898,-0.11538394344215516,-0.058130190195553176,-0.057253753246601986,0.030841630475764898,0.08865397774084988,-0.057812347265084975
-2070,0.00393085474930713,-0.03358646699420509,0.037517321743512216,0.012796246434379249,0.02485231782990715,-0.0120560713955279,0.08312203561733734,0.04148084896936432,0.04164118664797303,0.028502378148069486,-0.004662972331099998,0.033165350479169485,-0.02625943986631317,0.005160055540961459,-0.03141949540727463,0.08126833140983702,0.000882112954563832,0.0803862184552732,0.04924054595907446,0.00410694388537893,0.04513360207369553,0.0421642293326673,0.015871188100987855,0.02629304123167945,0.000534944729510547,0.0061725489189123645,-0.005637604189401818,0.0007631326332891226,-0.008183001089740839,0.00894613372302996,0.02841531200239375,-0.011885850853679106,0.04030116285607286,-0.011764993640543979,0.010790378782747436,-0.022555372423291413,-0.02329945830923239,0.0019104838062748311,-0.025209942115507217,0.02707646651431333,-0.05795098941751224,0.08502745593182556,0.12384276677654416,0.04956623476238792,0.07427653201415624,-0.01757934149955971,-0.04555379758163244,0.027974456082072722,0.029215079753913572,0.012693012063875445,0.01652206769003813,-0.004573552925099346,0.033943477130857796,-0.03851703005595714,-0.09141868556006254,-0.05614262653300054,-0.035276059027062,0.026945334928646925,0.019046090842179068,0.007899244086467857,0.031625850583952446,-0.009609230595933582,0.04123508117988602,-0.0244183230498415,-0.004297740523464073,-0.02012058252637743,0.021500082061381914,0.08457730928188831,-0.06307722722050639,0.0650643976423914,0.015617733316881958,0.04944666432550944,-0.01469974892762542,-0.018334636110781198,0.003634887183155778,0.08577466111834302,0.08109003707026213,0.004684624048080884,-0.05421375906101185,-0.016205689631591382,-0.03800806942942047,-0.003836531027359847,-0.017371999639740378,0.013535468612380532,0.005912020344799162,-0.0022545969659871837,0.008166617310786346,0.00313830164739199,0.014800043621181199,-0.011661741973789209,0.050681632477529784,0.03291241990280824,0.01776921257472154,-0.08867154287844023,-0.05795548515589513,-0.0307160577225451,0.04101883788803396,0.08850874865593275,-0.04748991076789879
-2060,0.019652305366591082,-0.01787092151675485,0.03752322688334593,0.0007746747228656065,0.023281014039803226,-0.02250633931693762,0.06635929063627957,0.03488276705545446,0.0314765235808251,0.02501936200841416,-0.0018149871599312621,0.02683434916834542,-0.013685460674306125,0.007356528380857353,-0.02104198905516348,0.09376493159949131,0.008370884391746363,0.08539404720774495,0.05043840459230998,0.0029207527063632352,0.04751765188594675,0.056870946448931134,0.04225342975628822,0.01461751669264291,0.016594698769056514,0.008449273687709253,0.008145425081347262,-0.02375341917964812,-0.017294532557708634,-0.006458886621939487,0.03362114886711346,-0.018029367285465298,0.05165051615257876,-0.030931792011921158,0.009648310793012878,-0.040580102804934036,-0.01271685574475092,0.006867186543438702,-0.01958404228818962,0.0009801435842285368,-0.05592944327504088,0.05690958685926942,0.18503837620820732,0.07466247870011214,0.11037589750809518,-0.009344506411036577,-0.03639721937844088,0.0270527129674043,0.0083197894200192,0.0018747548084658647,0.0064450346115533345,-0.012501963046059718,0.03309764535495087,-0.04559960840101059,-0.08539609847992312,-0.03363483269005718,-0.051761265789865944,0.02762555245872475,0.01861528640646311,0.009010266052261635,0.03252187581602298,-0.012307546580511707,0.04482942239653469,-0.02508882840484788,-0.0011295575387573783,-0.023959270866090503,-0.01089737851185414,0.05969033018516032,-0.07058770869701446,0.061177760271827336,0.02209546226782206,0.03908229800400528,0.022740141473344622,0.0033034385038406616,0.01943670296950396,0.09241241621511695,0.09084743383149187,0.0015649823836250815,-0.05668960672411006,-0.008243500317057704,-0.04844610640705236,-0.00216389707335845,-0.012033607076060398,0.009869710002701947,0.01193699950847649,-0.005412864482999697,0.01734986399147619,0.0068668740403772886,0.01762849640211805,-0.010761622361740763,0.02943706188448802,0.017900916010837313,0.011536145873650712,-0.0934351669597829,-0.05145063417929396,-0.04198453278048894,0.04116406697295108,0.08826856209241597,-0.047104495119464886
-2050,-0.034936775636180396,-0.024069349962207106,-0.010867425673973294,0.03034874476036049,0.01854985282748433,0.01179889193287616,0.06093018226292396,0.03417616263460908,0.026754019628314887,0.02942167128994956,0.006335292060611132,0.02308637922933843,0.01110598478142336,0.017094960474526435,-0.0059889756931030755,0.1275976388776583,0.0319288134845667,0.09566882539309159,0.06542330496197382,0.008573634275869177,0.05684967068610464,0.047522742053458626,0.047845485404377955,-0.000322743350919332,0.0247886255058794,0.011382197324705745,0.013406428181173654,-0.03485600451389289,-0.03015577745838101,-0.00470022705551188,0.046265529126671555,-0.018072248972983585,0.06433777809965513,-0.031745538973305336,0.009081039789874542,-0.040826578763179876,-0.019664261497734863,-0.00627609763100008,-0.013388163866734783,-0.04641898755932336,-0.08022713466253963,0.033808147103216266,0.22925961347075302,0.08845946588862404,0.14080014758212897,-0.014801583608364774,-0.03640437854826355,0.021602794939898768,-0.008187815359249664,-0.012758095162337134,0.00457027980308747,-0.008731077843156522,0.036394644351157024,-0.04512572219431355,-0.07469086273004918,-0.026315121799608644,-0.048375740930440544,0.03562944539597381,0.010789296515542099,0.024840148880431713,0.02457925215174059,-0.011435842033311659,0.03601509418505225,-0.014353513556497758,0.013489627950856115,-0.027843141507353873,-0.0041646151321188245,0.0642204914730764,-0.06838510660519523,0.07048148745740834,0.02112024373344976,0.04936124372395858,0.0021654647048587614,-0.012490091065524641,0.014655555770383404,0.10490337059629339,0.11722089685052457,-0.012317526254231182,-0.05742163701244607,0.007830081937657751,-0.06525171895010382,0.006391099248016525,0.0034201270500000586,0.0029709721980164666,-0.0018332911009821312,-0.0168446022475752,0.01501131114659307,-0.0007027856970993646,0.009723022809377169,-0.010425808506476534,0.02856351868576098,-0.0001639573388379994,0.028727476024598977,-0.08690993372855496,-0.0469723616627261,-0.03993757206582886,0.02578374830682437,0.07472594992389438,-0.048942201617070004
-2040,-0.022480867346938774,0.018081538170823884,-0.04056240551776266,0.03555662887905822,0.007263751652456456,0.028292877226601766,0.05216008412134952,0.033434134773140826,0.018725949348208693,0.031157279578820002,-0.00021668286424711286,0.031373962443067116,0.009209733354819769,0.010772650712253229,-0.00156291735743346,0.11038540985173151,0.018517021104552438,0.09186838874717908,0.06296925042440364,0.006047630437276738,0.05692161998712691,0.03523254550437974,0.04726487173789996,-0.012032326233520222,0.03617082283058514,0.013386456911271927,0.022784365919313217,-0.04147819523842922,-0.04302749057075831,0.0015492953323290829,0.0456994908514302,-0.02040310692119966,0.06610259777262986,-0.03339843309024407,0.00047225546198249456,-0.03387068855222656,-0.021785848487023488,-0.017496231808183205,-0.004289616678840284,-0.040032739518334304,-0.061163682276928,0.021130942758593698,0.2949021054726755,0.09478753513571245,0.200114570336963,0.0006049498500153922,-0.030030927613633924,0.030635877463649316,0.010185504909254274,-0.0030317876700069963,0.013217292579261271,-0.02112834509936457,0.02694171658849687,-0.04807006168786144,-0.014595021454871826,0.0031952377478886057,-0.017790259202760433,0.03447656388986755,0.00969746017239154,0.02477910371747601,0.006981316593875284,-0.017682417936889103,0.024663734530764387,0.0011837763006177324,0.028987157382607345,-0.02780338108198961,-0.03406666368261641,0.058188979902421556,-0.09225564358503797,0.07062148233217225,0.026245479826501265,0.04437600250567098,-0.01322480230467315,-0.02572317958718067,0.01249837728250752,0.06702997106434287,0.09841839742087599,-0.03138842635653313,-0.07147164509430913,0.001790443507777239,-0.07326208860208637,-0.011224192603214967,0.0037967621081737997,-0.015020954711388765,-0.013794714137864712,-0.00278275576776888,-0.011011958370095831,0.006112158365659744,0.021322448810024562,-0.015210290444364819,0.017433234421364987,-0.015471122005762698,0.03290435642712768,-0.08115049092116144,-0.03317066352974062,-0.047979827391420815,0.031821926798955465,0.06988591138232952,-0.03806398458337406
-2030,0.04506999559082892,0.06730087868480726,-0.022230883093978332,0.036105487488375956,0.001768892889458308,0.03433659459891765,0.0532227873400352,0.04205694597738866,0.01116584136264654,0.026889056228130585,-0.003995760739210374,0.030884816967340956,0.04267117587456043,0.02103978154477162,0.02163139432978881,0.11056367017796628,0.03068834214221131,0.07987532803575498,0.07309660068721305,0.005184238825009577,0.06791236186220348,0.029512365611452686,0.03700195754384201,-0.007489591932389322,0.041197876768705594,0.020108215752481787,0.021089661016223803,-0.024557377838586456,-0.027392169568280483,0.0028347917296940245,0.04093485890495417,-0.014942838710538127,0.05587769761549229,-0.04509192988793811,-0.00046096648679566204,-0.04463096340114244,-0.023140075406056972,-0.022198555209815455,-0.000941520196241519,-0.028327170567104952,-0.037362869234211775,0.009035698667106823,0.30390267346968497,0.07774277017481686,0.22615990329486813,0.012591189925616225,-0.022091408280295818,0.03468259820591204,0.010751366293101734,-0.005056595177703977,0.01580796147080571,-0.01676602052221158,0.026387012579107312,-0.04315303310131889,-0.017577771928211017,0.008493148078258746,-0.026070920006469763,0.050866318069717066,0.0015261290738925535,0.04934018899582451,0.004701572396278679,-0.009688592830774114,0.014390165227052793,-0.002271766121948839,0.031063735961858907,-0.03333550208380775,-0.07887031317607389,0.014955686853766617,-0.0938260000298405,0.04776435303385503,0.007483793813650212,0.04028055922020482,-0.006178755796899298,-0.014235720776584256,0.008056964979684958,0.03271288044504961,0.08147199187365348,-0.048759111428603875,-0.042400251159436506,0.0162787372399816,-0.058678988399418104,0.00716893252033186,-0.0025218173460328746,0.009690749866364735,0.026595695963706638,0.026638437138417296,-4.274117471065751e-05,0.025452613029923785,0.03553914568262821,-0.010086532652704427,0.009617038661678063,-0.013600395647873393,0.023217434309551456,-0.07606657426711236,-0.02930677040263688,-0.04675980386447548,0.014913909874181341,0.07046403485498039,-0.05555012498079904
-2020,0.017506771227009322,0.08190428949357521,-0.06439751826656588,0.029591319879502014,-0.005816333091312823,0.035407652970814836,0.04152186558482236,0.033575828535632256,0.007946037049190108,0.026291569320280872,-0.0004891454757261558,0.026780714796007028,0.05008509952560602,0.02600336866085797,0.024081730864748047,0.1054547659827841,0.029091350147386372,0.07636341583539773,0.07649960816799578,0.0028157456183847966,0.07368386254961098,0.01312868053111554,0.022115217754452316,-0.008986537223336777,0.044229230235932025,0.019855721840152808,0.024373508395779214,-0.027604674265890482,-0.0308519135367586,0.003247239270868118,0.042473835023665925,-0.007308945405894231,0.04978278042956016,-0.043796519985249076,-0.00018720883851497294,-0.0436093111467341,-0.0211493723902369,-0.02733047358888077,0.0061811011986438735,-0.04298508173818936,-0.036927249863443534,-0.006057831874745818,0.2948948234597329,0.07214290222198488,0.222751921237748,0.017352037857690024,-0.024935388492350427,0.04228742635004045,-0.010124037538484901,-0.008759100334635598,-0.0013649372038493036,-0.012490942436601649,0.017077352739402078,-0.029568295176003723,-0.006295331940008817,0.021472314810997328,-0.027767646751006143,0.04421588360257157,0.005443484388135611,0.03877239921443596,-0.009334022846083345,-0.007503571300567824,-0.0018304515455155217,0.010146137636134275,0.034835554495277546,-0.024689416859143273,-0.08263581158706712,0.021108425465884845,-0.10374423705295197,0.0680208995738461,0.022778827080228926,0.04524207249361718,-0.037285214350622986,-0.015260449610133491,-0.022024764740489495,0.012161647402036336,0.06251051666097175,-0.05034886925893542,-0.03893592947641961,0.015262287540253895,-0.0541982170166735,0.0323531854319431,0.02109624195410433,0.01125694347783877,0.021738466751945486,0.0240220666579149,-0.0022835999059694157,0.03079101472907265,0.04708664170565743,-0.016295626976584772,0.017382165742054787,-0.005641745151163291,0.02302391089321808,-0.033904424696304405,0.001717932889970766,-0.035622357586275175,-0.0024102442362206925,0.047411710491404954,-0.04982195472762564
-2010,-0.01037926744771983,0.0517664241622575,-0.06214569160997732,0.020894263172998667,-0.011996481032230546,0.03289074420522921,0.0371405452972586,0.03224838170808102,0.00489216358917758,0.013381775898429371,-0.003727588877518402,0.017109364775947773,0.05447031891902631,0.02763582259563487,0.02683449632339144,0.1108871115946397,0.041310452303417455,0.06957665929122224,0.06666783341208865,0.0030568730055945442,0.06361096040649411,0.010149386382176783,0.03520497446435145,-0.025055588082174673,0.060876710218300246,0.015924234708069963,0.04495247551023028,-0.03843194563229569,-0.042137692575839575,0.0037057469435438873,0.04644849099341623,-0.0052306129508413865,0.05167910394425762,-0.0367634884438524,0.006889097107764557,-0.043652585551616954,0.005749395189380666,-0.02557409510620601,0.031323490295586676,-0.05954542438005068,-0.026339657187974864,-0.03320576719207581,0.35599819406079025,0.06417880740046703,0.2918193866603232,0.014236009192374052,-0.025602981078314158,0.03983899027068821,-0.014094106544647909,-0.006602318766169082,-0.007491787778478827,-0.001688908399449337,0.011025201378678243,-0.012714109778127581,0.011006523676473853,0.032776954962212154,-0.021770431285738297,0.03966365859358921,-0.003442947190701601,0.04310660578429081,-0.005783202854992397,0.001812531040874111,-0.007595733895866507,0.00965093961114304,0.03155351211066411,-0.02190257249952107,-0.08205019172522865,0.027637900422243112,-0.10968809214747176,0.04926633194445763,0.0021734797505718433,0.04709285219388578,-0.035210898032575884,-0.007675798998472574,-0.027535099034103307,0.01680084979782203,0.06983991964496784,-0.05303906984714582,-0.002168115185199,0.024299986323000983,-0.026468101508199983,0.040349077536525994,0.02340517861508248,0.016943898921443518,0.03341291333005651,0.027181860645452798,0.006231052684603713,0.03321614468384164,0.045121957552436295,-0.011905812868594653,0.029079581129316648,0.020209757880703564,0.008869823248613082,0.0012404057815721123,0.014025902933879966,-0.012785497152307854,0.02314169610813981,0.04464397927692673,-0.02150228316878692
-2000,-0.02937216553287982,0.03513558201058201,-0.06450774754346184,0.01642969042806267,-0.015976490033511738,0.03240618046157441,0.0304567013692092,0.016874608477761538,0.013582092891447663,0.0034229456426363223,-0.0034443993915716804,0.006867345034208002,0.07504541952631243,0.041837840701635105,0.033207578824677314,0.09269169417143865,0.03610047266552482,0.056591221505913836,0.05516566812704302,-0.0016703905291384946,0.056836058656181514,-0.006456488844270657,0.03268790069235747,-0.039144389536628126,0.08643137657683875,0.01244923374516945,0.0739821428316693,-0.0358609528375658,-0.04233030767121022,0.006469354833644414,0.03212696028869858,-0.008328576642440102,0.04045553693113868,-0.029880976571613496,0.0096097401277912,-0.039490716699404696,0.0065959189532659775,-0.029373952400454293,0.03596987135372027,-0.03915469422412957,-0.010186006068041703,-0.028968688156087864,0.362309271944346,0.04851277022336361,0.3137965017209824,0.023442701584324283,-0.020163801805542628,0.043606503389866914,-0.015961629897729143,-0.009120673103867202,-0.006840956793861941,-0.014237709035705856,-0.0074986063520956145,-0.006739102683610242,0.027087370327262116,0.03714087272012254,-0.010053502392860427,0.04703791427863803,-0.008199237458707308,0.055237151737345336,0.0028288796612512606,0.0019635752942802867,0.0008653043669709739,-0.016502383818229792,0.027167214276161457,-0.04366959809439125,-0.05803231726422273,0.05480581292988974,-0.11283813019411247,0.0649742314518655,0.007441083512874783,0.05753314793899071,-0.03835966048606949,-0.005990934878620732,-0.03236872560744876,0.03644674672576987,0.0720366759196078,-0.03558992919383793,-0.008694219602869683,0.0010661842416104044,-0.009760403844480087,0.01446652919097152,0.01224180906474029,0.002224720126231228,0.0346188250451072,0.04239466590139611,-0.007775840856288906,0.03575552058937063,0.05150934479947239,-0.015753824210101765,0.04427385713671354,0.02023932395819894,0.0240345331785146,0.027588837512666116,0.015362396487264002,0.012226441025402112,0.02663836561422128,0.03065730125260086,-0.004018935638379579
-1990,-0.033279399722852106,0.016504865835222978,-0.04978426555807508,0.0013392150067352792,-0.025990807402377657,0.027330022409112933,0.006497404766876473,-0.002569131640962921,0.009066536407839394,0.022399859263406985,-0.0019050929054597646,0.024304952168866748,0.0706590963776962,0.04860827507345491,0.02205082130424129,0.08583510368502686,0.029929357454222014,0.055905746230804854,0.04939611201533881,-0.0011006298480703003,0.05049674186340911,-0.007573926878358193,0.03250949984511563,-0.04008342672347382,0.10510308741567488,0.018402098695162815,0.08670098872051206,-0.027226771823342648,-0.04484895940741547,0.017622187584072826,0.04019157632130391,-0.006202597867922497,0.0463941741892264,-0.02868622669767372,0.0069323715126474155,-0.03561859821032114,0.004741377490489801,-0.026662332014642118,0.03140370950513192,-0.07447729929603229,-0.017227384803350187,-0.0572499144926821,0.4198784389306121,0.03855340385558312,0.381325035075029,0.019784365804941258,-0.015606990213414853,0.035391356018356114,-0.018494447146196524,-0.007484556323094195,-0.01100989082310233,-0.014009949773572394,-0.012320122990001552,-0.0016898267835708427,-0.009899686977701522,0.01850066441916445,-0.02840035139686597,0.06118469475674375,-0.0010918363431505582,0.062276531099894304,0.00725652434372552,0.013003886189435095,-0.005747361845709576,-0.029046798020653734,0.020491077399089848,-0.04953787541974358,-0.056204586485236414,0.05017307491458156,-0.10637766139981797,0.05867446208748968,0.009946754491699964,0.04872770759578971,-0.03557825365215014,0.0026460652898656805,-0.03822431894201581,0.03731388736049617,0.06456894335816728,-0.02725505599767111,0.012309299115968519,0.024828415830504682,-0.012519116714536163,0.0018574424608071452,-0.0034598959691861057,0.005317338429993251,0.013921411191471304,0.032889333939850954,-0.01896792274837965,0.044562844793413894,0.061777632373840444,-0.017214787580426553,0.055672923923794776,0.03158194641551628,0.024090977508278502,0.05009667012194412,0.021966246986338065,0.028130423135606052,0.016159528564047423,0.0037117202664395136,0.01244780829760791
-1980,-0.05439617976820358,-0.021500614134542705,-0.03289556563366087,-0.013820259782620628,-0.03639559846758676,0.022575338684966136,-0.01351683918503714,-0.008915520687289324,-0.004601318497747815,0.027663536564696996,0.003521632887738968,0.02414190367695803,0.07354210494945905,0.05282461992189828,0.020717485027560767,0.07535817461425935,0.028661320082036503,0.04669685453222285,0.017522571662476106,-0.010928515452570826,0.028451087115046934,-0.00679869410579819,0.034562731414280824,-0.041361425520079015,0.08998340958078878,0.0056704141328117975,0.08431299544797698,-0.03564007357059186,-0.03639378481334655,0.000753711242754689,0.016725763984909457,-0.0073889912225950285,0.024114755207504487,-0.03351602658177357,0.005905074770645654,-0.039421101352419226,0.008013476827203601,-0.032554221852557096,0.04056769867976069,-0.046544908783686056,-0.0016284677258797044,-0.04491644105780635,0.4641288042449281,0.0561855845271789,0.40794321971774916,0.03843579298544541,0.0024788625510985744,0.035956930434346834,-0.040096612243938685,-0.012121727088489511,-0.027974885155449172,-0.006557262627552075,-0.011112447870221302,0.004555185242669228,-0.019981732437292468,0.009595227599242657,-0.029576960036535125,0.08148482766078424,0.0073690232425097585,0.07411580441827448,0.020917069024663733,0.01799090662393053,0.002926162400733205,-0.0420538789909527,0.01623851917717607,-0.05829239816812876,-0.06226966862121958,0.056202721453829284,-0.11847239007504887,0.05425157316274523,0.014813355985611374,0.039438217177133854,-0.029902195018878766,-0.012741439647338605,-0.01716075537154016,0.00996489112739638,0.04150093785388887,-0.03153604672649249,0.027116204757108932,0.029163091996468847,-0.0020468872393599163,0.004226032500564368,0.006063590501778489,-0.0018375580012141217,-0.032863383940919484,0.012310984787194744,-0.04517436872811423,0.0329634187927665,0.07182262104445034,-0.03885920225168383,0.04343256784070872,0.018016492495591965,0.025416075345116758,0.019526199932447384,0.007023142594253369,0.012503057338194016,-0.014782645124352404,-0.009727555822429516,-0.005055089301922889
-1970,0.01612693688586546,0.025417690224237843,-0.009290753338372386,-0.015606402514086064,-0.03564287808909387,0.020036475575007803,-0.0030520090684007994,-0.0015288011216179937,-0.0015232079467828057,0.04446611273086916,0.006486540990605403,0.03797957174026375,0.07072201042386407,0.045474714072216496,0.025247296351647575,0.08006277703859979,0.029016002999184047,0.051046774039415745,0.015638277805974127,-0.021633404699261644,0.03727168250523577,-0.008102642116547652,0.0385605322183821,-0.04666317433492975,0.09342702711955801,0.02299691729183874,0.07043010982771927,-0.03256137250817306,-0.02471440101416035,-0.007846971494012707,0.026078736495841907,0.0007937876822829067,0.025284948813559,-0.03268816840140586,0.007745177726099358,-0.04043334612750521,0.01573352023001803,-0.027806511266576878,0.043540031496594904,-0.05396064791574849,0.00800280429969932,-0.061963452215447815,0.32767116371421495,0.023171365183239718,0.30449979853097525,0.055784251258224095,0.020172750767820963,0.03561150049040313,-0.045941436058567556,-0.017098776256962534,-0.02884265980160502,-0.009823036563627029,-0.004068441658271105,-0.005754594905355924,-0.03395356360188131,0.0059163434428647094,-0.039869907044746015,0.11232658813351798,0.0256040854911345,0.08672250264238349,0.024050597264818976,0.028825131715709114,-0.004774534450890137,-0.03420842414975945,0.018866321835341236,-0.05307474598510068,-0.05030176208167345,0.05099928382793966,-0.10130104590961311,0.04396788185381688,0.012601911523239149,0.031365970330577725,-0.01922402340027676,-0.010813513162655677,-0.008410510237621082,-0.03238667039674781,0.008398876433491862,-0.040785546830239675,0.0509685802031656,0.049352207591977816,0.001616372611187785,0.024580701079258287,-0.0005824976986662207,0.025163198777924507,-0.05113523612972557,-0.005496820361895632,-0.04563841576782994,0.031504186421695654,0.06502152497572274,-0.03351733855402708,0.041228551154689715,0.017575689158388166,0.023652861996301552,0.027757719051002223,0.019176789853131298,0.008580929197870927,-0.02165589085475695,-0.01606177821843013,-0.005594112636326821
-1960,0.0008070357772738725,0.008383330183925421,-0.007576294406651549,-0.04106246481424272,-0.0442709354275687,0.0032084706133259735,-0.012332950511589058,-0.012224815798108761,-0.0001081347134802971,0.040178581006137914,0.00372866156496517,0.03644991944117275,0.06902774619811523,0.047820193863562614,0.021207552334552616,0.09198416607246558,0.03189940971941457,0.06008475635305101,0.03862510719473564,-0.0221856641990001,0.060810771393735745,-0.011652818976660304,0.024770146726587727,-0.03642296570324803,0.09064959408393924,0.02693553702031506,0.06371405706362418,-0.0394243321019227,-0.023397499981680628,-0.016026832120242068,0.0478864569148627,0.013007445213879563,0.034879011700983134,-0.03683686678256681,0.00444315248395084,-0.04128001926651765,0.023270959379525523,-0.026695053008009256,0.04996601238753478,-0.0262681883849582,0.04751143926257809,-0.07377962764753629,0.24440620039128683,-0.016066547888944446,0.26047274828023126,0.05708185078858256,0.03122829876647504,0.025853552022107516,-0.05030923511088533,-0.020320389630816123,-0.029988845480069207,-0.013323916834807492,-0.002578822613188547,-0.010745094221618946,-0.02861442439734486,-0.010578377675516075,-0.018036046721828784,0.12311937294408612,0.036150945502366805,0.08696842744171931,0.02806095019635753,0.03147864643868371,-0.003417696242326184,-0.015522831520619396,0.027006365282642407,-0.0425291968032618,-0.04843113558032317,0.04061478895304597,-0.08904592453336914,0.02614819525251279,0.014165583090517363,0.011982612161995426,-0.033644803022811955,-0.01266962576682033,-0.020975177255991625,-0.04117163087474876,0.014214912547834678,-0.05538654342258344,0.041581185422805776,0.04573246546557748,-0.004151280042771706,0.042372613718639575,0.0035862207713064907,0.03878639294733308,-0.054337771291974125,-0.005933390932154491,-0.04840438035981963,0.03326461266295194,0.06683215019534326,-0.03356753753239133,0.027956070184492324,0.015589386315744205,0.012366683868748118,0.06284140276499843,0.029280564646688174,0.03356083811831025,-0.03134434653893955,-0.022046892237226126,-0.009297454301713423
-1950,-0.04482197971781305,-0.05115819475938523,0.006336215041572184,-0.05321576259199262,-0.04340217065739148,-0.009813591934601145,-0.034927512454135966,-0.019894922888762937,-0.015032589565373027,0.03478618121123576,-0.0015393064861119155,0.036325487697347676,0.09030262759961942,0.0564504557405204,0.03385217185909903,0.06927710843373494,0.01962701323904526,0.04965009519468968,0.044804968779837084,-0.012552236164830016,0.057357204944667096,-0.0008774078032530583,0.0315866809171101,-0.03246408872036316,0.099648077693946,0.04222211761080845,0.057425960083137544,-0.052368275875063985,-0.027058233614893335,-0.025310042260170654,0.04190589089564598,0.007619599408804468,0.034286291486841515,-0.028033347632701905,0.005696228729689252,-0.033729576362391156,0.01744767807609003,-0.028321603033130534,0.045769281109220565,-0.025720260895163775,0.04202535781196558,-0.06774561870712935,0.23946171360328564,-0.01717584119386175,0.2566375547971474,0.05804475912973132,0.033592614600410936,0.02445214452932038,-0.05717369413474732,-0.026593677176984448,-0.030580016957762877,-0.009144350697834175,0.00680430795623716,-0.015948658654071336,-0.031314915655237814,-0.024215620668986054,-0.007099294986251756,0.13523247742201044,0.0405671270053336,0.09466535041667684,0.044266206536376064,0.05432728985648236,-0.010061083320106294,-0.03015286076260496,0.00832980911381241,-0.038482669876417366,-0.03288236873908957,0.04435977201856079,-0.07724214075765036,-0.018780668368751245,-0.008069874052068602,-0.010710794316682643,-0.0650454222794278,-0.022436313517305764,-0.042609108762122046,-0.052193607728287676,0.016865885345426504,-0.06905949307371417,0.037128389719870196,0.046383677123354096,-0.009255287403483905,0.03910220495263405,0.013041866144836064,0.026060338807797984,-0.03188644280467588,-0.00832079083384979,-0.023565651970826097,0.03820142253518689,0.0657070006802827,-0.02750557814509582,0.03386659785834086,0.01923676514858298,0.014629832709757882,0.0850667955601626,0.04937746770868517,0.03568932785147742,-0.006205750513189314,-0.021178310594741033,0.014972560081551716
-1940,-0.0695212112622827,-0.047467482363315695,-0.022053728898966993,-0.08243856311952416,-0.048773144191429335,-0.03366541892809482,-0.03106262864302121,-0.0017077827163440027,-0.029354845926677208,0.01495969913262493,0.0008753129565625945,0.014084386176062336,0.0895851867222665,0.05694714557868781,0.03263804114357868,0.051120283452296064,0.010539412071715782,0.04058087138058028,0.043850182109514614,-0.012314997929026876,0.05616518003854149,-0.020289041809049464,0.030946059692923487,-0.051235101501972954,0.08871951349986519,0.03574714660481279,0.0529723668950524,-0.03790748822587889,-0.01218918570921611,-0.025718302516662777,0.0245492896410231,0.0005355446307839058,0.024013745010239194,-0.005731977151114222,0.009327515748120385,-0.015059492899234608,0.023769162891438076,-0.03726921144517017,0.06103837433660825,-0.008435020394133432,0.04689884952243525,-0.05533386991656868,0.19728914931524805,-0.0653876215489327,0.26267677086418073,0.0650464272163,0.04321632863453154,0.02183009858176846,-0.06446480902630261,-0.02830572423929609,-0.036159084787006524,0.0036156782863687,0.009463948372118225,-0.005848270085749526,-0.02460729497356595,-0.022298478020252893,-0.0023088169533130574,0.12283682104697687,0.04310311748926477,0.0797337035577121,0.02757197642685618,0.04143220673094154,-0.013860230304085362,-0.03494579931106027,0.006739392099242022,-0.04168519141030229,-0.01983647404622294,0.04550676633394506,-0.065343240380168,-0.009953872875162537,0.012587674756314006,-0.022541547631476543,-0.08358583277861714,-0.01574933641212329,-0.06783649636649386,-0.07842667654931708,0.003485079503376171,-0.08191175605269324,0.042070759819463614,0.04123615203849453,0.0008346077809690775,0.025832252359525066,0.0036049355568058073,0.02222731680271926,-0.01796503161320458,-0.001149432305611611,-0.01681559930759297,0.04687892179518471,0.06225192616941982,-0.015373004374235114,0.04430073538898207,0.0292462262933815,0.015054509095600568,0.151839061717467,0.08805716348897612,0.0637818982284909,-0.021762019801427154,-0.021396154222116714,-0.00036586557931044114
-1930,-0.05998637881078357,-0.056008282942806756,-0.003978095867976821,-0.054591045450197356,-0.0482964212850505,-0.0062946241651468515,-0.031702114965844345,0.002891671389792083,-0.03459378635563643,0.022315116955112322,0.005594065034894523,0.0167210519202178,0.10049470307881474,0.05887871717156108,0.041615985907253655,0.043330123422304224,0.01010386880039989,0.03322625462190434,0.021571178276755903,-0.012167210175575741,0.033738388452331645,-0.009520117939178285,0.030895783090518967,-0.040415901029697256,0.07708910182066656,0.024367802318664436,0.05272129950200212,-0.019548338537779254,-0.00023658158453133293,-0.01931175695324792,0.030507938353286024,0.0064103358207888515,0.02409760253249717,-0.0010404672130530656,0.005044290412649673,-0.006084757625702738,0.02664861030774622,-0.03620525140278065,0.06285386171052687,-0.02593126402787964,0.04069467676532198,-0.06662594079320161,0.2356435114837344,-0.05704000737910645,0.2926835188628409,0.05472290433201366,0.04734537982975494,0.007377524502258718,-0.07645275419017643,-0.031925067659304446,-0.04452768653087199,-0.0077989179598280415,0.002442901763205675,-0.010241819723033717,-0.04079121380976997,-0.01528956941198111,-0.025501644397788865,0.11356842116278826,0.045740268528951106,0.06782815263383717,0.04007024837819433,0.040492660273313295,-0.00042241189511896656,-0.011107617013124555,0.010865439876814972,-0.02197305688993953,-0.012915342494367606,0.0374349104038912,-0.050350252898258806,0.009868452273611678,0.048684997295014285,-0.0388165450214026,-0.1260140258032797,-0.00685546351716766,-0.11915856228611202,-0.09370486868497091,-0.013804053056619123,-0.07990081562835179,0.04537966105909707,0.03868570256257227,0.0066939584965247986,0.014844333923238967,0.0007205192417236785,0.014123814681515289,-0.013918358250420542,-0.012260611259857184,-0.0016577469905633593,0.03560665465353184,0.06570007668326695,-0.030093422029735105,0.025378445791940825,0.03140723777577087,-0.006028791983830044,0.14706670238414143,0.09416310462502475,0.05290359775911669,-0.010716230746672998,-0.013296839870969544,0.0025806091242965468
-1920,-0.02572082073570169,-0.0630531147644243,0.0373322940287226,-0.05604630484861695,-0.045385902488211304,-0.010660402360405654,-0.028480446260776185,-0.00020694746890194792,-0.028273498791874234,0.02818486266382619,0.00917684110709926,0.019008021556726932,0.10120441766979618,0.053661266360411394,0.04754315130938479,0.04755507692760058,0.019557179296808957,0.027997897630791625,0.007887199052602717,-0.01330284238630552,0.021190041438908236,-0.021059409103957417,0.01380660375063454,-0.034866012854591955,0.08002915805405653,0.022705907358985002,0.05732325069507152,-0.027963733927369453,-0.0024233910096904234,-0.02554034291767903,0.024218624183937665,0.00885173323016317,0.015366890953774495,0.01308204074567444,0.0114601913104995,0.0016218494351749415,0.030503354429578088,-0.03164753368151285,0.062150888111090936,-0.023911419523575346,0.04839118619494988,-0.07230260571852522,0.27078165126925485,-0.02295533213261031,0.29373698340186516,0.047875158396632325,0.04844610218999005,-0.0005709437933577223,-0.08277485406019101,-0.03583005356700576,-0.04694480049318526,-0.008775160280988806,0.0066243046684220045,-0.01539946494941081,-0.037491318150536135,-0.004099101527688361,-0.033392216622847776,0.1019907699713611,0.03558060926560925,0.06641016070575186,0.03595621252694476,0.04363642880183506,-0.007680216274890301,-0.009681663576197241,0.0004861615646811756,-0.010167825140878417,0.017857675723259178,0.025536010026408845,-0.007678334303149665,0.0015138428830402141,0.05125473372500261,-0.0497408908419624,-0.16831654453703523,-0.05573033335450922,-0.11258621118252603,-0.10580044822912334,-0.023891789107268392,-0.08190865912185494,0.07184465415842939,0.06158535069068845,0.010259303467740932,0.0222659160478116,-0.0003064546125513048,0.022572370660362905,-0.022709302006087565,-0.012613225951220108,-0.010096076054867457,0.013867035023307906,0.0638669484733452,-0.049999913450037306,0.029189781963617597,0.03336397454091945,-0.004174192577301853,0.14440245052935627,0.10596443005392563,0.03843802047543065,0.003937942494868107,-0.003859742218374272,0.007797684713242379
-1910,0.01366449357520786,-0.04027699042579995,0.05394148400100781,-0.05886743810051012,-0.03925593590585977,-0.019611502194650354,-0.0075134981952689195,0.003564716761626346,-0.011078214956895266,0.023880167939946666,0.008012975227356105,0.01586719271259056,0.08580924019699823,0.04917560524416169,0.03663363495283654,0.03428662790270294,0.016214338746076435,0.018072289156626505,0.03067762629533049,-0.0005892064381012386,0.031266832733431726,-0.01145009074115821,0.007843149975104973,-0.019293240716263184,0.05655007724601894,0.005586249495368805,0.050963827750650136,-0.019105533182660873,0.0005474874721676422,-0.019653020654828515,0.01960550753335957,0.004829430940948104,0.014776076592411466,0.011930565276617521,0.011684089318371678,0.0002464759582458438,0.03645329764282186,-0.042062309215498354,0.07851560685832021,-0.049337297015837146,0.041853492357092174,-0.09119078937292932,0.3243772665265284,0.009867127537174676,0.3145101389893537,0.04567729326107345,0.050851583250406285,-0.005174289989332837,-0.07462319597786451,-0.028546170130835106,-0.046077025847029406,-0.0018698300713859979,0.008348111664488565,-0.010217941735874564,-0.032110950071833386,-0.004111787335124147,-0.02799916273670924,0.09886874592305518,0.037488706644853195,0.061380039278201994,0.047536698633433516,0.0419557414736799,0.005580957159753618,-0.016831310973515944,-0.005508626205011982,-0.01132268476850396,0.05021597063694552,0.013694925622547484,0.03652104501439804,0.028611155930562543,0.06799242603999582,-0.039381270109433285,-0.15829850820473584,-0.03370556861401973,-0.12459293959071613,-0.1334322974787886,-0.05142350425982837,-0.08200879321896024,0.11913754087557661,0.0772610566103423,0.04187648426523431,-0.008667285034370873,-0.014298096121477673,0.0056308110871067995,-0.014681593513110856,-0.013490946503313967,-0.0011906470097968879,0.0011234185158066196,0.06534868383471727,-0.06422526531891065,0.022534726701930935,0.037589235797531505,-0.015054509095600568,0.13401041242036363,0.10834041859327502,0.025669993827088598,-0.01458435156610018,-0.015137339235592297,0.0005529876694921171
-1900,0.041501322751322754,0.008119567271352986,0.033381755479969764,-0.06168229868258252,-0.04460495509552492,-0.0170773435870576,-0.03653461802344659,-0.012321764161918682,-0.024212853861527908,0.03951029672680152,0.015840375526421365,0.02366992120038016,0.07910171987134629,0.04964911622321462,0.029452603648131674,0.04340730830582856,0.009953174503995237,0.033454133801833326,0.018912943290338765,-0.0032299402431886374,0.0221428835335274,0.0238375968432781,0.02557619419094405,-0.0017385973476659493,0.05182544539498179,-0.001774589982696321,0.05360003537767811,-0.005628757433738837,0.0015566230805225312,-0.007185380514261369,0.0395369158918581,0.00882791007043079,0.030709005821427313,0.026715359779639205,0.01941891881721644,0.007296440962422764,0.05909939160062656,-0.02629184592845291,0.08539123752907947,-0.052364511315042994,0.02767714478728672,-0.08004165610232972,0.31524076762125763,0.030101414166913445,0.2851393534543442,0.06053078085065256,0.065067904725768,-0.004537123875115442,-0.055620739090897584,-0.021996279416204606,-0.03362445967469298,0.016480403060423247,0.017014902619139675,-0.0005344995587164296,-0.008610491797039767,0.009297111124501685,-0.017907602921541452,0.04023050653532073,0.028384256626888475,0.011846249908432256,0.04515967169635497,0.038508604402299966,0.006651067294055001,-0.02850099581792617,-0.00450557911059543,-0.023995416707330738,0.04208256867045641,0.014168643599958224,0.027913925070498186,0.028698949326600925,0.07109129564070196,-0.04239234631410104,-0.13754015362646285,-0.03379671700083138,-0.10374343662563149,-0.15390301032000586,-0.0857767257389019,-0.06812628458110398,0.1208937918858095,0.06737320800228778,0.053520583883521704,-0.023723329968570857,-0.035158063908653135,0.011434733940082275,-0.01139815541301713,-0.016050837574377277,0.004652682161360147,0.010266556575114116,0.06423738231368822,-0.053970825738574105,0.02708521481099213,0.04753150131165871,-0.020446286500666582,0.1565036862763368,0.13893127103739852,0.01757241523893826,-0.007931742330088953,-0.02650151513035707,0.018569772800268114
-1890,0.020044012975560594,-0.0210951278659612,0.041139140841521794,-0.06743276874077722,-0.042927015918467835,-0.02450575282230938,-0.041790337976911375,-0.01714494526146228,-0.024645392715449094,0.04747821908139338,0.01631879412767984,0.031159424953713537,0.06336106702222301,0.04558398583661333,0.01777708118560968,0.022449774693649522,-0.01528995787910642,0.03773973257275594,0.01801649389111543,0.004964501770536178,0.01305199212057925,0.04057970544398295,0.0423669575681694,-0.0017872521241864515,0.053490193393218616,-0.008386506839446682,0.061876700232665297,0.019324318807293833,0.0008521124327809956,0.018472206374512835,0.0348866351120975,0.01451878646730176,0.020367848644795735,0.03290265892995567,0.025685240793840734,0.007217418136114937,0.07134970931091698,-0.02915229405828981,0.1005020033692068,-0.04732085578786698,0.02244971233806786,-0.06977056812593484,0.2724929243107575,0.0035487676406763535,0.26894415667008115,0.0671243762573292,0.0692667578267624,-0.0021423815694332085,-0.03947109135316801,-0.0172036323600397,-0.02226745899312831,0.03815702348032683,0.03594371774749763,0.002213305732829202,-0.016902252682255408,-0.005873528842768931,-0.01102872383948648,0.023852961388062355,0.02217509148053706,0.0016778699075252989,0.07207370959566221,0.04721796965802557,0.024855739937636644,-0.04944208894045696,-0.008826814430865656,-0.0406152745095913,0.05566372737716903,0.016244423556092683,0.03941930382107635,0.07141636848549274,0.09684086141931075,-0.025424492933818016,-0.11342311909779669,-0.026466177043312056,-0.08695694205448463,-0.13197467536422489,-0.0846638952576698,-0.04731078010655507,0.14377945217402116,0.09425472788988773,0.04952472428413344,-0.01331790923095098,-0.036091463835431534,0.022773554604480554,-0.009357264320583234,-0.0203509050443745,0.010993640723791264,-0.014805236618943018,0.046555224934698054,-0.06136046155364107,0.042451511632907585,0.060427686750096764,-0.01797617511718918,0.1422652255442062,0.13267391886697957,0.009591306677226616,0.007152532432168243,-0.019214925081342253,0.026367457513510495
-1880,0.008318373645754598,-0.030860260770975055,0.039178634416729655,-0.05755801827542352,-0.037792835670164206,-0.01976518260525932,-0.05414379679622945,-0.026862154341795185,-0.02728164245443427,0.06303755049676156,0.022796753618711103,0.040240796878050454,0.05498687635072042,0.04455197472842103,0.010434901622299387,0.02943316891727986,-0.012048192771084338,0.04148136168836419,0.012812809309072807,0.0068254607185985056,0.005987348590474301,0.06944171887594491,0.04149441524256839,0.027947303633376528,0.04733476270565058,-0.002544910393191509,0.049879673098842094,0.029005320992009614,0.009593069206394403,0.01941225178561521,0.03503529162882755,0.01793216879375719,0.01710312283507036,0.027816975608287612,0.023532809524884665,0.0042841660834029485,0.09954781698198445,-0.004490164702703387,0.10403798168468784,-0.05267080618511441,0.02057110380162983,-0.07324190998674424,0.24999150431823366,-0.008689868778126775,0.25868137309636047,0.07919473657834637,0.07453590681624558,0.004658829762100787,-0.025912112506982873,-0.016478678957730336,-0.009433433549252539,0.04654095212555413,0.031330674305173535,0.015210277820380596,-0.04737039069115451,-0.019131783339094804,-0.0282386073520597,0.03774684047678016,0.021456502705172794,0.01629033777160737,0.0858251368358533,0.0503246171412187,0.0355005196946346,-0.05210965202398638,-0.02119411401121244,-0.03091553801277394,0.03426249198036495,0.0029113140265282066,0.03135117795383674,0.08771034823131899,0.11002648038648076,-0.022316132155161778,-0.0777854808906026,0.006631735658629957,-0.08441721654923255,-0.1122503228550399,-0.08058626965389733,-0.03166405320114256,0.15942096559613064,0.09841844156813011,0.06100252402800055,-0.005575836404702558,-0.03535222980820854,0.02977639340350598,-0.02226051967162566,-0.04516978931653809,0.022909269644912425,-0.031097401597019913,0.023545051852082652,-0.05464245344910256,0.04723852836193179,0.04992097793833054,-0.0026824495763987442,0.12125112102400447,0.14217204952305523,-0.020920928499050768,0.00642080127354736,-0.024850930722933626,0.031271731996480985
-1870,-0.0012223639455782313,-0.06332475119677501,0.062102387251196774,-0.04896446062096295,-0.02701325258316384,-0.021951208037799107,-0.053530411955970525,-0.036387331086119974,-0.01714308086985055,0.05987741327858337,0.026806459294729457,0.03307095398385391,0.06302331793226916,0.03378042777136373,0.029242890160905432,0.03375736012996464,-0.008369046656424356,0.042126406786388994,9.722878516522087e-06,0.005777334414517424,-0.005767611536000902,0.08560321381017177,0.03962444999829708,0.045978763811874684,0.029600275032916932,-0.018193826880473375,0.047794101913390306,0.047863804378434224,0.018766363123421264,0.029097441255012964,0.0641471928217961,0.026285521522318965,0.03786167129947713,0.037621450558051675,0.029096392796128634,0.00852505776192304,0.08523502117364926,-0.008190803500935187,0.09342582467458445,-0.02551946759145029,0.03594370300288088,-0.061463170594331165,0.2539019452683907,0.00992538364071519,0.24397656162767553,0.09680092496474109,0.08275105418775638,0.014049870776984701,-0.018899408647735923,-0.016990304426193054,-0.0019091042215428672,0.04715259595047706,0.02909532735342819,0.018057268597048863,-0.012896708984405971,-0.0108733226983981,-0.0020233862860078717,0.0443309973384309,0.030035964321718473,0.014295033016712422,0.06904002416708055,0.04833160101788466,0.02070842314919588,-0.02324539050159584,-0.013984825975847348,-0.00926056452574849,0.032360159945093475,-0.007236321859660117,0.03959648180475359,0.1186159964313171,0.12658146752593463,-0.007965471094617553,-0.05568752123343102,0.012401704751040611,-0.06808922598447163,-0.09201807368837236,-0.08148644421756558,-0.010531629470806781,0.17616907257513023,0.09432311288497644,0.0818459596901538,0.02502985593124188,-0.018384937404890875,0.043414793336132754,-0.03640937497137868,-0.0640140679523619,0.02760469298098323,-0.03059194981486963,0.015459554336932082,-0.04605150415180171,0.022505160624435555,0.03243936266288221,-0.009934202038446652,0.13155289486250712,0.1374142489430345,-0.0058613540805273765,0.022049685104243762,-0.015930513468601193,0.03798019857284495
-1860,0.0037399218946837995,-0.04330042202066012,0.04704034391534392,-0.04950547839300472,-0.021137329128553664,-0.028368149264451054,-0.04616047191480476,-0.04333218983981147,-0.002828282074993288,0.05556091899278939,0.026184300575604082,0.02937661841718531,0.060495718533595,0.03214024755021534,0.028355470983379653,0.0483195748215559,0.007696435528569434,0.040623139292986464,-0.007014084561819034,0.010137073141325928,-0.017151157703144963,0.08277637129433059,0.034661662793205844,0.04811470850112474,0.032086698135681956,-0.011530555329690002,0.04361725346537196,0.0661758471138617,0.028710117421930696,0.037465729691930995,0.05898900227654114,0.01976464624037187,0.03922435603616927,0.04605337427468335,0.0422809750664168,0.0037723992082665404,0.08252445630375214,0.0012898404482142782,0.08123461585553787,0.026634040590876838,0.05108998432791248,-0.024455943737035645,0.17931956871064678,0.013022666478952555,0.16629690223169424,0.10157788102891589,0.08722911491183483,0.014348766117081063,-0.025691553117751596,-0.02068015453620157,-0.005011398581550026,0.057000428885384744,0.0350345174672068,0.021965911418177945,-0.007812871654514721,-0.016188676013992445,0.008375804359477726,0.047381511338702983,0.042032210916270456,0.005349300422432528,0.060741550482061576,0.03411936080120016,0.026622189680861413,-0.01367577903324333,-0.024405672005407417,0.010729892972164088,0.05741126180564881,0.0078032914074273015,0.049607970398221506,0.1290040906976965,0.12195451827526314,0.007049572422433348,-0.025919286722442113,0.0461459423776471,-0.07206522910008921,-0.07889018386478387,-0.07107662735973226,-0.007813556505051611,0.20009138722070946,0.10778252328198241,0.09230886393872705,0.015173012343570711,-0.027796135162859573,0.042969147506430286,-0.031672736931122596,-0.06824391777819162,0.03657118084706902,-0.02684606742934494,0.00548380563647977,-0.03232987306582471,0.015801724508665547,0.029633273126048253,-0.013831548617382703,0.09903737523148418,0.111199757742345,-0.01216238251086083,0.06117216628730223,0.0239572132772898,0.03721495301001243
-1850,0.0048107205845301084,-0.0561381960191484,0.06094891660367851,-0.04427250359502389,-0.015452722103477097,-0.028819781491546792,-0.042166945082480686,-0.03675461623363064,-0.005412328848850043,0.05986346834177538,0.027384637828537346,0.032478830513238036,0.03669654899900441,0.01801438855273411,0.0186821604462703,0.058327881385211375,0.020338216808662348,0.03798966457654903,-0.01338645914154761,0.006341261368475706,-0.019727720510023316,0.08005656928683451,0.025203174237620196,0.054853395049214305,0.03726781615590144,-0.009031293553416728,0.046299109709318165,0.07183286871920383,0.027675858105483984,0.04415701061371985,0.04993524865184739,0.014669348836810403,0.035265899815036986,0.07989019590134941,0.053680958509253196,0.026209237392096213,0.12709783788119958,0.024755014756112494,0.10234282312508708,0.04856815656432448,0.0516242987123704,-0.003056142148045924,0.20205401311733265,0.02171253525707933,0.1803414778602533,0.1262430108604606,0.10226516133189195,0.023977849528568667,-0.018984378248505348,-0.009594333431560602,-0.009390044816944746,0.06728173912564321,0.04473173540618752,0.022550003719455692,0.004774620773643967,-0.025891732976439284,0.03066635375008325,0.02685463925796988,0.04758557659772633,-0.020730937339756447,0.06917698802398276,0.04088051119519526,0.028296476828787498,-0.009768413595173808,-0.018882587463899342,0.009114173868725534,0.06754584247198722,0.011408397117407458,0.05613744535457977,0.16193373259555244,0.14527196970415998,0.01666176289139245,0.01212825959060564,0.05884871301239894,-0.046720453421793304,-0.06883857867391487,-0.06842358994158156,-0.00041498873233329994,0.18184658137192733,0.09967268454623447,0.08217389682569286,-0.00797483797089617,-0.040636817363577986,0.03266197939268182,-0.029471566433523735,-0.08510225826049525,0.055630691826971515,-0.018542464008198013,0.005305512713324021,-0.023847976721522033,-0.018210015911925344,0.0034619188921859545,-0.0216719348041113,0.10965652989203228,0.10880047519770787,0.0008560546943244156,0.08911759366577761,0.04355476114004832,0.045562832525729284
-1840,0.006322436381960192,-0.07804232804232804,0.08436476442428824,-0.02697718473169439,-5.33176934765802e-05,-0.026923867038217808,-0.02054373116964472,-0.034834292873549506,0.014290561703904782,0.06783139069636723,0.026792514357921474,0.04103887633844576,0.036611559848917986,0.015046390830884836,0.021565169018033153,0.03271720193770812,0.005055609870843961,0.027661592066864162,0.006387931185355011,0.008985884324969714,-0.002597953139614702,0.09394102067990184,0.03431459205402626,0.05962642862587558,0.042982452386352774,-0.017741620269127126,0.0607240726554799,0.07541509076462959,0.03554585966524752,0.03986923109938206,0.0581818736248081,0.011069192938053115,0.04711268068675499,0.08838514972944089,0.05901499928503157,0.029370150444409323,0.13910116486736387,0.027104593183056015,0.11199657168430785,0.04165780396787988,0.05059480762129702,-0.008937003653417144,0.22303834708015555,0.05982901833610859,0.16320932874404695,0.1374381626706567,0.11069508379808278,0.026743078872573937,-0.015261986589265988,-0.003579570415392876,-0.011682416173873113,0.0724210166695902,0.058696684357806124,0.013724332311784063,0.0024816610796256416,-0.03127685823293045,0.03375851931255609,0.015142688708040171,0.04569317654609956,-0.03055048783805939,0.07426001116191432,0.048928097815234474,0.025331913346679842,-0.008120163234619041,-0.018405462359528224,0.010285299124909183,0.08367649911224505,0.003103412261462483,0.08057308685078257,0.16871043365192054,0.14785357010658592,0.02085686354533461,0.011800954019781961,0.0591000615942129,-0.04729910757443095,-0.0622142436107736,-0.07599042428984795,0.013776180679074348,0.17716220920835044,0.09767708605319109,0.07948512315515933,-0.027363355748187882,-0.05444598971388602,0.027082633965698138,-0.038210610191327814,-0.0932765079239085,0.05506589773258068,-0.02081699702787428,-0.0020044971360617344,-0.018812499891812547,-0.04618758869823249,-0.019271706876532062,-0.026915881821700426,0.06602976973875774,0.11043105556784961,-0.044401285829091884,0.12088924885841561,0.06336735976316488,0.05752188909525073
-1830,-0.010485559964726632,-0.07105851599899218,0.06057295603426556,0.05201611448876957,0.029605433386598753,0.022410681102170815,-0.08204628165736956,-0.08460422694866211,0.0025579452912925455,0.1079617007674006,0.04628002720335365,0.06168167356404695,0.07745822838461013,0.03069212073315835,0.04676610765145177,0.06810279556297184,0.017570587413718326,0.050532208149253514,0.08727839129141217,0.044674682207715685,0.042603709083696484,0.1269759921114389,0.04728595547439218,0.07969003663704673,0.05831753463232179,0.007870106860559167,0.05044742777176262,0.1087217999461934,0.051498367482384615,0.057223432463808774,0.11428636772095266,0.03205453788311214,0.08223182983784051,0.13646489505016068,0.09165518954189339,0.044809705508267295,0.16927414281552539,0.0414722758189748,0.12780186699655058,0.115593982326786,0.07277055621446767,0.042823426112318326,0.2726774019719691,0.09724885551029919,0.17542854646166992,0.17733084671501492,0.11853258496144788,0.058798261753567053,0.043540592870869706,0.020795857822355684,0.022744735048514025,0.13388387400137206,0.08580646524053857,0.04807740876083349,0.13467570319016342,-0.008011087395698877,0.1426867905858623,0.07644249720064324,0.05436856627586135,0.022073930924781895,0.12409309446154004,0.06530359894934641,0.058789495512193625,0.03209569972926765,0.010059387617157708,0.02203631211210994,0.16646710830610387,0.05416237709443027,0.1123047312116736,0.09363758886115356,0.12452662749973899,-0.030889038638585435,-0.03197513030076206,0.027747778603330508,-0.05972290890409256,-0.09659017591599472,-0.10125931530988407,0.004669139393889342,0.06708412597759458,0.07526856652616659,-0.008184440548571996,0.00041640397735978824,-0.028184466961970387,0.028600870939330173,0.07078549120295036,-0.06055203280079865,0.131337524003749,-0.01862208997387922,0.009103325076466892,-0.027725415050346112,0.020115683997763728,0.02417967574076463,-0.004063991743000903,0.2213804027533514,0.1704364131890658,0.050943989564285634,0.009850441971205541,0.01859211573640921,-0.00874167376520367
-1820,0.15310452884857648,-0.036269368858654574,0.18937389770723104,0.04685997989609322,0.029280822723373692,0.01757915717271953,-0.060238492974972406,-0.07946969244995973,0.01923119947498732,0.10937335744734714,0.04424621180428174,0.0651271456430654,0.07681253159499249,0.027984609237547985,0.0488279223574445,0.08133632761675133,0.021490476855561356,0.05984585076118997,0.09128032808881266,0.042304244425387605,0.04897608366342506,0.1430255810596686,0.0490991568127229,0.0939264242469457,0.09517593975523782,0.029909829716393704,0.06526611003884412,0.12774568107755585,0.06043298617253916,0.06731269490501668,0.12483049821850412,0.03966174924885577,0.08516874896964834,0.16253019800862478,0.09350752222046615,0.06902267578815861,0.20661407382700517,0.056602040945573376,0.15001203288143178,0.15342820533327434,0.09103934357606068,0.06238886175721367,0.3039876302873482,0.11824289882371218,0.18574473146363604,0.1672382070575096,0.11431046455852979,0.052927742498979816,0.07440986804401786,0.034396417537002455,0.040013450507015415,0.13707066690299752,0.07903797426504015,0.058032692637957364,0.15802076032386866,0.006222388547253047,0.15179837177661562,0.06187537717189969,0.0529383653151849,0.008937011856714793,0.13710978101143328,0.07562452958675317,0.06148525142468012,0.024987620049375218,0.005364042840051038,0.019623577209324183,0.17978156752159707,0.07691016516718141,0.10287140235441565,0.09804861381346039,0.1323687132810053,-0.03432009946754492,-0.04887486983734156,0.013771692625543093,-0.06264656246288465,-0.06668311481045235,-0.08128204678223724,0.014598931971784895,0.0820759819463613,0.09054795031519267,-0.008471968368831363,-0.1461800198610661,-0.10699242869959143,-0.03918759116147468,0.08052132021382799,-0.06336684444960053,0.14388816466342852,0.0050614418185185766,0.012392223658951602,-0.007330781840433027,0.011055025158044123,0.012748355050961167,-0.001693329892917043,0.25719493588325043,0.1684360404849812,0.08875889539826926,0.03178282666070855,0.024191814106771306,0.0075910125539372444
-1810,0.1293658667170572,-0.06105914588057445,0.19042501259763164,0.05759408612689297,0.03127396355892468,0.0263201225679683,-0.0541978641529696,-0.08468253139635475,0.03048466724338514,0.11547051289477579,0.04249773126605009,0.07297278162872571,0.06752001660047814,0.024001156735445332,0.043518859865032816,0.08251799142880246,0.015312010702970516,0.06720598072583195,0.0937654958376357,0.03372866557381512,0.06003683026382058,0.15455514126914363,0.04617013926618866,0.10838500200295496,0.1107934728183884,0.028366335856845937,0.08242713696154247,0.1445796123202477,0.07193441037274162,0.07264520194750611,0.1250563417727671,0.03546982606234616,0.08958651571042092,0.18902354127625628,0.09889424488044975,0.09012929639580652,0.20267911049562806,0.05311039429852523,0.14956871619710282,0.17334588007875182,0.09443751499568635,0.07890836508306547,0.3474029914509168,0.19281556603086603,0.15458742542005077,0.16471459969501936,0.10886233632347993,0.05585226337153944,0.07254776828247511,0.03232641343315152,0.040221354849323585,0.14616175132178436,0.08491655102679936,0.06124520029498498,0.18641635454294622,0.005473925908541671,0.18094242863440455,0.04924426088260841,0.05989576974462192,-0.010651508862013513,0.1567660145309692,0.08315882175242055,0.07360719277854864,0.03418854393707732,0.006312871172607236,0.027875672764470085,0.1736586694119929,0.07105769661161095,0.10260097280038195,0.0931440476077486,0.143482882660567,-0.05033883505281841,-0.03004306070758769,0.03666098600457952,-0.0667040467121672,-0.038930485258093055,-0.05495813465661747,0.016027649398524416,0.07377808447411939,0.08966671640120855,-0.015888631927089163,-0.12266489188117514,-0.0985567391357746,-0.024108152745400548,0.12074687149865823,-0.050159821464007354,0.17090669296266559,0.009991327693737765,0.017517712449865934,-0.00752638475612817,0.05424837655356298,0.04105653034017116,0.01319184621339182,0.24469770204637836,0.16487788117727903,0.07981982086909933,0.06335060256105905,0.05028557065255338,0.013065031908505676
-1800,0.0881066546989166,-0.08896093159486017,0.17706758629377678,0.06244913256817216,0.032760586306448146,0.02968854626172401,-0.05508904334337619,-0.0975953076991916,0.04250626435581541,0.11542546002201155,0.0452094851314793,0.07021597489053225,0.07729597637080876,0.03475725111975965,0.04253872525104912,0.10367767592640238,0.023567117769430376,0.080110558156972,0.10760893026945985,0.036398568014452085,0.07121036225500776,0.15483409532119452,0.05425331947212811,0.1005807758490664,0.10874213809562529,0.009644696843255487,0.0990974412523698,0.1577538567508974,0.08186979010188711,0.07588406664901028,0.11222804672007501,0.026386531719584258,0.08584151500049075,0.19295680838093518,0.09421214242171096,0.09874466595922422,0.22508032476113674,0.06105737362307949,0.16402295113805726,0.1881160993688624,0.11117823128325639,0.07693786808560601,0.36081645929112033,0.21634617718593893,0.1444702821051814,0.16409354171290297,0.09721794660691147,0.0668755951059915,0.08592596074404445,0.0450266569524116,0.04089930379163285,0.15304687708071402,0.08506808440684784,0.06797879267386618,0.2388388680454025,0.03437060952133277,0.20446825852406975,0.08705214652234428,0.06277535728861804,0.024276789233726233,0.17252453829099829,0.08162405853348831,0.09090047975750998,0.036626580928731244,0.00163198473199666,0.03499459619673458,0.19113214866538353,0.08122584784327769,0.10990630082210584,0.11650183654293335,0.149701977012367,-0.03320014046943366,-0.0059191209981024565,0.0477728029786188,-0.053691923976721255,0.007379986187688461,-0.025989443595082488,0.03336942978277095,0.09823193703606997,0.10024152336901787,-0.0020095863329478904,-0.09812863841747774,-0.09271538671180049,-0.0054132517056772475,0.12500877720552095,-0.05499568008841317,0.1800044572939341,-0.004504060058750115,0.01464252268907272,-0.019146582747822837,0.06604255364899153,0.04236281340042145,0.023679740248570075,0.23253531953551754,0.16134592762552558,0.07118939190999196,0.05740179581349234,0.04644537850330256,0.010956417310189774
-1790,0.10677083333333333,-0.04129661123708743,0.14806744457042076,0.08263928855378892,0.040588878242774275,0.04205041031101465,-0.04684097485308594,-0.10004138949378039,0.05320041464069445,0.11341631643421529,0.04255887445051586,0.07085744198369945,0.08581586272817379,0.04595264007205314,0.039863222656120655,0.1092313120695105,0.01596440674228335,0.09326690532722715,0.11295845802925031,0.04608061044120478,0.06687784758804553,0.15550553123717745,0.05950641351045834,0.0959991177267191,0.14534376974837626,0.02094272953051824,0.12440104021785803,0.17278411511683048,0.0749461148802489,0.09783800023658158,0.11518402437966874,0.028637343851099534,0.0865466805285692,0.1895983382628525,0.08539733429665922,0.10420100396619328,0.20588682336152264,0.05787815968689176,0.1480086636746309,0.20646826700064153,0.1239422191743992,0.08252604782624233,0.4081374067295509,0.2336409579245292,0.1744964488050217,0.1673527537746723,0.09783363521166086,0.06951911856301143,0.1043372461533177,0.058907435563212866,0.04542981059010484,0.16865481522570666,0.08929724328638247,0.0793575719393242,0.20264625943110495,0.021808488708045658,0.18083777072305932,0.12939307154841928,0.07688551066895034,0.052507560879468944,0.16064196367769717,0.06294705258900091,0.09769491108869625,0.056107382065156496,0.011400398327170467,0.044706983737986025,0.2348839204452203,0.10412843352282053,0.13075548692239977,0.1204074562693976,0.13972437619232922,-0.019316919922931636,-0.03644416332686088,0.032396346330725016,-0.0688405096575859,0.00650561938100611,-0.018686880678351732,0.02519250005935784,0.08326339413381079,0.10812600246185983,-0.024862608328049037,-0.06695331479789786,-0.08740038762999465,0.020447072832096794,0.14000635011738558,-0.06292569446776552,0.2029320445851511,0.014266895850967888,0.012560130586583717,0.001706765264384171,0.10082032425923537,0.07031888358491377,0.030501440674321593,0.23511221887047368,0.1323594497955951,0.10275276907487858,0.0675482816885674,0.04185111225928977,0.025697169429277626
-1780,0.18865347064751828,0.03551941609977324,0.15313405454774504,0.10673888600520318,0.0579030151155661,0.048835870889637076,-0.03393192733347254,-0.09973935805268025,0.06580743071920771,0.11523559434393363,0.043848244761530854,0.07138734958240278,0.10216026966946946,0.05787981871924662,0.04428045095022285,0.13357027867418422,0.03943780001029132,0.09413247866389292,0.12289912902454249,0.049326107290019856,0.07357302173452264,0.18581907883533438,0.08030957412474111,0.10550950471059328,0.19903652887916953,0.042846933054876774,0.15618959582429276,0.18017990668636086,0.07855660109727795,0.1016233055890829,0.11357834341370632,0.0290213731859855,0.08455697022772082,0.18999909688198505,0.07843768109397696,0.1115614157880081,0.21761782724159914,0.05480660837404106,0.1628112188675581,0.22158732211500012,0.12125533250860604,0.10033198960639407,0.4817027288129833,0.2767286285056824,0.20497410030730095,0.16287469305059385,0.09314258918535806,0.06973210386523579,0.12877775748952794,0.06985405115169967,0.058923706337828285,0.18200720196828085,0.08977939495017306,0.09222780701810777,0.190905544649285,0.002568876005746671,0.18833666864353832,0.1519135042365343,0.09453453935320033,0.05737896488333397,0.16960733614258577,0.06421684834644943,0.10539048779613634,0.08523912281272478,0.019737436609230923,0.06550168620349385,0.2659926443161303,0.12019008400101458,0.1458025603151157,0.1214325034880079,0.13410559884587275,-0.012673095357864865,0.0019500230633039356,0.050148185180377135,-0.0481981621170732,0.015607499114793935,-0.008305968508342615,0.02391346762313655,0.07138150123714673,0.10883161127482065,-0.037450110037673914,-0.04978717779864996,-0.07186243696918727,0.022075259170537313,0.14969333207145102,-0.057897500557161745,0.20759083262861278,0.025653408943380744,0.00459407201995496,0.021059336923425785,0.11189953984432116,0.07041564529308046,0.0414838945512407,0.23336516847389324,0.1368086048055533,0.09655656366833995,0.04335088184776082,0.015838348857019173,0.027512532990741644
-1770,0.12754511526832957,0.006450381078357268,0.12109473418997228,0.13000108203554409,0.06683529694034848,0.0631657850951956,-0.006747233242848194,-0.09043231512692779,0.08368508188407958,0.12947230213743702,0.04380748263855368,0.08566481949888333,0.10271435477782512,0.06094163563274974,0.041772719145075375,0.1407962539603196,0.03269331137852202,0.1081029425817976,0.13860546698013226,0.04918609783938194,0.08941936914075034,0.20665954144494955,0.09084982054496593,0.11580972089998362,0.2172089579704625,0.051838284068490045,0.16537067390197244,0.18681570608611361,0.08507096924125354,0.10174473684486006,0.11641425234824886,0.02513343351766106,0.09128081883058779,0.20055711092547018,0.0850182128799681,0.11553889804550209,0.2154561306475379,0.062096001283507354,0.15336012936403054,0.22061398508343982,0.1098611633419493,0.11075282174149054,0.5371018559423653,0.34022049935190085,0.19688135659046443,0.19882804390002937,0.11142173953508351,0.08740630436494584,0.1441879889141789,0.08099049244403306,0.06319749647014584,0.19351822854723572,0.08629871912966573,0.10721950941756997,0.1319212972506684,-0.020398778356743932,0.15232007560741231,0.16260338434383426,0.09574672187474928,0.06685666246908499,0.17417322471800806,0.06242095777417092,0.11175226694383714,0.07048981229464645,0.010055773033033684,0.060434039261612754,0.26806842427226474,0.12962527788967967,0.1384431463825851,0.08741849450935356,0.09878655289908031,-0.01136805838972675,0.009120362825820957,0.03867453673141885,-0.02955417390559789,0.057560588871075805,0.025803627744783994,0.03175696112629181,0.05727554179566564,0.08377161898367463,-0.026496077188009,-0.04655536827773677,-0.07815528359333239,0.03159991531559562,0.1610884345434174,-0.05232740961004784,0.21341584415346523,0.020522727154704597,0.014225351868873344,0.006297375285831252,0.11637745667225734,0.07162785447039091,0.044749602201866426,0.20515030456911915,0.09554036268766233,0.10960994188145681,0.04068369384591752,0.0144195724120596,0.026264121433857927
-1760,0.1053890306122449,0.008446318342151676,0.09694271227009323,0.1587173644750481,0.08340455427192338,0.07531281020312473,0.014484458431524625,-0.08648539808489694,0.10096985651642156,0.12977479999742556,0.04437386161044712,0.08540093838697843,0.10330376005245044,0.0632926342000755,0.04001112585237495,0.13295463734131155,0.028104486279468086,0.10485015106184346,0.1486550342148095,0.06224003453566449,0.08641499967914501,0.22334650796559782,0.09147908898796443,0.1318674189776334,0.22349420191239175,0.050543004563435176,0.17295119734895656,0.2002998095832291,0.0902286571482707,0.11007115243495838,0.1342387404600157,0.031012036413223188,0.1032267040467925,0.22713888449873187,0.09290168055210615,0.13423720394662572,0.2066531279158627,0.05891045425182921,0.1477426736640335,0.20920109789694538,0.09591283528653034,0.11328826261041505,0.5500031555389417,0.3794341390476098,0.17056901649133197,0.20592815057165972,0.1109903995532678,0.09493775101839191,0.15240473009496708,0.06864820596631227,0.08375652412865482,0.213122974389022,0.08488532596666816,0.12823764842235383,0.14425507353011136,0.0019298284561689496,0.1423252450739424,0.18154831463025817,0.1003390622765311,0.08120925235372707,0.1579142068640653,0.06439733342890935,0.09351687343515594,0.09786125057381523,0.030541428555937496,0.06731982201787773,0.2472173731405637,0.13383651880697672,0.11338085433358698,0.059806285058038554,0.06690094057573485,-0.007094655517696302,0.03742331796700429,0.06367129129643388,-0.026247973329429606,0.06020640011727045,0.031442106491063805,0.028764293626206642,0.06530767030972186,0.08397521976450695,-0.018667549454785083,-0.015450225103779334,-0.059739934662005126,0.04428970955822579,0.1841182953598349,-0.045853648111908604,0.22997194347174352,0.029674520210281788,0.009783607783265045,0.019890912427016745,0.11640702274975272,0.061639895927407214,0.054767126822345504,0.21816874177430437,0.07768550763461023,0.14048323413969416,0.028861487760260294,0.002667188001843292,0.026194299758417004
-1750,0.13198578042328044,0.03267117031997984,0.09931461010330057,0.16884302173323276,0.09331850892365691,0.07552451280957585,0.025777078423768755,-0.06994078692241149,0.09571786534618024,0.12998290136209853,0.04555596317678533,0.08442693818531319,0.10114812615480387,0.0738522601595147,0.027295865995289173,0.15786697736645178,0.0318828701015165,0.12598410726493528,0.1608941936914075,0.07102757213889715,0.08986662155251035,0.22974947655569594,0.08718935952474015,0.14256011703095578,0.24861948596804312,0.059868161088263025,0.18875132487978008,0.19589373927662562,0.08919963193767645,0.10669410733894918,0.13694409847922479,0.032840702154280685,0.10410339632494409,0.22418869898323965,0.09527989132479887,0.12890880765844076,0.21462121755871835,0.0591690556510211,0.15545216190769726,0.19937413748215407,0.10204383760245989,0.09733029987969419,0.6074558103181269,0.4136231898129494,0.19383262050517752,0.2368951396396074,0.11569218433430459,0.1212029553053028,0.14819421519726506,0.06502886254630391,0.08316535265096114,0.2100206728265751,0.08403490227015371,0.12598577055642138,0.11529654660607079,-0.015192840130283242,0.13048938673635405,0.16736665120189206,0.10174658931953828,0.06562006188235377,0.16933212839273554,0.07420240953985265,0.09512971885288289,0.10882066963785482,0.02871425628124356,0.08010641335661126,0.25639519269504496,0.12869462721752234,0.12770056547752265,0.08644327597498125,0.072835299589032,0.01360797638594926,0.0566003861377114,0.08540327637019503,-0.028802890232483627,0.09556199487767639,0.04052230770898348,0.05503968716869292,0.04927138896141843,0.08132996381812078,-0.032058574856702354,0.0131120465904585,-0.060280324093297886,0.07339237068375638,0.2119076912743892,-0.01842449924134415,0.23033219051573334,0.05973332225493811,0.013790871056134574,0.04594245119880353,0.12370984389111082,0.04922751902980261,0.07448232486130822,0.23463469176207502,0.11056790784891508,0.12406678391315995,0.01919816787923643,-0.010590551730879335,0.029788719610115765
-1740,0.14285911123708742,0.06382078294280676,0.07903832829428067,0.1684196165203305,0.09557353372422521,0.0728460827961053,0.04600199862780777,-0.06109424872475614,0.10709624735256391,0.14526977016598766,0.05998682739815369,0.08528294276783396,0.1360245828357237,0.08359841853955527,0.05242616429616843,0.1826690532722715,0.04140969001080588,0.14125936326146563,0.18326459258222152,0.0764218251398636,0.10684276744235792,0.23606486654805714,0.09080603124609748,0.14525883530195965,0.26254802020521906,0.0653003465015328,0.19724767370368626,0.19346302051874176,0.08952624014287015,0.1039367803758716,0.13452747715597213,0.028394347621829255,0.10613312953414288,0.2180051628246521,0.09181887968210246,0.12618628314254965,0.20957268493694348,0.05953743070538017,0.1500352542315633,0.21779437064061571,0.11012491725784412,0.10766945338277159,0.7173341036084802,0.47517319054115065,0.24216091306732948,0.2505244091895104,0.12457850387669046,0.12594590531281993,0.16768479532269465,0.06492943003476523,0.10275536528792943,0.24755778702488546,0.09819179350316705,0.1493659935217184,0.11806680980486056,0.0016079260924858792,0.11645888371237469,0.16374231266983635,0.10074719279457779,0.06299511987525858,0.18077309057023047,0.06967108193766737,0.11110200863256309,0.12904426781176692,0.0434165772057096,0.08562769060605732,0.2659572087193948,0.13853080285872013,0.1274264058606747,0.11408395896014654,0.08443351904404856,0.029650439916097986,0.04722315058542123,0.07872182340966781,-0.03149867282424658,0.08360887415208615,0.05045726183827621,0.03315161231380994,0.04302970395513944,0.07101781739962948,-0.027988113444490034,0.0488116696044981,-0.03097764869774335,0.07978931830224145,0.2466516869025776,0.000554108800713167,0.24609757810186444,0.06857353544480622,0.015577262286199954,0.05299627315860627,0.13857889304605858,0.06729508020470477,0.07128381284135381,0.2539133928883402,0.09743300061729114,0.15648039227104904,0.030028906173632543,0.0201253997290919,0.009903506444540643
-1730,0.18914950239355002,0.0757491654069035,0.1134003369866465,0.17192917528505364,0.09412454699562638,0.07780462828942726,0.06470557527667571,-0.046227590012827016,0.11093316528950273,0.13253697017285285,0.05171855255846683,0.08081841761438603,0.15787672820469803,0.09677504806853879,0.06110168013615924,0.18822085168005764,0.045042892742415665,0.14317795893764196,0.2066286696574241,0.08492545469041382,0.12170321496701027,0.2636780740493262,0.11086315195373254,0.15281492209559366,0.29818389830629366,0.08388076010653246,0.2143031381997612,0.20715753507112628,0.10558657054056798,0.10157096453055828,0.1665124514126657,0.035572742112390046,0.13093970930027568,0.2215828272109458,0.09706354940431841,0.12451927780662739,0.21461171791548272,0.06326762394923391,0.15134409396624882,0.23421858222911196,0.11271481054811466,0.1215037716809973,0.7753086359818824,0.4978590881948861,0.27744954778699626,0.2622529191514952,0.11828201401765451,0.14397090513384067,0.18383082733273193,0.07809067883479559,0.10574014849793632,0.2606273114580358,0.09332711281155033,0.1673001986464855,0.1410027496487617,0.02249193658364863,0.11851081306511307,0.1932271263774405,0.09528801107882501,0.0979391152986155,0.19995187064467734,0.06863041263241973,0.1313214580122576,0.13537521190499427,0.048608927299869514,0.08676628460512475,0.24914581561553498,0.1553683064022798,0.09377750921325514,0.10993156860697981,0.0732932489251241,0.03663831968185571,0.08868185622308705,0.09595163058939861,-0.007269774366311556,0.06907807465874403,0.04589445040316878,0.02318362425557525,0.05634301913536499,0.08401252067091897,-0.027669501535553982,0.05015913416044888,-0.036194395155677773,0.08635352931612665,0.23826373136561105,-0.0014898352327714904,0.23975356659838254,0.08219996157181657,0.027003588361453418,0.055196373210363144,0.1585709370833871,0.09032436674837656,0.06824657033501054,0.2330128466439162,0.06841158177942906,0.16460126486448712,0.07793495412715924,0.0316655262459678,0.046269427881191434
-1720,0.1985800107079869,0.10443436633912824,0.09414564436885865,0.1904696191078068,0.10077514517310217,0.08969447393470464,0.06690742177012797,-0.03922493511917191,0.10613235688929988,0.13987200693385166,0.05924238231009678,0.08062962462375488,0.17740546888624478,0.10399912582588483,0.07340634306035995,0.19026992656409653,0.03744753265655667,0.15282239390753985,0.19294469043327092,0.08124631745976187,0.11169837297350904,0.27880808772131843,0.127953953119501,0.15085413460181743,0.32663725183914,0.09468807016192421,0.2319491816772158,0.19018332979158836,0.09205640691195083,0.09812692287963755,0.17672972815868893,0.038530625624762366,0.13819910253392656,0.22696578687920044,0.09346048482385436,0.13350530205534608,0.20525351381248128,0.06117559140556721,0.14407792240691406,0.2138397635403603,0.11110846411840679,0.10273129942195351,0.7461174734327894,0.5084471350133747,0.23767033841941482,0.26241579026496087,0.11227905012134792,0.15013674014361295,0.19456049925967975,0.08252898457711352,0.11203151468256622,0.2846485665401439,0.10215462098746497,0.18249394555267898,0.16331074202459145,0.03860608347895583,0.1247046585456356,0.18359768795805675,0.08527486020657683,0.09832282775147991,0.20403134552268992,0.07486290813949321,0.12916843738319672,0.14613582884221257,0.05247111043638874,0.09366471840582381,0.2475997045790251,0.13516255613744535,0.11243714844157976,0.10085325689771357,0.06241635899431478,0.03843689790339879,0.10809370054164238,0.11241081958972178,-0.004317119048079393,0.09514907076590197,0.06090011262505149,0.03424895814085048,0.048360625163191465,0.06421351038830243,-0.01585288522511097,0.081293519186749,-0.011392625672708814,0.09268614485945781,0.24320338998574276,0.009723617246674584,0.23347977273906817,0.10366954531842597,0.03020939897974904,0.07346014633867692,0.16053036167376253,0.08470949984948178,0.07582086182428074,0.24193153891845934,0.054592413142477786,0.18733912577598155,0.09648517685830389,0.02941726829677005,0.06706790856153384
-1710,0.2942334341143865,0.1675563744016125,0.126677059712774,0.2174718945187843,0.11662461364274322,0.10084728087604107,0.07541091191122513,-0.02568758762640575,0.10109849953763088,0.1514312868602224,0.05905358931946563,0.09237769754075675,0.20377969929293444,0.10617241980666624,0.09760727948626818,0.2045123753096584,0.04962069142953755,0.15489168388012084,0.2027084050395624,0.07773441373959408,0.1249739912999683,0.2807510351303705,0.12920762452784593,0.15154341060252455,0.3375044757042369,0.09365527020414917,0.24384920550008773,0.20248975947189965,0.0859722822690477,0.11651747720285197,0.1974234776286236,0.03647992803499908,0.16094354959362453,0.22781904525373853,0.08945007638873209,0.13836896886500644,0.21438689302557304,0.06327712359246952,0.1511097694331035,0.17089381948001342,0.09845508270812312,0.0724387367718903,0.7619801249593421,0.4984392218926437,0.26354090306669836,0.27570678904074286,0.13011612173452367,0.14559066730621917,0.20183715124046578,0.07862580653325836,0.1232113447072074,0.28721820531211745,0.1001011140917778,0.18711709122033965,0.15791293096066447,0.04650299860773263,0.11140993235293185,0.18856153178011184,0.07393441307692039,0.11462711870319144,0.20693062716646102,0.06426548971619041,0.1426651374502706,0.15503312766349667,0.05562302779253733,0.09941009987095935,0.22816048222252064,0.12666733807797323,0.1014931441445474,0.10601645770256546,0.056154554341739354,0.04986190336082611,0.08487572055561847,0.0905462550442346,-0.0056705344886161186,0.1501030761814017,0.08932374385904422,0.060779332322357466,0.024801994355129496,0.05786303107165504,-0.03306103671652554,0.12185313806014231,0.02875760726788695,0.09309553079225535,0.2629147038799828,0.029978354647950102,0.23293634923203269,0.11268285843368801,0.03463383307281795,0.07804902536087006,0.14173439986238334,0.08565023867888015,0.056084161183503206,0.2843994223086689,0.06979466334338857,0.21460475896528028,0.09642373378391587,0.02917708173325327,0.0672466520506626
-1700,0.3382188523557571,0.21865551776266062,0.1195633345930965,0.217348009289824,0.11571194018382058,0.10163606910600341,0.09420770814067954,-0.01076686155773648,0.10497456969841601,0.15645360948598963,0.06230597765806586,0.09414763182792377,0.21527199839293243,0.11363601244152857,0.10163598595140387,0.18958812675963158,0.05622183670619023,0.13336629005344133,0.22018041773375258,0.07980344228790999,0.1403769754458426,0.30820206004323786,0.14776455629276553,0.16043750375047236,0.35978242727961346,0.09280363819476839,0.26697878908484507,0.2254465477408029,0.09316185006799103,0.13228469767281187,0.20243491750992712,0.04422245494802263,0.1582124625619045,0.2279385202411325,0.08231638481858616,0.14562213542254634,0.23441319648217657,0.06938750522480377,0.1650256912573728,0.16053935123343244,0.10690371620759305,0.05363563502583937,0.7209775374174099,0.4542810954089336,0.26669644200847625,0.2712466262412211,0.13037206205568402,0.14087456418553704,0.20960192645971445,0.07949719690710653,0.13010472955260793,0.315827707465269,0.11042926192223307,0.20539844554303593,0.1651279839397678,0.0644518304034404,0.10067615353632739,0.19177250735158177,0.06903510271284705,0.12273740463873473,0.1913141874075174,0.060602026553067734,0.13071216085444967,0.17620374687790297,0.07522311020505536,0.10098063667284761,0.24123248735508707,0.127445056174746,0.11378743118034108,0.11792076764647261,0.06247805165099041,0.0554427159954822,0.1125627335677412,0.10188732402146683,0.010675409546274378,0.15908624023305437,0.09932476584622087,0.059761474386833505,0.02324623571686125,0.03830492247628284,-0.015058686759421588,0.14183117158066247,0.044480366435500074,0.09735080514516241,0.3078707873229676,0.057022832946118644,0.2508479543768489,0.14749498442966172,0.040815231408635265,0.10667975302102645,0.16020782264654024,0.09028942502042747,0.06991839762611277,0.27760048451531,0.08940821579566499,0.188192268719645,0.0735557386435045,0.0066302662998701314,0.06692547234363436
-1690,0.42224505542957924,0.28352544721592343,0.13871960821365584,0.22299341212852072,0.10677338568921743,0.11622002643930329,0.11225315455060704,0.002871163082063061,0.10938199146854398,0.17097672482778004,0.0700539990860703,0.10092272574170974,0.23430625674670363,0.12329938918187458,0.11100686756482907,0.21546895329947,0.05879834162764542,0.15667061167182458,0.21769524998492953,0.07596096069818047,0.14173428928674908,0.3230644724443673,0.14755534075372737,0.17550913169063995,0.37663960559594983,0.10740976908932436,0.26922983650662546,0.24328752094950867,0.09698379416145961,0.14630372678804907,0.20561102116544802,0.04669148722268651,0.15891953394276154,0.24549852114425053,0.08589122696108314,0.15960729418316738,0.23227155469050162,0.06354522463489705,0.16872633005560458,0.1333369634947564,0.09718395899732672,0.036153004497429676,0.7313908159252769,0.45092166010476387,0.28046915582051296,0.28106721744546503,0.13354357428712565,0.14752364315833935,0.2202719388797391,0.08087117343018663,0.13940076544955246,0.3244375586043868,0.1021592129080725,0.22227834569631424,0.20229264254883242,0.07145756755985322,0.1308350749889792,0.20099381525291882,0.06067889197796793,0.1403149232749509,0.20711239228496675,0.05610653996016528,0.15100585232480146,0.1825310763870063,0.08367220059496054,0.09885887579204575,0.27871775360697076,0.15390052668486937,0.12481722692210137,0.14804576646007536,0.066616205237232,0.08142956122284337,0.08893872894955628,0.09226426403201794,-0.003325535082461669,0.15472989085383415,0.09785682062886278,0.05687307022497138,0.03803604510922949,0.030762368358884455,0.007273676750345033,0.15448938462276257,0.04861399468266157,0.10587538994010098,0.3093194078515538,0.07079617649662803,0.23852323135492576,0.17676964381228352,0.0453642974479878,0.1314053463642957,0.20415107728035092,0.09608437620952136,0.10806670107082957,0.3113185571693125,0.11054461384362735,0.20077394332568513,0.04801496976721453,-0.01650305120721677,0.06451802097443131
-1680,0.47722781242126483,0.2993531903502142,0.17787462207105065,0.2352047321021128,0.10848425638283359,0.12672047571927922,0.11823039405781105,0.010703472242937684,0.10752692181487337,0.17998193594339643,0.07128222621261952,0.1086997097307769,0.24391113446166549,0.12430601392056054,0.11960512054110495,0.23034358299580263,0.05390261472981615,0.17644096826598646,0.20616586064003764,0.0640504345154409,0.14211542612459674,0.33250836456699684,0.15072925400874812,0.1817791105582487,0.3801830794842277,0.10338698472340505,0.2767960947608226,0.25369082974186435,0.1020797196194177,0.15161111012244669,0.21801145226934654,0.05314946936294012,0.16486198290640644,0.25125966148126405,0.08391565630338745,0.16734400517787662,0.2495514057360957,0.0772131002191251,0.17233830551697057,0.13920421189479112,0.09251806714323879,0.04668614475155232,0.7157077873846408,0.43804463388466264,0.27766315349997817,0.3023245824414201,0.15029961125707864,0.15202497118434147,0.22602275377436776,0.08212402307557413,0.1438987306987936,0.3230048793748376,0.09390844996046356,0.229096429414374,0.23514729808158877,0.07228055931724985,0.16286673876433894,0.21554698210155823,0.0667450370282517,0.14880194507330652,0.22273779229623106,0.053491426318565134,0.16924636597766593,0.1843871653346924,0.07238927625182084,0.11199788908287157,0.2572363218596601,0.14761537084284498,0.10962095101681513,0.17855041239168193,0.07260988411271722,0.1059405282789647,0.10153654083585832,0.09714208376260541,0.00439445707325292,0.1570319427769766,0.08825427040954846,0.06877767236742813,0.04613345020950676,0.028016089124299055,0.018117361085207704,0.20117341705080713,0.05423076968064388,0.14694264737016324,0.33459470681080616,0.08690654642149515,0.24768816038931105,0.18753992117029397,0.06284392791426707,0.12469599325602691,0.21181944265256095,0.10169117963273556,0.1101282630198254,0.3385871021092722,0.11973992243096239,0.2188471796783098,0.04184831939227214,-0.016935945594950496,0.05878426498722263
-1670,0.46616354875283444,0.2731973576467624,0.19296619110607205,0.25662746770751166,0.1291025220837182,0.1275249456237935,0.1263815141842914,0.020467291113563824,0.10591422307072756,0.20043915824070677,0.0814673935196806,0.11897176472102618,0.2746606504650121,0.13639323707116352,0.13826741339384854,0.25321603681351396,0.06798518050236332,0.18523085631115063,0.1817575464121606,0.043947410894679836,0.13781013551748075,0.377470243549593,0.1813444612213322,0.1961257823282608,0.3887807111769212,0.10489766863954283,0.2838830425373784,0.2618696435469232,0.11016641316147321,0.15170323038545003,0.21147723601794932,0.05310658767542183,0.15837064834252748,0.2587752967118978,0.09444732940476996,0.16432796730712787,0.2700738016727816,0.08581238837919199,0.18426141329358964,0.1206240247486255,0.08742846738555207,0.03319555736307343,0.7023234475962076,0.38397811512376995,0.31834533247243757,0.31757719374861293,0.15682340475798426,0.16075378899062864,0.2286387327597584,0.08255429467095975,0.14608443808879865,0.33098839254308826,0.09642757760575422,0.23456081493733405,0.19210593917789626,0.043477433534297664,0.14862850564359859,0.23135593515957206,0.06457880581708078,0.16677712934249128,0.2448452948435028,0.06975172420855372,0.17509357063494907,0.1863300043013551,0.07296760971166462,0.11336239458969048,0.24397967861778794,0.1430329886755293,0.10094668994225862,0.17098831635994344,0.04790197511413141,0.12308634124581201,0.142235676583427,0.10618510856325283,0.03605056802017417,0.1907348087800054,0.11275305796112525,0.07798175081888013,0.06359493702363635,0.01924105089086998,0.04435388613276636,0.18833741354646355,0.0649964500391256,0.12334096350733795,0.35901212933479465,0.09881606946051479,0.2601960598742799,0.20158871111526552,0.06201131727312226,0.13957739384214327,0.2554939147636864,0.13491001161140498,0.12058390315228143,0.36034079129735963,0.11688640678321434,0.24345438451414528,0.08352348102945079,-0.008166343159570457,0.09168982418902125
-1660,0.5085781997984379,0.29903628117913833,0.20954191861929958,0.27150310418747753,0.1368351558052775,0.13466794838220003,0.12897674730781852,0.019398994720042955,0.10957775258777555,0.20627457795112408,0.0829605744455815,0.12331400350554257,0.2832964311179495,0.1355720432053934,0.1477243879125561,0.24755581202172938,0.05522945963230592,0.19232635238942347,0.18229036015486602,0.036377177681715736,0.14591318247315027,0.38899169462964794,0.1925334379951637,0.19645825663448424,0.3675783551376805,0.08813749363415772,0.27944086150352276,0.2785360834023363,0.10429479321618008,0.17424129018615622,0.21716144193009523,0.06158286790820269,0.15557857402189254,0.2662307240748685,0.09292425850247982,0.17330646557238868,0.2906257520550895,0.08955841436177174,0.20106733769331775,0.11157641461434924,0.09855547935997985,0.01302093525436938,0.6548253045095079,0.29163248166146405,0.36319282284804383,0.3138884314974836,0.15638669539880157,0.157501736098682,0.2334783842759234,0.09419512997637122,0.13928325429955218,0.33869455370664425,0.09753239370392582,0.24116216000271842,0.21923929555711308,0.06115827764792444,0.15808101790918866,0.23767846989426977,0.0717524845381323,0.16592598535613748,0.25925594064728863,0.06663867654513152,0.19261726410215713,0.18774330669384834,0.07054403105650679,0.11719927563734155,0.2584560523999224,0.15835235665368605,0.10010369574623637,0.18099201791934397,0.0542183540399199,0.12677366387942407,0.15133946697528222,0.11206832262109616,0.039271144354186056,0.21825207158865326,0.12143891665230035,0.09681315493635291,0.04613655861837443,0.005374438932199386,0.04076211968617504,0.185998065359049,0.07316779325776458,0.11283027210128442,0.3537091707296224,0.09597378134225606,0.25773538938736634,0.1900948760691084,0.07260330170797696,0.11749157436113145,0.2791064593815852,0.14197630413280007,0.1371301552487851,0.3834018565322214,0.12129770903457995,0.2621041474976415,0.10023879013000796,-0.01972043401153454,0.1199592241415425
-1650,0.5292245370370371,0.30672477324263037,0.22249976379440664,0.28437932716207165,0.14017378431738456,0.14420554284468712,0.12985860454016646,0.02864451272260836,0.1012140918175581,0.2212514400828973,0.0889762056470558,0.1322752344358415,0.2982578327987479,0.14027955911602455,0.15797827368272335,0.23740416210295728,0.040542278938818115,0.19686188316413916,0.18984114761079707,0.03606410099348373,0.15377704661731334,0.41045169472695753,0.21916381901071866,0.19128787571623887,0.37008760254890466,0.0812117425360945,0.2888758600128101,0.28688866952169695,0.10142964367254177,0.18545902584915516,0.2164896288256421,0.0606480471203041,0.15584158170533802,0.2694311485403355,0.09174832358718475,0.17768282495315074,0.2989864936183508,0.08480964825987647,0.2141768453584743,0.11999271698864497,0.11813793138654582,0.0018547856020991408,0.7100982100812188,0.3032715656813294,0.4068266443998893,0.301111103156478,0.14978952040721358,0.15132158274926438,0.23847351208285802,0.0978433992179181,0.14063011286493993,0.336317775600187,0.09778219418497541,0.23853558141521156,0.214621661650487,0.06626431514082833,0.14835734650965865,0.24761313412843206,0.06979903932354983,0.17781409480488222,0.2653015508916731,0.05566492752435909,0.20963662336731403,0.1914265679162284,0.07638881358505298,0.11503775433117543,0.2866236217417901,0.18780120257225133,0.09882241916953881,0.17456649044712938,0.04684370877269578,0.12772278167443363,0.1596035873795391,0.11055470698555712,0.049048880393981996,0.22983665754448482,0.13993378761867697,0.08990286992580786,0.08493882651348428,0.01861315229960088,0.0663256742138834,0.20170678843753764,0.09108486102517256,0.1106219274123651,0.3852384194313592,0.11993173623810498,0.26530668319325423,0.2190648795830369,0.08187626471132992,0.137188614871707,0.3022110050316088,0.1627424418354621,0.13946856319614673,0.3873036024179177,0.11244889877590002,0.27485470364201775,0.12617893898982,-0.012919802823588554,0.13909874181340856
-1640,0.5180362654320988,0.29029076908541196,0.2277454963466868,0.29658123813093257,0.1428067374746545,0.15377450065627807,0.14428526683172746,0.02785960385407034,0.11642566297765714,0.23562223380724664,0.0977840422724669,0.13783819153477975,0.3035635840255718,0.14597383217181495,0.15758975185375684,0.2354047060726126,0.027220535589582245,0.20818417048303034,0.19293107840334778,0.032377185460018554,0.16055389294332922,0.41146695773035197,0.2090566001015263,0.20241035762882567,0.3520435601926942,0.0825826275629202,0.26946093262977405,0.29112096751399863,0.09994839171629472,0.19117257579770391,0.20900439203772825,0.06100348866351121,0.14800090337421706,0.28840227134180757,0.09113307443950239,0.1972691969023052,0.3048551621061342,0.08999856449835551,0.21485659760777873,0.13079811934949775,0.12494448405479956,0.005853635294698206,0.7255287955065125,0.32353740770048595,0.4019913878060266,0.3100690143970905,0.16045310385807662,0.1496159105390139,0.23032908545591615,0.0912591590902106,0.13906992636570556,0.33886537315324433,0.09903670689495248,0.23982866625829186,0.18175432031029484,0.05715431967600448,0.12460000063429037,0.2649011242774869,0.06943800078835467,0.19546312348913222,0.26715120297787587,0.05585565289518553,0.21129555008269033,0.18103644585172254,0.07341220355891953,0.107624242292803,0.3124972024528893,0.19455634632887217,0.11794085612401713,0.19118079744877137,0.04181575725363275,0.14936504019513863,0.15402143920540703,0.08856584918532677,0.06545559002008026,0.2459572148681585,0.13963854687875826,0.10631866798940023,0.07075515685031146,0.0009294142514329765,0.06982574259887848,0.2042730533991314,0.09348503226545987,0.11078802113367152,0.3562125823912466,0.11838847453694516,0.23782410785430144,0.2026930886392788,0.08394307782053347,0.11875001081874534,0.30856771169311487,0.1526630972347654,0.15590461445834947,0.38359112032518433,0.1046890832644219,0.2789020370607624,0.09710240046920166,-0.039686640320621136,0.1367890407898228
-1630,0.5098025321239606,0.28111615016376923,0.22868638196019148,0.30058633781149685,0.1416149302087074,0.15897140760278947,0.138979208304746,0.03748172896220505,0.10149747934254094,0.2539115547746391,0.10781581527464017,0.14609573949999893,0.3172523559654657,0.14241311790975256,0.17483923805571314,0.26642567830810737,0.03029690451862361,0.23612877378948374,0.2108561772364079,0.0375050315896323,0.1733511456467756,0.40811464362808936,0.19388604078243368,0.2142286028456557,0.34044881149546297,0.07750136589220935,0.2629474456032536,0.2901149723691552,0.10029279588138679,0.18982217648776842,0.21631619622279039,0.06647423906445499,0.1498419571583354,0.2850315715006058,0.08969090785938452,0.19534066364122132,0.3026544114232154,0.09574795968773617,0.20690645173547928,0.10918731462779217,0.12858939300864944,-0.01940207838085725,0.651958618747785,0.27707573778927796,0.3748828809585071,0.3344603059829182,0.1802571573800302,0.154203148602888,0.21658208876973056,0.07964001815095302,0.13694207061877756,0.3271449549945861,0.10014978845021762,0.22699516654436852,0.15009688785429082,0.034627497121907436,0.11546939073238338,0.2678173389192564,0.06601947166283535,0.20179786725642107,0.2701912885866866,0.06017833462190295,0.21001295396478364,0.19796715788864913,0.07066331233259958,0.12730384555604954,0.2936958208376229,0.17771697775390538,0.11597884308371753,0.18716365638139348,0.04451599738043489,0.1426476590009586,0.13639941775515332,0.07146862147732201,0.06493079627783133,0.22518506742534591,0.11809836058804522,0.10708670683730068,0.09225912939684434,0.03222021211782113,0.06003891727902321,0.24437416002779144,0.12973089308126076,0.1146432669465307,0.3494640561985389,0.1336150180276169,0.21584903817092196,0.18586604489173464,0.07072689851670674,0.11513914637502791,0.3220229647787382,0.15929127424418354,0.1627316905345547,0.38571087480636856,0.10992732270350225,0.2757835521028663,0.07411151918001424,-0.059719875438131016,0.13383139461814525
-1620,0.5769813712522046,0.3416871378180902,0.23529423343411437,0.3192506668632103,0.14363472989099668,0.17561593697221364,0.1691562509321958,0.05171076574292277,0.11744548518927303,0.25689255318920706,0.10911054902288901,0.14778200416631804,0.3206640632760779,0.1402950116887675,0.18036905158731034,0.28200783610341307,0.037954747605430876,0.24405308849798216,0.22858876307484088,0.04113555442770165,0.18745320864713924,0.42084922046938883,0.21202129781750892,0.20882792265187994,0.32732911368930695,0.07671250073109113,0.2506166129582158,0.2946602698914342,0.10975605926264011,0.18490421062879409,0.21924168023792667,0.07123505930537384,0.14800662093255282,0.28738061908739926,0.0974887674696891,0.18989185161771013,0.31909723834815984,0.09570362801930328,0.22339361032885655,0.10620093964459586,0.12948955959902597,-0.02328861995443013,0.5609965677445664,0.24867103263798201,0.3123255351065844,0.3491509224590317,0.18195567042045804,0.1671952520385736,0.208898667423559,0.07166733858939615,0.13723132883416284,0.33366180872079193,0.10118572573927626,0.23247608298151567,0.1759109202601859,0.041804492678703384,0.13410642758148253,0.29869747063727664,0.08104181419247715,0.21765565644479948,0.28288412601698865,0.05373463316726999,0.22914949284971864,0.2054186230603238,0.06952652562559415,0.13589209743472966,0.29103442101965,0.1697085328916939,0.12132588812795607,0.1914038401305986,0.0491144730972561,0.1422893670333425,0.15656254574682293,0.07165644239560057,0.08490610335122235,0.23061914873629738,0.11668822474633556,0.11393092398996181,0.10243295162072438,0.026695015355539805,0.07573793626518457,0.2274536545882221,0.11754990706939325,0.10990374751882882,0.34174622122221443,0.12729848299359187,0.21444773822862254,0.19349802060235313,0.07461299184180052,0.11888502876055261,0.3086510342751473,0.14470713456328216,0.16394389971186513,0.44495917725573325,0.13928650461803654,0.3056726726376967,0.06776053958190781,-0.06160226780801832,0.12936280738992612
-1610,0.5517172146636432,0.2875507842025699,0.2641664304610733,0.33257695389744496,0.15361611574330353,0.17896083815414146,0.18985472660561406,0.06207118992930227,0.1277835366763118,0.27196059375395554,0.10119947910297585,0.17076111465097968,0.3418407104651445,0.14768354897030678,0.19415716149483775,0.29338341774664245,0.029017840734506053,0.2643655770121364,0.2635386221903312,0.053648899078465574,0.2098897231118656,0.4200496603085686,0.21090385978342138,0.20914580052514722,0.32112375482698463,0.08630156332247751,0.2348221915045071,0.3009464310202424,0.10227024107244735,0.19867618994779504,0.22262361599353533,0.06752341101906902,0.15510020497446633,0.2868265185553122,0.08947077284324129,0.19735574571207093,0.3269713870745743,0.11064551131301958,0.21632587576155474,0.10385608225038244,0.1306841095923045,-0.026828027341922068,0.5151271682193537,0.23448324408821916,0.2806439241311345,0.33782690559202755,0.177889261961183,0.15993764363084456,0.22762090541437144,0.0714720892940111,0.15614881612036036,0.3263624917230631,0.11106019181370762,0.21530229990935548,0.17185780478445228,0.03409310748367495,0.1377646973007773,0.32253124640269576,0.0847062681173323,0.23782497828536348,0.30409688336823565,0.06488118705422745,0.2392156963140082,0.22032878257192118,0.07504418829091619,0.145284594281005,0.2978716261581845,0.1565563314086209,0.14131529474956359,0.20647345792086255,0.06501219616366587,0.1414612617571967,0.16892281941294915,0.08259977295765467,0.08632304645529448,0.22235240801857334,0.10034881764342145,0.12200359037515188,0.11953697141507205,0.03095198129981225,0.0885849901152598,0.20286242644212044,0.10822292584617148,0.09463950059594894,0.3621337615591981,0.13795935314285016,0.2241744084163479,0.18265331027642326,0.0644918392040173,0.11816147107240597,0.3243425579495119,0.14742452586763,0.17691803208188192,0.5099843930164573,0.18105265609895294,0.32893173691750427,0.06863470695842817,-0.06617139824887237,0.13480610520730055
-1600,0.5166977670697909,0.2568066578483245,0.25989110922146635,0.33506249931392673,0.15470756029211824,0.1803549390218085,0.2058698505503684,0.06664267816126242,0.13922717238910598,0.2787914674149734,0.09855423185924625,0.18023723555572718,0.3440206269771015,0.15200254305197142,0.1920180839251301,0.3124756500069834,0.03593140101590009,0.2765442489910833,0.29007430223762326,0.06000766162827102,0.23006664060935225,0.41408134105538696,0.2002030526006789,0.21387828845470808,0.31801536931870866,0.09022591785816689,0.22778945146054178,0.2898836248904763,0.08700549476432391,0.2028781301261524,0.22554528830311446,0.07099015722332497,0.1545551310797895,0.2920542548147479,0.08962035176446682,0.20243390305028108,0.31912679279378176,0.09683936314391749,0.22228742964986425,0.10480389470943677,0.1179065085958252,-0.013102613886388427,0.47380417210794856,0.18707733983212532,0.28672683227582324,0.31999699314867447,0.1703488663454586,0.1496481268032159,0.23728032194439372,0.07479132731555721,0.1624889946288365,0.3186085745851889,0.10374158874942715,0.2148669858357617,0.19367580784807478,0.03598329279160707,0.1576925150564677,0.3233858786840756,0.07598378640471896,0.2474020922793566,0.31748862047955273,0.06383667764084236,0.25365194283871034,0.22783627379751822,0.0689987963434867,0.15883747745403154,0.303985199110753,0.1609503454038166,0.14303485370693642,0.20284308235495108,0.05819753039549738,0.1446455519594537,0.14118885117125676,0.05388526903965507,0.08730358213160169,0.23611310404345615,0.1182119147187832,0.11790118932467294,0.12551288746316536,0.02944595720342671,0.09606693025973864,0.20072894089519838,0.11101610758194444,0.08971283331325393,0.40247532460395724,0.17119366942143713,0.23128165518252009,0.1779311443116768,0.07079613848686431,0.10713500582481249,0.3198189480927192,0.13886917817055863,0.18094976992216058,0.5254807300341258,0.18600845572391944,0.33947227431020627,0.056097526916255885,-0.06974906089846532,0.1258465878147212
-1590,0.49245716805240614,0.23573711892164273,0.2567200491307634,0.3394408228488271,0.15652663454014273,0.18291418830868436,0.2294133878232855,0.07439481848283268,0.15501856934045283,0.28728929736826864,0.09821740800096113,0.18907188936730748,0.36308027170037904,0.15555221976207453,0.2075280519383045,0.3058506141711446,0.03079860626153179,0.2750520079096128,0.2816815135021614,0.06309564784511844,0.21858586565704297,0.4277971225565166,0.2139869507889372,0.21381017176757938,0.3236672387008974,0.08961251456832814,0.23405472413256928,0.3081904335200513,0.09577576253071111,0.21241467098934022,0.22132573025131527,0.07258345014622655,0.14874228010508872,0.3047120182429839,0.09590925169146478,0.2088027665515191,0.3197959898839355,0.08162515674411339,0.23817083313982207,0.11104890678255958,0.10523270752753676,0.00581619925502281,0.5088525004005107,0.19520649361367465,0.3136460067868361,0.31774722403190125,0.16354407542901325,0.154203148602888,0.2372767062167014,0.08131952366403382,0.1559571825526676,0.31590668849971854,0.09928375222363756,0.21662293627608095,0.1920076241702689,0.04534541867921716,0.14666220549105174,0.3112675417636122,0.06392998294223733,0.24733755882137487,0.32861853389791457,0.06829504318841619,0.2603234907094984,0.2386547240807209,0.06823069721713168,0.1704240268635892,0.31705720424331946,0.1590144428032168,0.15804276144010265,0.21559922551987928,0.0796713205075882,0.13592790501229107,0.1534110212210017,0.06494736871179708,0.08846365250920461,0.24045706569932312,0.11861864496888101,0.12183842073044211,0.15354141022293508,0.03426554515274721,0.11927586507018788,0.19384891787601222,0.09047195180006995,0.10337696607594227,0.4494402432583429,0.18734220110943878,0.26209804214890414,0.16410911526897132,0.05917940249367753,0.1049297127752938,0.3292720294155593,0.1341681718487937,0.19510385756676557,0.5702401611945166,0.21682060121827648,0.35341955997624014,0.08502325061792183,-0.05671754339417129,0.1417407940120931
-1580,0.5578290343915344,0.24008330183925422,0.31774573255228017,0.3506971288422063,0.15915645136250228,0.191540677479704,0.2620476985949945,0.09139247680696835,0.17065522178802614,0.2923759812408419,0.10377392897521877,0.18860205226562315,0.3421574882063757,0.14691864661952897,0.19523884158684676,0.31281195557091085,0.034617420260664375,0.27819453531024646,0.2594627915162051,0.06257839070803946,0.19688440080816566,0.43761403463246995,0.21620236494650408,0.22141166968596585,0.32346467296332276,0.09443700276887391,0.22902767019444883,0.3223643921685215,0.10557400868652207,0.2167903834819994,0.2303852014343448,0.0757538362434117,0.1546313651909331,0.31731898128287916,0.09479070240003612,0.22252827888284302,0.343387826101642,0.07914363882778624,0.26424418727385574,0.1247743202380932,0.10146868390199244,0.023305636336100763,0.529317384106764,0.16707122294125357,0.36224616116551045,0.32943814835231705,0.17299954897230116,0.1564385993800159,0.26954346014292974,0.09153937798636509,0.17800408215656463,0.32450276387701366,0.09680778863205766,0.227694975244956,0.23014116132224172,0.06716500746876913,0.16297615385347258,0.306376952137104,0.05216396381940399,0.25421298831769995,0.32368655501338917,0.058580849636725774,0.2651057053766634,0.24477060041856885,0.06500648817850262,0.17976411224006622,0.32198275218954686,0.15936506870775705,0.16261768348178984,0.2214125720143127,0.09466975446322642,0.12674281755108627,0.1628131154242405,0.06702997124682707,0.09578314417741343,0.2442518382865301,0.11622781436170707,0.12802402392482304,0.18331375035746703,0.06283337685105748,0.12048037350640954,0.22506751943705924,0.11065818730927002,0.11440933212778924,0.4587410281694871,0.18030669845795946,0.2784343297115276,0.1490961587395556,0.058030018989061814,0.09106613975049377,0.3229180105792801,0.13084333204317722,0.19207467853610286,0.6020568606669073,0.2525652523323123,0.3494916083345951,0.1009984499588052,-0.043577104076189414,0.1445755540349946
-1570,0.5500263762912573,0.265345490047871,0.2846808862433862,0.3648153404413137,0.16003305696995548,0.2047822834713582,0.2628587089460967,0.08303254481997435,0.17982616412612237,0.31081869651312216,0.09803397844756381,0.21278471806555838,0.33579544325704913,0.14064710959626842,0.19514833366078072,0.32881495475495637,0.030859251527158054,0.2979557032277983,0.27229504658231096,0.07127453325321681,0.20102051332909415,0.4585891087904585,0.22965378882853896,0.22893531996191951,0.3372862182545966,0.09545981709169808,0.24182640116289852,0.34277531135078665,0.1182007656450041,0.22457454570578253,0.24999261482048296,0.08535361668917162,0.16463899813131136,0.3156952503518397,0.10249166497332039,0.21320358537851933,0.3731480973270115,0.0847304845662463,0.2884176127607652,0.11494565818513483,0.09059521601445712,0.02435044217067771,0.5376771349648278,0.15533261807783985,0.382344516886988,0.321955026095174,0.17092338972372764,0.15103163637144637,0.2974604936553018,0.10743592478563255,0.19002456886966929,0.3088158446975715,0.08703158965862744,0.22178425503894408,0.2516800766222769,0.08607637490366715,0.16560370171860977,0.3155616329406676,0.05594004318509242,0.25962158975557514,0.3488623039624796,0.06768190592247078,0.2811803980400088,0.2678822513075758,0.07251578669616167,0.19536646461141413,0.36071385942139267,0.16915648359518373,0.1915573758262089,0.26037148470496674,0.12334972143392717,0.13702176327103957,0.14011440503581027,0.05649266531693399,0.08362173971887628,0.27695129869794705,0.13452861099554972,0.14242268770239733,0.194642346475686,0.07032619642657316,0.12431615004911287,0.2326376501715327,0.10605201072825078,0.1265856394432819,0.472079327620263,0.18598211587132463,0.2860972117489383,0.11524300633026427,0.047465730542270136,0.06777727578799414,0.31745903754354277,0.13090783984862167,0.1865511976949211,0.5948298955263863,0.2643549307585693,0.330474964767817,0.1286953121727109,-0.03280222312214604,0.16149753529485694
-1560,0.49968505920886874,0.25460010393046106,0.24508495527840765,0.3672632498388708,0.160442348675761,0.2068209011631098,0.2800372132565701,0.08504049458580676,0.19499671867076335,0.3082356651413051,0.10151592189977238,0.20671974324153275,0.32890911458965694,0.13302567996838846,0.19588343462126848,0.3328506215220859,0.03541315965509383,0.29743746186699205,0.30115449459505184,0.09124727030185649,0.20990722429319533,0.47000027571040026,0.2208083504571116,0.24919192525328865,0.3190068002174015,0.09543128670612419,0.22357551351127736,0.34778330383042333,0.11474206849769647,0.2330412353327269,0.2845705017824488,0.09142756949453926,0.19314293228790955,0.3197254144935389,0.10627159016504482,0.21345382432849414,0.4050415662167354,0.09346382324752693,0.3115777429692085,0.13961600833122045,0.10513741579018121,0.03447859254103926,0.5176540267104235,0.14970362207323762,0.36795040463718587,0.34196848533444063,0.1755679011461831,0.16640058418825754,0.3219190836299737,0.11830299436488839,0.20361608926508526,0.332821487249614,0.10847310374342552,0.22434838350618852,0.26604833926923405,0.09176913099047614,0.17427920827875792,0.3113878879420106,0.047632668580577874,0.2637552193614327,0.3716354252535751,0.07586773643545802,0.2957676888181171,0.2643309224057226,0.07383510990143029,0.19049581250429232,0.37528721483669786,0.1669650716918073,0.20832214314489056,0.24830582473590798,0.1041395772629341,0.14416624747297388,0.1637273613646847,0.05727985593030739,0.10644750543437731,0.2435932243282499,0.11710114885810999,0.1264920754701399,0.19955363248660277,0.0769315652703694,0.12262206721623335,0.2539350760697547,0.10877735136658873,0.14515772470316596,0.46453551028383194,0.18422362182608615,0.2803118884577458,0.12410052951267178,0.05057806720085303,0.07352246231181875,0.3372763729411259,0.13616522599234507,0.2011111469487808,0.5904156815243597,0.27279900767537474,0.31761667384898495,0.1285668402898996,-0.036583765064026476,0.16515060535392606
-1550,0.4870047556059461,0.25656454711514237,0.23044020849080374,0.3749723610486022,0.16447410720306357,0.21049825384553864,0.3063102198490589,0.08755555887002953,0.21875466097902932,0.32191564814993595,0.10475221992667108,0.21716342822326487,0.30762209188099754,0.12923096960478941,0.17839112227620813,0.3190859839602461,0.02618037739732573,0.29290560656292036,0.3257708784231825,0.0958773050514243,0.22989357337175814,0.48319220745099245,0.23052470932825594,0.25266749812273653,0.3055162073987849,0.09469662927759637,0.2108195781211885,0.3756099041844583,0.1252563403341244,0.25035356385033386,0.3228819543376733,0.10458557707792746,0.21829637725974582,0.3379307684781709,0.10942874022562898,0.2285020282525419,0.4325493664793478,0.10388915394066311,0.32866021253868466,0.14709470807546424,0.10568023836547444,0.041414469709989805,0.45210620087675435,0.1166044459116352,0.33550175496511914,0.34497354686750525,0.16932868464572848,0.17564486222177678,0.34125780319232596,0.133503513583385,0.20775428960894096,0.3218752669053853,0.10238329863371995,0.21949196827166537,0.2880280863776628,0.08114476726300533,0.2068833191146575,0.3309450140055045,0.06494856508984104,0.2659964489156635,0.34692944953329885,0.06158125412811625,0.28534819540518264,0.2525871385867699,0.07815995980582455,0.17442717878094535,0.33803880757351956,0.15753174283454932,0.1805070647389702,0.2619636298060952,0.1221799337515779,0.13978369605451732,0.20117553798263763,0.09377511759522934,0.10740042038740827,0.2634610679662765,0.113306376270903,0.1501546916953735,0.21341558183197185,0.07839873425590908,0.13501684757606278,0.2712298772193104,0.11506785864254643,0.15616201857676396,0.4574099458713552,0.17290331640986345,0.28450662946149174,0.14394989795759397,0.06309492280608828,0.0808549751515057,0.35842955747645466,0.1439303530727218,0.21449920440373285,0.5823151911855484,0.2921039145575886,0.2902112766279598,0.14239991062825544,-0.032162656575107175,0.1745625672033626
-1540,0.5019486961451247,0.2473978017132779,0.2545508944318468,0.3891454585086414,0.16547616620693223,0.22366929230170915,0.3126677952450556,0.08086798615875668,0.23179980908629896,0.3419942117785372,0.10839721187078837,0.23359699990774888,0.3036408468892867,0.12481926008666686,0.17882158680261986,0.32470945404559054,0.024480472224468343,0.3002289818211222,0.3274665484364639,0.10872122757174998,0.21874532086471393,0.4979865031649932,0.23895982575102703,0.2590266774139662,0.31950608196494473,0.1072343072180449,0.21227177474689982,0.37837979300158175,0.11744077347522645,0.2609390195263553,0.34051490424519176,0.11457415149051982,0.22594075275467196,0.34202960721892334,0.11321901364460801,0.22881059357431532,0.47281835415514395,0.11924796602083167,0.3535703881343123,0.18916090520343934,0.10665527703520179,0.08250562816823756,0.3986756445795123,0.06981023074271678,0.3288654138367955,0.3722052390804762,0.1837866281026052,0.188418610977871,0.33794218089847217,0.13830881568647302,0.19963336521199915,0.3429007529831412,0.1136610556458123,0.2292396973373289,0.29513530999356197,0.07675072071243494,0.218384589281127,0.29213598769329513,0.0473745347486509,0.24476145294464424,0.3570007731417717,0.07145289211344191,0.28554788102832973,0.26181155727127814,0.08064137180696675,0.1811701854643114,0.31983237097712724,0.15994695850678126,0.159885412470346,0.2447086682928218,0.13647839333339662,0.10823027495942522,0.18887326783539155,0.07974655224321704,0.1091267155921745,0.2898572418114568,0.11667170778186457,0.17318553402959222,0.2538839568801522,0.10691216879903515,0.14697178808111705,0.28567301292840774,0.1133577951175464,0.17231521781086137,0.4579579487899668,0.1736070193220639,0.2843509294679029,0.16415065925106587,0.059361157415341155,0.1047895018357247,0.360136326495506,0.12751849223756073,0.23261783425794522,0.5849270315284362,0.30290650950977765,0.2820205220186585,0.16512546955076735,-0.03077180880032397,0.1958972783510913
-1530,0.47750338561350464,0.22972174981103552,0.24778163580246915,0.40131443796094324,0.17706335553335728,0.22425108242758596,0.3364686185603914,0.08914588491483459,0.2473227336455568,0.3543708795393451,0.11257640216339604,0.24179447737594906,0.3066529948189731,0.12174750937640039,0.1849054854425727,0.3325235046347685,0.01711115358321633,0.31541235105155213,0.3545700445891209,0.12446451246570255,0.23010553212341833,0.4861179813457587,0.23536585959204592,0.25075212175371275,0.30510679636579946,0.09820158714534948,0.20690520922045,0.40977395990465554,0.14084560120510053,0.268928358699555,0.3569519315341448,0.11658768495110058,0.2403642465830442,0.3556789189677361,0.12082496067673643,0.23485395829099967,0.47896778987633576,0.1167295050474771,0.36223828482885867,0.20101791995153734,0.10757075836908192,0.09344716158245543,0.31611218183671785,0.05140615669920917,0.2647060251375087,0.3921614249611615,0.1934013931744475,0.198760031786714,0.3449440375746422,0.1399593953780153,0.20498464219662688,0.3432534124857995,0.117665210415578,0.22558820207022148,0.33649579941201285,0.07258819014756765,0.2639076092644452,0.3290037778235132,0.05027330791529024,0.278730469908223,0.36516228296988845,0.07757658455662111,0.2875856984132673,0.2886751464810216,0.09198393678815284,0.1966912096928688,0.3294372827238411,0.15803157125165987,0.1714057114721812,0.296817608033333,0.1751739258359355,0.12164368219739752,0.22315058542122984,0.105585738868158,0.11756484655307184,0.3269460855310359,0.14532451189789214,0.18162157363314377,0.27015958571126614,0.10978278438832731,0.16037680132293883,0.310493497196876,0.12709444767404457,0.18339904952283145,0.43672932319349844,0.1765637927297262,0.2601655304637723,0.14429263580987398,0.04421664494262603,0.10007599086724793,0.35762589773362574,0.13338063905732594,0.22424525867629982,0.5549185292165061,0.2729009189485086,0.28201761026799754,0.17291477566295682,-0.022641772911982796,0.1955565485749396
-1520,0.4167119394053918,0.17794745212899976,0.23876448727639205,0.4234883257773798,0.18274953072588904,0.2407387950514908,0.3507685022223548,0.09186230349312412,0.25890619872923065,0.3673739967690654,0.12068162851117419,0.24669236825789123,0.31127993660030157,0.11591526692111903,0.1953646696791825,0.3641582804678139,0.03917132838860016,0.32498695207921374,0.36740813338233663,0.11990448244145369,0.24750365094088295,0.5002246228849363,0.2252699934640417,0.27495462942089466,0.31804532622356124,0.11167648825190048,0.20636883797166078,0.4152477878051615,0.1512792678114005,0.2639685199937609,0.3729020134381679,0.12152384364764975,0.2513781697905182,0.3719021170591467,0.12996808983013855,0.24193402722900814,0.48816238901250153,0.1301102803028064,0.3580521087096951,0.24091452841650657,0.12070059846614335,0.12021392995036322,0.3010189963444295,0.04730881075019297,0.2537101855942365,0.40933806315819615,0.19087241643459024,0.21846564672360594,0.3423172114061746,0.14902221683880543,0.19329499456736915,0.3377201481537265,0.10558937760189702,0.23213077055182946,0.31604152064773733,0.06443755887007513,0.2516039617776622,0.3439162390598347,0.052259891932620095,0.2916563471272146,0.37172374774073635,0.08090723834783188,0.2908165093929045,0.3131964851783978,0.10862186751103352,0.2045746176673643,0.34841957238559895,0.1889873625471853,0.1594322098384137,0.3049491747420772,0.19180484239899015,0.1131443323430871,0.23479548235450093,0.11662297988935139,0.11817250246514956,0.33828911088147945,0.15347976310543707,0.18480934777604235,0.2930234871374041,0.116083529163092,0.1769399579743121,0.30122733902652704,0.11903539316840149,0.18219194585812554,0.4296190234862755,0.16235540507948332,0.2672636184067922,0.1539793076349184,0.04086889238550738,0.11311041524941103,0.36830462735991054,0.1292682664602417,0.23903636089966887,0.5544992371213269,0.299304673942161,0.25519456317916583,0.1842733658236863,-0.011866891957939423,0.19614025778162572
-1510,0.4350099993701184,0.23125118102796674,0.20375881834215168,0.43148754796632205,0.19056370915511842,0.2409238388112036,0.38038622736628586,0.1033749216955523,0.2770113056707335,0.3718138501112377,0.12547332333588632,0.24634052677535137,0.3168086463767028,0.11054108287214762,0.2062675635045552,0.38019619662297754,0.04545270771922345,0.3347434889037541,0.399528634849519,0.1425782351419832,0.2569503997075358,0.5007663127301979,0.23646059206375722,0.2643057206664407,0.33204375990539325,0.10786910829706409,0.22417465160832917,0.4171854537917433,0.1545861758889867,0.2625992779027566,0.3792151507672487,0.12749202162380563,0.2517231291434431,0.3994914316678332,0.14473501012244774,0.25475642154538547,0.4839836015047435,0.12092201426213105,0.36306158724261245,0.2552031841053382,0.11530810711471934,0.13989507699061887,0.27326239034502176,0.046485943287683205,0.22677644705733857,0.4126205425218892,0.18854031686485634,0.2240802256570328,0.34503804649464237,0.15074330322034787,0.19429474327429452,0.3435316828746158,0.10890290751229027,0.2346287753623255,0.36268723458912255,0.09226070602861283,0.2704265285605097,0.3492620511872412,0.06809500720332923,0.28116704398391196,0.3722920837450783,0.08873337873194509,0.2835587050131332,0.3539021242910897,0.12135243279584468,0.23254969149524501,0.3778534980529072,0.19758329230264238,0.18027020575026484,0.30545695276240736,0.19912728618748873,0.10632966657491862,0.24695136266838283,0.13436929459434824,0.11258206807403459,0.34533359622835114,0.15686367620142852,0.18846992002692264,0.30297972074054735,0.12905958198117548,0.17392013875937185,0.30385676638918097,0.1158024139733946,0.18805435241578639,0.4274621206339127,0.1723858429017594,0.25507627773215324,0.1427537774731219,0.03459402008997734,0.10815975738314457,0.374690900098912,0.13178407087257557,0.24290682922633638,0.5043006557262488,0.2773500739584668,0.22695058176778207,0.21568474117104913,0.006781081118822527,0.2089036600522266
-1500,0.38736142605190227,0.18244520030234315,0.2049162257495591,0.42479617743501125,0.1791882224351445,0.2456079549998667,0.42561450347522595,0.11713413179011425,0.3084803716851117,0.3795318362907326,0.12217051868728801,0.2573613176034446,0.2974200826050389,0.11224748840505167,0.1851725941999872,0.4127737306762131,0.06917970846166852,0.34359402221454455,0.4206564498659215,0.15156411946695292,0.26909233039896857,0.5008425385467467,0.2373688145588066,0.2634737239879401,0.36039725708873094,0.129860329497423,0.23053692759130792,0.4471193051619799,0.16579449016145123,0.28132481500052864,0.38504420149056745,0.12204604730898352,0.26299815418158395,0.4161370255808178,0.15340494306593513,0.2627320825148826,0.5189042900388852,0.13880878695888976,0.38009550307999546,0.2849018750350963,0.12145952908865365,0.16344234594644264,0.14585871923956367,0.01613694068072257,0.1297217785588411,0.4238461208038316,0.18193598270344571,0.2419101381003859,0.3705307345893166,0.16666877584115386,0.20386195874816276,0.35704111330196747,0.1124148083929288,0.24462630490903864,0.389279858426389,0.11679347188349354,0.2724863865428955,0.34196453799276527,0.060045766430741644,0.2819187715620236,0.41166087237016596,0.11413441402509894,0.297526458345067,0.3487603783746661,0.12304767275001174,0.22571270562465434,0.3908322516151172,0.19345784283007325,0.19737440878504395,0.29411499511204336,0.18855648674557,0.10555850836647336,0.25956574698865065,0.14034918118365847,0.11921656580499217,0.3397446683754843,0.15357680027170406,0.18616786810378022,0.31354520248175366,0.1447306252875278,0.16881457719422582,0.29317998126182104,0.12720439703885306,0.16597558422296796,0.42422447664958035,0.16346362268090966,0.2607608539686707,0.1533319139139451,0.034355142192933716,0.11897677172101138,0.3874795725282759,0.13194534038618672,0.2555342321420892,0.476155673837338,0.26902829056942196,0.207127383267916,0.25435757076426807,0.033366382259708706,0.22099118850455934
-1490,0.37037233875031494,0.16344836545729402,0.20692397329302092,0.42754674315142066,0.18055566445607327,0.2469910786953474,0.4612150613011962,0.13599991050920263,0.32521515079199353,0.38689261755045384,0.124448906824223,0.26244371072623085,0.30903048351100115,0.1172905458952448,0.19173993761575633,0.42008424178716086,0.08412417210023744,0.33596006968692343,0.43410902458138145,0.15672307880781952,0.27738594577356196,0.5240605979023304,0.2454568602423981,0.2786037376599323,0.3604072427236818,0.12219278837443849,0.2382144543492433,0.45016136748343144,0.16722444788034416,0.2829369196030873,0.4097859822622282,0.1314552424768844,0.2783307397853438,0.4480547214257223,0.15494212518720885,0.2931125962385135,0.5161821144939224,0.13671992096296828,0.37946219353095406,0.2745610198938518,0.11071368406364808,0.16384733583020375,0.200226227868749,0.0511148761815066,0.1491113516872424,0.4498088501657348,0.188418610977871,0.26139023918786375,0.3928885867747528,0.17746353086656338,0.21542505590818944,0.3717747497632865,0.12282101887371208,0.2489537308895744,0.4157662386263808,0.12021388271336736,0.29555235591301343,0.3384361275739257,0.050588998615146874,0.28784712895877884,0.43528265755963685,0.13448954722564987,0.300793110333987,0.35645402068265036,0.13818735835348464,0.21826666232916572,0.3504095608970055,0.1714131715978097,0.17899638929919579,0.32461014986569986,0.2184584428773455,0.10615170698835433,0.25923429830933553,0.12889210516866595,0.13034219314066958,0.36339283225680574,0.16844413291614235,0.19494869934066342,0.3209183483158641,0.16076690663583126,0.1601514416800328,0.2702496903287837,0.10681697758553534,0.16343271274324836,0.41528546525295146,0.1649717755599857,0.25031368969296575,0.15387371668042812,0.03974028087193895,0.11413343580848917,0.38232163591794605,0.11356599148496968,0.2687556444329764,0.5183003529041801,0.3039547397477259,0.21434561315645417,0.2497744759883258,0.02654620100263926,0.22322827498568656
-1480,0.35503865898211134,0.1650939310909549,0.18994472789115646,0.42823516866425065,0.1738297942407482,0.2544053744235024,0.4596471079557319,0.1352336455567819,0.32441346239894997,0.4015991624456416,0.12721644043688415,0.2743827220087574,0.3157479376334164,0.1160940752628593,0.1996538623705571,0.42772922072671404,0.0813767577938355,0.3463524629328786,0.44467973810454425,0.15584996431703585,0.28882977378750846,0.5445475024692299,0.2644095175230178,0.28013798494621217,0.36798063357427246,0.12499019267995898,0.24299044089431346,0.47603564635449763,0.1833821326468978,0.29265351370759984,0.4368185980737546,0.13941789538583513,0.29740070268791946,0.4550181376201335,0.1592451062292565,0.295773031390877,0.5296779409839941,0.13590084061287477,0.3937771003711194,0.2629286213838062,0.11288497436482102,0.15004364701898518,0.19869215047551544,0.05603266225538505,0.1426594882201304,0.45470572232443923,0.18533479857675703,0.26937092374768223,0.40034602514015466,0.17075093240577865,0.22959509273437598,0.38886679664863266,0.12941226171375989,0.2594545349348728,0.44334042681399116,0.1120061653024138,0.3313342615115774,0.34971727368813943,0.05820394665699246,0.29151332703114696,0.4268292995130743,0.1332325518286595,0.2935967476844148,0.3668387208709702,0.15017331930874694,0.21666540156222325,0.33912612088387567,0.1705160914909807,0.168610029392895,0.31345801577433774,0.22133426979622442,0.09212374597811335,0.2917549378948037,0.15083124566699904,0.14092369222780468,0.36381607947137456,0.16668714082054215,0.1971289386508324,0.3486313675755654,0.18813489251122137,0.16049647506434406,0.2854999011625391,0.11058332816727276,0.17491657299526633,0.4475336815721425,0.18044408080524374,0.2670896007668988,0.17404678198583695,0.044995594606898726,0.12905118737893825,0.42338891755902464,0.1476906205650884,0.2756982969939363,0.4682823000500821,0.2709529577563214,0.1973293422937607,0.2778260323134714,0.035290667634860565,0.24253536467861084
-1470,0.36841380070546736,0.16974127614008566,0.1986725245653817,0.4166181841561769,0.16021182805984754,0.2564063560963294,0.4626021686603228,0.1412668168123378,0.32133535184798495,0.4000748735837844,0.12502493998313735,0.27504993360064706,0.31258457524188793,0.1103920759206974,0.20219249932119054,0.46655689261009875,0.10009592978380882,0.3664609628262899,0.45081681902417303,0.16734824045067487,0.28346857857349816,0.5488469628877582,0.2624876538504579,0.2863593090373004,0.3960659451332155,0.133038614450355,0.2630273306828605,0.5070163188952268,0.19096844566945784,0.316047873225769,0.4425838027289906,0.13653815183738502,0.30604565089160557,0.4705724639317243,0.15413684495721477,0.3164356189745095,0.5412157854516131,0.15278592870623303,0.38842985674538,0.3068513057520475,0.12745780362755224,0.17939350212449526,0.1857592954895212,0.06559637258661954,0.12016292290290163,0.4712988881809265,0.18406046634832224,0.2872384218326043,0.42043500819866253,0.17910145551118253,0.24133355268748,0.38533744646968554,0.11902809245189275,0.26630935401779277,0.472370311404858,0.12575123765908797,0.34661907374577006,0.3599432105569761,0.06670840993047827,0.29323480062649776,0.42447659326086623,0.13298422483577138,0.29149236842509485,0.3644205640919984,0.14464662018311483,0.21977394390888355,0.35789766199662804,0.18519015860227087,0.17270750339435717,0.3110164102466757,0.2172435720997333,0.09377283814694241,0.28546293713247173,0.12851922540443644,0.1569437117280353,0.37273730490626106,0.18523569192144945,0.1875016129848116,0.33795553731955685,0.1947589118082236,0.14319662551133325,0.2954280948699264,0.10435364394418783,0.19107445092573855,0.4673258984042277,0.1851120276718577,0.28221387073237003,0.20362955923565998,0.05770112913081334,0.14592843010484663,0.4367877263148841,0.16151141788156367,0.2752763084333204,0.46827065304743826,0.26501880990926985,0.20325184313816838,0.27444387035511303,0.02864643699990225,0.2457974333552108
-1460,0.36048910304862686,0.1967631960191484,0.16372590702947845,0.43465838256072337,0.17765298649651004,0.2570053960642133,0.451072770933389,0.1360222832085434,0.3150504877248456,0.4140359007034684,0.1299796832997582,0.28405621740371023,0.3202181461769231,0.1160940752628593,0.20412407091406382,0.4890875276579166,0.11246756397156656,0.37661996368635003,0.43585719813865215,0.17162241784653798,0.26423478029211417,0.5499173679712094,0.25011960965894625,0.29979775831226313,0.4187675729343644,0.13864768825418292,0.2801198846801815,0.5459674878280868,0.21757549935986886,0.328391988468218,0.44537111241767907,0.14203558417722906,0.30333552824045,0.4905690019793337,0.1561312305735552,0.33443777140577846,0.5455201793532642,0.15710509983069526,0.38841507952256904,0.33068274828177086,0.12914072377477798,0.20154202450699288,0.18088034681800308,0.06534878414657236,0.11553156267143072,0.4639392616032245,0.1689224017582921,0.29501685984493237,0.4412923333917876,0.18083519693964809,0.2604571364521395,0.39387290849496126,0.12469635924982711,0.2691765492451342,0.4825808006647363,0.10237605173272273,0.3802047489320136,0.37140923630756995,0.08158075577400034,0.28982848053356963,0.4665590583030818,0.1487645092085793,0.3177945490945025,0.37972471327311436,0.1455303860014386,0.23419432727167575,0.37878041866225026,0.20340405532429165,0.1753763633379586,0.31925000711838347,0.22465380928427028,0.09459619783411319,0.2534063256980447,0.11193298107704248,0.14147334462100225,0.37412885916294086,0.18419925240089563,0.18992960676204526,0.3614364579059271,0.19598207069765128,0.16545438720827582,0.31604710979379813,0.10512328949784722,0.21092382029595094,0.46550329259692325,0.1804623984515483,0.2850408941453749,0.2212130496571756,0.06144701151633804,0.15976603814083756,0.4354088719735088,0.16754020986539372,0.2678686621081151,0.47420771264515077,0.2685362047077185,0.2056715079374323,0.27047799919006854,0.041859490860342685,0.22861850832972588
-1450,0.33262865331317715,0.16446995464852607,0.16815869866465105,0.4633778013351378,0.18375943056703367,0.2796183707681041,0.4449184142230707,0.13835277272320495,0.30656564149986576,0.411717823131003,0.12720678624986323,0.28451103688113977,0.31982741683756477,0.11776957565027737,0.2020578411872874,0.505311055080603,0.12386703617398208,0.381444018906621,0.44254459398231605,0.1753773935296188,0.2671672004526972,0.5600635107016181,0.25356598966248184,0.3064975210391363,0.4276662001948625,0.1487788281714733,0.2788873720233892,0.5589553980903889,0.223302657983634,0.33565274010675483,0.45068367703799983,0.14325247117635903,0.3074312058616408,0.5023123584174362,0.1557765686031022,0.34653578981433397,0.5236055579246024,0.1530075870483975,0.3705979708762049,0.3156845094772738,0.1194005469065069,0.19628396257076688,0.19073291032929263,0.09810570569987426,0.09262720462941836,0.48701147614922574,0.17216013631059343,0.31485133983863234,0.4455715471156436,0.1825689383681136,0.26300260874753,0.4014808025575161,0.12920929882290708,0.272271503734609,0.5040991015276883,0.10879031311744203,0.3953087884102463,0.3863844868543602,0.09423105768593484,0.29215342916842535,0.474517042399914,0.14946724899773178,0.3250497934021822,0.4085094539447764,0.15796636268014183,0.25054309126463453,0.40702258926040313,0.2070930874475926,0.19992950181281052,0.30888089520790424,0.20229971241730813,0.10658118279059614,0.2873521946045679,0.11787143658143832,0.1694807580231296,0.3836963108327544,0.18384826690588738,0.199848043926867,0.3549554254168376,0.1917950439529014,0.16316038146393624,0.3291474596433196,0.11791484538662993,0.21123261425668965,0.49098161213605124,0.19043177745280918,0.3005498346832421,0.22200238531697192,0.06842813150747531,0.1535742538094966,0.46779447813185393,0.19038134864318582,0.27741312948866814,0.4469799322144446,0.26243899882365274,0.1845409333907919,0.27756350281381353,0.0453673318344947,0.23219617097931883
-1440,0.3852926587301587,0.20650273998488283,0.1787899187452759,0.4927056690821673,0.19661840369962066,0.2960872653825466,0.4424387733794708,0.12831488828565463,0.31412388509381617,0.4160139363553084,0.13622916036462793,0.27978477599068047,0.32029099401985434,0.12765922220578854,0.19263177181406582,0.5250611965862229,0.14299969861140718,0.3820614979748157,0.4713145915127049,0.1924566019317415,0.27885798958096336,0.5463055617275041,0.24455350322500077,0.3017520585025033,0.47113081609741414,0.16972726377910635,0.3014035523183078,0.553968342034162,0.2219145731115608,0.3320537689226012,0.4581298438439526,0.14132374816442556,0.31680609567952706,0.5039464375757302,0.14913206595771902,0.35481437161801116,0.530318639144441,0.160269536544072,0.370049102600369,0.3183867108865705,0.10615839869041926,0.21222831219615124,0.189244952351362,0.07726701199590265,0.11197794035545933,0.5139961770033147,0.1768995067331992,0.3370966702701155,0.46035444978567774,0.19052715501890122,0.2698272947667765,0.41066556215669653,0.1259132182108224,0.2847523439458741,0.5062810604066436,0.12577185209617112,0.38050920831047247,0.43701534500981953,0.11704276300872422,0.31997258200109535,0.471831526775794,0.14068108157925727,0.33115044519653675,0.42604560882247694,0.1676823648055173,0.25836324401695965,0.44713568476493143,0.22839547617981887,0.21874020858511256,0.30128558005334044,0.18492373838517098,0.11636184166816943,0.2876781191392278,0.12032415680837018,0.1673539623308576,0.3658579892040991,0.16062541485969356,0.20523257434440556,0.36859201511930073,0.21712857622440226,0.15146343889489847,0.31202109156325775,0.09925152554743671,0.212769566015821,0.4955213354785332,0.19299319499439785,0.3025281404841354,0.2393591148362215,0.07683905688236649,0.16252005795385502,0.4519873779727347,0.1779017761149099,0.2740856018578248,0.43912402893115454,0.2725631558718364,0.1665608730593182,0.2627166217480555,0.043733504629177085,0.21898311711887838
-1430,0.3944790879314689,0.1872145849080373,0.2072645030234316,0.5179563014456936,0.21364242959320168,0.3043138718524919,0.4538674939593712,0.14478865256689438,0.3090788413924768,0.4197651243566557,0.13294137334028436,0.28682375101637136,0.3411950136755269,0.13096055399680795,0.21023445967871893,0.5397428640737446,0.1546729933768019,0.38506987069694276,0.4589120876770293,0.19503510931432316,0.2638769783627061,0.5535161996078425,0.24390152921962605,0.30961467038821644,0.5264112911853948,0.21019190963856282,0.31621938154683193,0.560549706733049,0.21838992623051212,0.342159780502537,0.463208941498896,0.1474548765531509,0.31575406494574515,0.5292064603042003,0.16033731457858255,0.3688691457256177,0.5142241324714694,0.16015342979341443,0.35407070267805496,0.3206022437800871,0.0997023834845806,0.22089986029550648,0.2176326661391253,0.08936729016879706,0.12826537597032822,0.544202504277604,0.1887533021670807,0.3554492021105233,0.4541372060187403,0.16953966362885278,0.28459754238988755,0.41466328823761167,0.12436941450257101,0.2902938737350407,0.47662798552549374,0.10455801061167792,0.37206997491381577,0.4439640287016915,0.13106222071837947,0.312901807983312,0.4891452943314884,0.1424526514666653,0.3466926428648231,0.4476138322905258,0.17865443491399097,0.26895939737653485,0.4866128045596288,0.2410795547797025,0.2455332497799263,0.2847899127760746,0.1938217177133854,0.09096819506268923,0.27537861106430933,0.1097012266363207,0.16567738442798863,0.35519009477640673,0.14906353973000958,0.20612655504639718,0.3312662414363336,0.20299308689867832,0.12827315453765525,0.3089939750087433,0.09831110757609607,0.21068286743264725,0.4989558941606397,0.19024860098976348,0.30870729317087614,0.2531655648856415,0.08260501539723836,0.17056054948840316,0.4732910807207672,0.1866130176751387,0.28667806304562854,0.4410137551101224,0.2636764928545639,0.17733726225555854,0.27841253438717517,0.05420117021128039,0.22421136417589477
-1420,0.3641601316452507,0.16045249118165786,0.20370764046359285,0.5384632272572595,0.231463084554021,0.30700014270323844,0.4749705426125347,0.16218901947916356,0.3127815231333711,0.45369851904771097,0.1424625471177961,0.31123597192991487,0.3495868644301643,0.12671882277885824,0.22286804165130608,0.5443831457618148,0.17472268573990898,0.3696604600219058,0.4545329031931878,0.18012410282138488,0.2744088003718029,0.5728597169265102,0.24074707787521346,0.33211263905129673,0.5495793907906769,0.229120393947564,0.32045899684311285,0.5625240114605982,0.23677629326904456,0.3257477181915536,0.4722855653569329,0.14810000771870374,0.3241855576382291,0.5504908822710408,0.17247766664408873,0.37801321562695206,0.5234345643463613,0.15351001262397035,0.36992455172239086,0.3266736887601694,0.10138360199363927,0.22529008676653015,0.26259424138416504,0.09657405564428823,0.16602018573987679,0.5587821536214661,0.19624895297141343,0.3625332006500526,0.4684012517649271,0.16532914873115076,0.3030721030337763,0.4273829083204683,0.1239469578066783,0.30343595051379,0.4823952707309879,0.11672687139445567,0.3656683993365323,0.409060148671134,0.12304263045351324,0.2860175182176208,0.49435632107400146,0.14581530615902144,0.34854101491498,0.46370234622655493,0.18679990023747817,0.2769024459890767,0.4942482431404145,0.23893476866150426,0.25531347447891023,0.30320754358823476,0.19659076888032573,0.10661677470790899,0.30879416208392835,0.12303098768944364,0.1857631743944847,0.3408430465128043,0.13243715036941223,0.20840589614339203,0.33496835639772715,0.1942973130913748,0.14067104330635236,0.3108935257369239,0.09827835670147227,0.21261516903545166,0.5028102322372258,0.19333359792155774,0.309476634315668,0.25424051542233783,0.0829892972316129,0.17125121819072495,0.4844267406356169,0.19027652345933857,0.2941502171762783,0.4400965536519177,0.2772889271945865,0.1628076264573312,0.2716091103322115,0.052162377288405413,0.21944673304380613
-1410,0.4071593915343915,0.18306523998488283,0.22409415154950868,0.5458743866505041,0.2329418664642685,0.3129325201862356,0.48750857620141397,0.1718689407272619,0.3156396354741521,0.46770674441505283,0.14426788009070646,0.3234388643243464,0.36081646979353155,0.13228174896633327,0.2285347208271983,0.5454049266008513,0.16603203540213324,0.379372891198718,0.46245899375985655,0.18519750083130612,0.27726149292855046,0.5814943179330153,0.23267362862457813,0.34882068930843724,0.544498129119966,0.2215855191174981,0.3229126100024679,0.5869924094996928,0.25092931549410485,0.3360630940055879,0.475739923518128,0.1499382027236542,0.3258017207944738,0.5723463382327486,0.18270359666749453,0.389642741565254,0.4987629353475392,0.15303714149401945,0.3457257938535197,0.3019795156797449,0.09459406570705618,0.2073854499726887,0.27651987746799556,0.09320248365188094,0.18331739381611462,0.5837569175478412,0.20477194464529894,0.37898497290254224,0.486946319098816,0.17369775047501623,0.3132485686237998,0.4409364211856523,0.13342651870886213,0.30750990247679016,0.48996552631829327,0.13807232813109513,0.3518931981871981,0.40939153669860784,0.12222811356493286,0.28716342313367493,0.4908067811189563,0.14723486613383033,0.34357191498512596,0.46369692435036886,0.18974578629855743,0.2739511380518114,0.5097634394163197,0.24474993658893215,0.2650135028273876,0.30292992663319446,0.1900584656561726,0.11287146097702186,0.3369590136087304,0.13675848715774472,0.20020052645098566,0.35015654985387645,0.1280312500967791,0.22212529975709738,0.33778923744513656,0.19321714100985987,0.14457209643527671,0.34032252593459883,0.11829849848936591,0.22202402744523295,0.5186687345254051,0.218744752757569,0.299923981767836,0.2642439601108532,0.0754352164874217,0.1888087436234315,0.4838837999397927,0.1948538898206683,0.28902991011912443,0.38760060098533644,0.21773489092582024,0.16986571005951617,0.2568767368141766,0.06072251469746268,0.1961542221167139
-1400,0.42638849521289995,0.21258700239355002,0.21380149281934996,0.5519369220322823,0.23757736946182062,0.31435955257046166,0.506135712794201,0.1891630373176625,0.3169726754765385,0.45715579068864387,0.1482947487658731,0.3088610419227708,0.3724180406579264,0.14238000525387473,0.23003803540405166,0.5263329094290524,0.15829516969647964,0.36803773973257276,0.4437230068585185,0.17993353440246104,0.26378947245605744,0.580490407710809,0.23534153220378567,0.34514887550702333,0.5295638987913102,0.21341584320841303,0.31614805558289716,0.6116178307143613,0.2650216220912765,0.3465962086230847,0.4794363249822041,0.16033939426281138,0.3190969307193927,0.586727551872841,0.18590496188089378,0.4008225899919472,0.48865848149258395,0.15007008625676058,0.33858839523582335,0.3297179194410459,0.11332399701192337,0.2163939224291225,0.28196682314903365,0.08071625879303063,0.20125056435600305,0.5936365719031221,0.20617335213808607,0.38746321976503606,0.5138871061342628,0.1831293761604226,0.33075772997384023,0.45488300245484076,0.1448273391932363,0.3100556632616045,0.5160713322952114,0.1507200781445738,0.3653512541506376,0.4084339997139598,0.1164759150669927,0.2919580846469671,0.4810004249719672,0.1485597034412489,0.3324407215307183,0.47110320722049326,0.19238624000115667,0.2787169672193366,0.5155487668412336,0.2431143040448801,0.27243446279635347,0.3413027590854301,0.21578667628439366,0.12551608280103643,0.34865638991622633,0.1627053946034631,0.18595099531276327,0.3390468266265855,0.11080405615354996,0.22824277047303554,0.3373462891814938,0.19589037263605505,0.1414559165454387,0.35149057418131585,0.12233153476446858,0.2291590394168473,0.5366719279017441,0.2392910460291922,0.2973808818725519,0.2809307929188283,0.07831386824672279,0.20261692467210546,0.49031845353287745,0.20139605642282715,0.2889223971100503,0.4518949673301576,0.24214409671670994,0.20975087061344763,0.28264372791889514,0.07487955760986441,0.20776417030903074
-1390,0.43186452821869487,0.21948026895943562,0.21238425925925927,0.561471380159859,0.24180671708847756,0.3196646630713814,0.49696849923932823,0.18041344748381707,0.31655505175551113,0.44363778348447497,0.14447169070559235,0.2991660927788826,0.375945642264111,0.14609083022258326,0.2298548120415277,0.55892146989422,0.17588964766938406,0.3830318222248359,0.44091892869435356,0.17582270136567552,0.26509622732867805,0.581080752332591,0.23878953403320527,0.3422912182993858,0.5658602553184205,0.2341631395977501,0.3316971157206704,0.6250872787150898,0.2676690328314524,0.35741824588363746,0.48363682450621737,0.16446365967568102,0.3191731648305363,0.5926749603004373,0.18921639460236467,0.4034585656980726,0.4967437334020122,0.1528376489860714,0.34390608441594084,0.3424393663780121,0.13196374149393622,0.2104756248840759,0.26530557753644646,0.06034118657973561,0.20496439095671087,0.6037310013530831,0.20669776132759646,0.3970332400254866,0.5236351079927468,0.19481540806198805,0.3288196999307588,0.47559072762655563,0.14970028534194654,0.32589044228460906,0.4916749388702654,0.13227649985887038,0.359398439011395,0.39846794082456316,0.11692939342037792,0.28153854740418527,0.4901872436727818,0.144807917790965,0.34537932588181686,0.4661042373769686,0.18279494102806002,0.28330929634890856,0.5487370007310923,0.24400765408889485,0.3047293466421975,0.34487856037812853,0.2224566015888232,0.12242195878930534,0.3905846478495886,0.1673125312459432,0.22327211660364538,0.33483912992760406,0.11793525556389432,0.21690387436370975,0.3562718365722954,0.18464570355726312,0.17162613301503227,0.37130719267690443,0.15362499546751288,0.21768219720939155,0.5224116402536383,0.2416418106382784,0.28076982961535996,0.3059645041292987,0.08402270378621467,0.22194180034308406,0.5047198210983529,0.22059519201823422,0.2841246290801187,0.44511932354208644,0.24976414819646164,0.1953551753456248,0.31271452709779224,0.10035329767773107,0.21236122942006116
-1380,0.4749051240866717,0.26256023242630383,0.21234489166036785,0.5662778134100271,0.243106727908833,0.32317108550119417,0.5062550338573517,0.1897298123676282,0.31652522148972345,0.44727633930391164,0.15545601016049548,0.29182032914341616,0.3826774452040733,0.1400301104417449,0.2426473347623284,0.5495471820166572,0.17871792232995434,0.3708292596867029,0.45364617667248097,0.18126945791063118,0.27237671876184977,0.5708421655267933,0.23834191008921665,0.3325002554375767,0.5512626835395367,0.2282131276863141,0.3230495558532226,0.6501722544236046,0.2734422515867192,0.37673000283688535,0.5167567340925615,0.18007259393233652,0.336684140160225,0.5959553483401443,0.18698023676743958,0.4089751115727048,0.5124202557726165,0.16705967042571068,0.34536058534690584,0.36101785188601065,0.12601481446188245,0.2350030374241282,0.20660769854408287,0.032620990645040704,0.17398670789904216,0.5903200864827715,0.20593709953393805,0.38438298694883344,0.5470433290728008,0.20393246543816293,0.34311086363463794,0.501373443453712,0.15878677784012585,0.3425866656135862,0.5394290752363524,0.1636088584993324,0.37582021673702004,0.4367153516375801,0.11876074830904898,0.3179546033285311,0.5072552443076797,0.13828741417358312,0.36896783013409656,0.4734761816979147,0.19510621455448443,0.2783699671434303,0.5738552437223042,0.2655245214329409,0.30833072228936337,0.3069731684399351,0.1963867085543987,0.11058645988553639,0.3463362491610205,0.1279640488665836,0.2183722002944369,0.31609031063248616,0.11001537110006081,0.2060749395324254,0.36970793390279383,0.1808783120096485,0.18882962189314534,0.3754361422276911,0.14903519432380555,0.22640094790388554,0.5172521698778518,0.23313631687085754,0.28411585300699427,0.3200756100474121,0.08986828826676775,0.23020732178064432,0.5140653894121189,0.2499892486990926,0.26407614071302626,0.451053471389138,0.2355751872255675,0.2154782841635705,0.31328147910237253,0.11102204968510425,0.2022594294172683
-1370,0.490551776266062,0.2847300957420005,0.20582168052406147,0.5801310047092069,0.24973537174193608,0.33039563296727076,0.5201894967634162,0.20220818542493213,0.317981311338484,0.45337885818857415,0.1543500694028778,0.29902878878569633,0.4025362086892024,0.14817140876690676,0.25436479992229566,0.5452101266567184,0.1879856215588406,0.3572245050978778,0.4467701569855965,0.1747648521830779,0.2720053048025186,0.5869047290820952,0.2508948424315062,0.33600988665058895,0.5635892366267384,0.23620020912772627,0.3273890274990121,0.6604991452705143,0.27431425362173956,0.38618489164877473,0.5290856957172629,0.17961328341269622,0.3494724123045667,0.609683682915265,0.19852603613977257,0.4111576467754924,0.512824518368088,0.16491802863403573,0.3479064897340522,0.3703700552521913,0.1308338537510061,0.23953620150118518,0.17511299256749213,0.03145829591187793,0.1436546966556142,0.5762397892340404,0.19924864512711107,0.37699114410692935,0.5404355867150933,0.2141523197604942,0.32628326695459914,0.5095213473797123,0.16110294259456373,0.3484184047851486,0.5801489313792961,0.17812776510958953,0.40202116626970663,0.4476406916591378,0.11503001677869908,0.33261067488043866,0.5244320480064718,0.14503960431525753,0.37939244369121433,0.48520731447243337,0.19768341303491327,0.2875239014375201,0.617547334497113,0.299962326365576,0.31758500813153695,0.312883799508357,0.19510777232562335,0.11777602718273365,0.37216162542432335,0.13053001405894815,0.24163161136537523,0.32849868019130773,0.10844832409587685,0.2200503560954309,0.32911055988660526,0.17039520310343542,0.15871535678316984,0.416636742504436,0.18442485370301273,0.23221188880142327,0.48780655344325957,0.21580171758463515,0.2720048358586244,0.3418048436821124,0.07835368122956339,0.26345116245254896,0.5350089235797532,0.27994237302713626,0.25506655055261684,0.4336644964418407,0.23452695698761925,0.19913753945422147,0.29739844437307117,0.09062294898828392,0.20677549538478726
-1360,0.524807492441421,0.28889912446460064,0.23590836797682035,0.5883999517004423,0.2504849557855186,0.3379149959149238,0.5180510395847627,0.19802262625659994,0.32002841332816273,0.4562568786082524,0.16178701147131955,0.29446986713693285,0.4076730853710494,0.1484760452009828,0.2591970401700666,0.5348305975580173,0.1947760535736601,0.3400545439843572,0.45139630258375774,0.17446733210047233,0.2769289704832854,0.5566155088721985,0.24036108331481748,0.31625442555738104,0.5698416706252577,0.2217795257394006,0.34806214488585707,0.6530970727739609,0.2677119524994426,0.3853851202745184,0.5238970115275505,0.17274935463060284,0.35114765689694766,0.631771503616235,0.1977856675171028,0.43398583609913227,0.5124878087911809,0.1690482624097006,0.34343954638148033,0.365828382984299,0.11605852954639431,0.24976985343790467,0.07065494424405423,-0.02201109778772447,0.09266604203177871,0.5876497161389165,0.2105923497111275,0.37705736642778903,0.5435035316620235,0.21478326424280333,0.3287202674192201,0.515849013976888,0.16538995967375322,0.35045905430313473,0.6043566234186348,0.18899157345241077,0.41536504996622403,0.4488354327055565,0.11372190614393403,0.33511352656162247,0.5234848213325687,0.1462453982704153,0.3772394230621534,0.48647784079202766,0.20014313753131133,0.28633470326071636,0.6244927114572609,0.29467682735777273,0.32981588409948825,0.3044105503934093,0.1805364413777394,0.12387410901566993,0.3747303526890155,0.13140559098680557,0.24332476170220993,0.38016374505652417,0.14399696087853733,0.2361667841779868,0.30485409128775165,0.14200765911944993,0.1628464321683017,0.46058139820501814,0.209533077798533,0.2510483204064851,0.5176169963334178,0.24379260760853969,0.27382438872487813,0.3645865248632078,0.07621416615169439,0.2883723587115134,0.4920977938330538,0.2566873091644089,0.2354104846686449,0.4467819331694988,0.2307533281310055,0.21602860503849333,0.2716873106087054,0.08402898995964307,0.1876583206490623
-1350,0.4645455404383976,0.2676819570420761,0.19686358339632148,0.5978120927665139,0.26056356802004743,0.33724852474646655,0.5212093189750321,0.2045200310234764,0.31668928795155565,0.4637152744256295,0.15878026855802918,0.3049350058676003,0.4120638235404493,0.1511736228998298,0.2608902006406195,0.5571627571910583,0.20938604938362357,0.34777670780743475,0.45730975729750645,0.16797439382713888,0.2893353634703676,0.542523463765977,0.221523575671963,0.32099988809401403,0.5807003353746825,0.22672384155935676,0.35397649381532564,0.660672917584816,0.27710717250461386,0.3835657450802022,0.5364832632773616,0.17602551555699977,0.3604577477203618,0.6459551601905579,0.2097152920457881,0.43623986814476984,0.5282107738620483,0.18508154915959824,0.34312922470245005,0.3780002007933037,0.13063646372362672,0.247363737069677,0.09854990848937069,-0.013894080694412754,0.11244398918378344,0.6016709502366105,0.22173738733256493,0.3799335629040457,0.5576102932535945,0.22227866774897448,0.33533162550462,0.5101081948333546,0.16076956915845708,0.34933862567489754,0.6214174486938375,0.18825262516927624,0.4331648235245613,0.4489034544585643,0.12687626668713134,0.32202718777143297,0.5071502813519229,0.13537149206121643,0.3717787892907064,0.4856428718593782,0.1995413092746614,0.2861015625847168,0.6512148814586037,0.32129828566313057,0.3299165957954732,0.33731883714087757,0.18944865747287895,0.1478701796679986,0.39702856258993996,0.13458473623590309,0.2624438263540369,0.37620586744516626,0.153271236428991,0.22293463101617528,0.2776384174468773,0.1360395140935258,0.14159890335335149,0.44651957625046934,0.1924137277630334,0.25410584848743595,0.5211446697175725,0.2298544052412892,0.2912902644762832,0.36427321399824475,0.06810962764475048,0.29616358635349427,0.5091923622758354,0.27247828237216704,0.23671407990366836,0.4266821183568409,0.2279289299898671,0.19875318836697375,0.24175056904665485,0.0794514809177361,0.16229908812891874
-1340,0.5242681563366087,0.2915564373897707,0.23271171894683798,0.6006551803627799,0.2615954222055648,0.33905975815721506,0.5165017301554157,0.20145124243057005,0.3150504877248456,0.47962966538587787,0.16863826619382605,0.3109913991920518,0.41163998154521314,0.15617363393738176,0.2554663476078314,0.5677775164109764,0.2169189264685343,0.3508585899424421,0.43868461121125674,0.15801622165051696,0.2806683895607398,0.5608127942600338,0.2291948121033622,0.3316179821566716,0.5758530228656775,0.22450988363882243,0.35134313922685506,0.6606603557307702,0.2724467246535807,0.3882136310771894,0.5295431003841247,0.1744712926160593,0.35507180776806535,0.6537492568091335,0.21252342462351267,0.44122583218562084,0.5447084876145762,0.1951363937665452,0.34957209384803106,0.38388446557500905,0.1314328303858124,0.25245163518919667,0.07939821445042648,-0.008228674625097701,0.08762688907552418,0.609302625267574,0.2234502187126381,0.3858524065549359,0.5575777517043636,0.2170629805528086,0.34051477115155504,0.5140673487811666,0.1689092076273638,0.3451581411538027,0.6175308344406986,0.1871521313742218,0.4303787030664768,0.47598134459820074,0.14692524234929694,0.3290561022489038,0.5086248828767018,0.1316517073120779,0.3769731755646239,0.5034049382448302,0.21347733836483443,0.28992759987999583,0.6799102546886889,0.3415301463676648,0.3383801083210241,0.3560045937301278,0.1975517506477729,0.15845284308235494,0.44513833839252914,0.15006062748759139,0.2950777109049378,0.35680669267400367,0.14574569449190206,0.2110609981821016,0.2929504395290139,0.1364824623571686,0.15646797717184527,0.4521574053821384,0.18719230260872413,0.26496510277341423,0.5100899701727659,0.2144584235223002,0.2956315466504657,0.4109773048687816,0.07822731828402582,0.3327499865847558,0.5257251752462048,0.2757816195759687,0.2499435556702361,0.42624535575769573,0.22909654200491503,0.19714881375278073,0.23262906536705255,0.06528326653726382,0.16734579882978873
-1330,0.5129893392542202,0.26033989984882844,0.2526494394053918,0.612413299941821,0.2629440462170312,0.34946925372478976,0.5264408018375444,0.1992177012797184,0.327223100557826,0.472396533932322,0.16660981423198798,0.30578671970033405,0.4285351623292767,0.1588965980057351,0.26963856432354155,0.597839190808383,0.22027463116652088,0.37756455964186214,0.43917075513708287,0.1639218980614525,0.2752488570756304,0.5534545702242498,0.2148773331992624,0.3385772370249875,0.5790184691451012,0.22119893239297184,0.35781953675212946,0.6547677993620672,0.26370262741645584,0.39106517194561136,0.529460195788256,0.16584826171932696,0.363611934068929,0.6591830168657289,0.20952620171140865,0.44965681515432027,0.5392229714039628,0.20022081392943242,0.3390021574745304,0.39969778906152953,0.123239442611402,0.2764583464501275,0.1030332011243428,0.018848276833004024,0.08418492429133878,0.6253033698212356,0.22866746372090693,0.3966359061003286,0.5695078452251604,0.22832054872283458,0.3411872965023258,0.5133712136170651,0.17156701127500185,0.3418042023420632,0.6510372233304684,0.19388036649297682,0.45715685683749163,0.5063574176849581,0.15386869359862979,0.3524887240863283,0.5224518322435959,0.12480351446696739,0.39764831777662857,0.504440516596363,0.2079759413280705,0.2964645752682925,0.6931407874908614,0.34160661265535713,0.35153417483550425,0.37380529797553175,0.2041196457892389,0.16968565218629283,0.44896933271094636,0.141423627319105,0.3075457053918414,0.3535053644003671,0.1554721219447487,0.1980332424556184,0.2840122098300322,0.13055006403322267,0.15346214579680953,0.4921742954760515,0.21956654217435395,0.27260775330169756,0.5133932523896896,0.21347232356290433,0.2999209288267853,0.40889837476480045,0.07839695621091188,0.3305014185538886,0.5359496624091515,0.2824958069926461,0.2534538554165054,0.4511815884182206,0.20835323029618327,0.2428283581220373,0.23606987753278127,0.07251679211294354,0.16355308541983773
-1320,0.5141349363819602,0.2648573318216175,0.24927760456034265,0.6317409638270813,0.27896601310674357,0.3527749507203377,0.5233309966291799,0.1988988903141127,0.32443210631506725,0.47511365123498506,0.1602584318596753,0.31485521937530975,0.44964999922737137,0.15938666531272697,0.29026333391464443,0.5968560024111087,0.22079103479200513,0.37606496761910363,0.4178776511858995,0.1465412804253176,0.27133637076058187,0.545621151204449,0.20460306622401633,0.3410180849804327,0.5400374033354873,0.19543884725830127,0.3445985560771861,0.6393753408711437,0.24741618364593157,0.3919591572252121,0.5357723801909474,0.1724558533026999,0.36331652688824745,0.6578029396491386,0.20619313178749632,0.45160980786164234,0.5479890310786106,0.20430249397300412,0.3436865371056065,0.40700292171273283,0.11966770409873585,0.287335217613997,0.13509347677280606,0.02100375266400307,0.11408972410880298,0.6402159205618516,0.24092575224976912,0.3992901683120825,0.5782723691513345,0.22683086891360038,0.3514415002377341,0.5251724495784158,0.17799202658905708,0.3471804229893587,0.6242257693149347,0.1781182507540127,0.446107518560922,0.5172042710684299,0.1645463646733386,0.35265790639509126,0.5438911559749523,0.13518588683457325,0.40870526914037897,0.5117166744380225,0.20140282009853355,0.310313854339489,0.6881107977858347,0.3436376318577205,0.3444731659281142,0.40066295877981417,0.22229287876918405,0.17837008001063012,0.4361367446767961,0.12731219979726388,0.3088245448795322,0.35637105773608163,0.1573323450682925,0.19903871266778914,0.2382688649334179,0.11279327837666456,0.12547558655675334,0.48415267054140704,0.23449860165462097,0.24965406888678607,0.5148266082130221,0.20923026197287156,0.3055963462401505,0.40665673073094905,0.0876733812127727,0.31898334951817636,0.5265745280178902,0.2825656904485443,0.24400883756934588,0.4643543484084371,0.19369256571821242,0.2706617826902247,0.2483529066763486,0.07479018586530002,0.1735627208110486
-1310,0.5071865551776266,0.2568420886873268,0.25034446649029984,0.6423213896472721,0.285370408993754,0.3569509806535181,0.5233086239298392,0.1946238403484175,0.3286847835814217,0.4761638122453708,0.15821925302336956,0.31794455922200127,0.46891273490669955,0.16609749690396666,0.3028152380027329,0.582431617868668,0.21599638333688628,0.3664352345317818,0.42898895675458093,0.1415203859593856,0.28746857079519533,0.5594488386915758,0.21101252211765048,0.34843631657392526,0.5557704844602123,0.19711500741076765,0.35865547704944456,0.6456248632589846,0.24555074832011373,0.40007411493887085,0.523443418566246,0.17408916913395192,0.3493542494322941,0.6578706735002596,0.21288373108155909,0.44498694241870057,0.5585811332863277,0.20684945387606554,0.3517316794102621,0.4170102557732329,0.12915093360378035,0.28785932216945254,0.13188939107807773,-0.0024152009592838383,0.1343045920373616,0.6559320881150622,0.25102376128464143,0.4049083268304207,0.5930805819152148,0.23689705480900822,0.3561835271062066,0.5379646220068713,0.18138178238153532,0.356582839625336,0.6189421305179298,0.18670019948432193,0.43224193103360786,0.5471861668172447,0.16232955318429013,0.38485661363295465,0.5520808265960769,0.14222608508655604,0.4098547415095209,0.5192024781588754,0.2030763725479565,0.3161261056109189,0.7219182221028602,0.35260097280038194,0.3693172493024783,0.3552856370004081,0.18775448220878693,0.1675311547916212,0.4690744571837358,0.13063497280739794,0.33843948437633786,0.3634423831502187,0.17310398151751677,0.19033840163270194,0.21799582229848186,0.10123932261553956,0.1167564996829423,0.518056843821606,0.2536040583012355,0.26445278552037044,0.5244677960513261,0.2155620617121504,0.3089057343391756,0.3986681691740191,0.0848518524288516,0.31381631674516747,0.5208306455081064,0.29044639401367567,0.23038425149443081,0.4936989715696665,0.18754586007291024,0.30615311149675634,0.28133666615464104,0.08064682800128471,0.20068983815335634
-1300,0.5536442586293777,0.23792792579994962,0.31571633282942807,0.6397840947047689,0.27140587780525555,0.3683782168995134,0.5208905080094264,0.18478171703009874,0.3361087909793276,0.48755038949281193,0.15373863755822012,0.3338117519345918,0.48107942843140933,0.16752244486190918,0.3135569835695002,0.5590740019259466,0.19811889412439262,0.360955107801554,0.4530550256586764,0.1563652768784115,0.2966897487802649,0.5633736573308963,0.20975236340576947,0.3536212939251268,0.5550286944352909,0.1924189059453044,0.36260978848998654,0.6458028228579683,0.23816437814111777,0.40763844471685057,0.5322065296422047,0.17351931915315338,0.35868721048905133,0.6433398809389417,0.19487593416269672,0.44846394677624496,0.5667719367872629,0.2224732004509164,0.3442987363363465,0.44627332733222275,0.1252354641813674,0.3210378631508553,0.09604732337477608,0.009221455722933971,0.08682586765184211,0.6628836420128722,0.24814219543101781,0.41474144658185436,0.5915185875521343,0.24456962897210285,0.34694895858003144,0.5381776871230607,0.1813909662227504,0.35678672090031033,0.6332961216315217,0.2042938286718277,0.429002292959694,0.5481489362444318,0.17682690731251285,0.37132202893191896,0.5407960288161715,0.12592098593496392,0.4148750428812075,0.5298673086168071,0.21065073357984798,0.3192165750369591,0.7388284618712979,0.3420281097533682,0.3968003521179297,0.33734731067472784,0.1788849764144228,0.15846233426030504,0.4481241385786928,0.1312785356597348,0.316845602918958,0.36573411197056677,0.15708046136011009,0.20865365061045668,0.21445534459820706,0.09617106195680555,0.11828428264140152,0.5420141086089183,0.2756477362712427,0.26636637233767557,0.532203948673955,0.2255451789481397,0.30665876972581535,0.3873872470360965,0.0946112262225615,0.29277602081353504,0.5091171031694836,0.27326312733840796,0.23585397583107556,0.5370840564180808,0.2128810025739876,0.3242030538440932,0.2620156121266286,0.0743656700786192,0.1876499420480094
-1290,0.5413438523557571,0.2227025069286974,0.3186413454270597,0.6305287703842167,0.26645674131666475,0.3640720290675519,0.5227325269218148,0.18215851803239566,0.3405740088894192,0.49416243491468914,0.16306672759531365,0.33109570731937554,0.47527367610083027,0.1715688114101797,0.30370486469065056,0.5774678947639246,0.21015973595418894,0.3673081588097356,0.4729616471334037,0.16231567853052303,0.3106459686028807,0.5653652595164689,0.2184518374476353,0.3469134220688335,0.5642868045540201,0.18869854366646838,0.37558826088755176,0.6156983396369414,0.22268817395655482,0.39301016568038666,0.5163241055118215,0.16491534678420697,0.35140875872761457,0.6508470494381854,0.2016305043161515,0.4492165451220338,0.5872869441125433,0.22771700351697902,0.3595699405955643,0.44205836959240663,0.12512145442417416,0.31693691516823247,0.0763543330404346,0.036706199905819296,0.03964813313461529,0.6796182014733572,0.2561300391606589,0.4234881623126982,0.5846920936690416,0.23644689671131489,0.3482451969577267,0.555605862596878,0.1825619059776704,0.37304395661920764,0.6272132769660623,0.20717826413753954,0.4200350128285228,0.5498442476270873,0.1806396137759747,0.3692046338511126,0.5292270630340951,0.114037131285617,0.415189931748478,0.5502734432889824,0.21944863133772144,0.33082481195126096,0.7801127970995032,0.36411940677081,0.41599339032869315,0.32712056643350007,0.16155883106652366,0.1655617353669764,0.44123553019359363,0.10851629760776915,0.3327192325858245,0.37760980942519934,0.1695879327057575,0.2080218767194418,0.24453697141507205,0.12199727703383192,0.12253969438124013,0.5496544197890142,0.27529449469494316,0.27435992509407103,0.5351454573763635,0.235163469728563,0.2999819876478005,0.41269618712794337,0.10083416854047336,0.31186201858747,0.4937669332989292,0.26305476712682235,0.23071216617210683,0.561356409927905,0.2132566184092524,0.34809979151865267,0.258750750583011,0.0675566602896203,0.19119409029339068
-1280,0.5833136495338876,0.2654734347442681,0.31784021478961955,0.61856365270109,0.2614527189671422,0.35711093373394787,0.535106494048862,0.18302359574023805,0.35208289830862394,0.4829785955946872,0.15882532143079342,0.3241532741638938,0.48122070909648806,0.18220901149892163,0.29901169759756646,0.5967953571454825,0.21678844726067173,0.38000690988481073,0.47851729991774444,0.16267931418704096,0.3158379857307035,0.5623827217157621,0.20924635372995626,0.3531363679858058,0.5300503418653452,0.16796551246991828,0.36208482939542685,0.6023764934212523,0.21934881442268336,0.383027678998569,0.5173666069817104,0.1612122748354058,0.3561543321463047,0.6463427483386391,0.20748760094225313,0.43885514739638604,0.5920198774757126,0.231343756201156,0.36067612127455656,0.4028407147560957,0.09134904172246622,0.31149167303362946,0.0568870851073126,0.045517435566322144,0.011369649540990451,0.7093520235393503,0.27980899334913123,0.42954303019021917,0.5871670592744319,0.23366097852438536,0.3535060807500465,0.5627242579226702,0.18393489023932172,0.3787893676833485,0.6380596423236593,0.21148826721384784,0.4265713751098115,0.584331276402033,0.17904197465404834,0.40528930174798466,0.5498126027228927,0.13045487360924082,0.4193577291136518,0.535365091069447,0.2018709087425946,0.3334941823268524,0.7809520612327112,0.3529142980767796,0.42803776315593156,0.3355297500972846,0.1581277702375642,0.1774019798597204,0.40525677605393773,0.08090662262081995,0.3243501534331178,0.3857836422177741,0.1847216014022903,0.20106204081548382,0.2527944595720343,0.1257537891504097,0.1270406704216246,0.6014218558283105,0.3200438861719959,0.2813779696563147,0.5004136735123782,0.22560318482810415,0.274810488684274,0.3872072231136868,0.08676114460594668,0.3004460785077402,0.4761132972089623,0.2345396292951447,0.24157366791381757,0.5803584947413784,0.21970032262197323,0.3606581721194051,0.2374020751001941,0.0635572747203642,0.1738448003798299
-1270,0.5530753968253969,0.24495504220206601,0.3081203546233308,0.6247908456656636,0.2640354907658459,0.36075535489981764,0.5316182173433165,0.18761186349670375,0.34400635384661277,0.4973686976930784,0.16118630650112953,0.3361823911919488,0.4809635341358369,0.18172225545751758,0.2992412786783194,0.5901776722509318,0.21346398406315928,0.37671368818777246,0.4742703465817276,0.16698460479415694,0.3072857417875707,0.5454914051337276,0.19401903050492306,0.3514723746288046,0.528382740828551,0.16194132155599017,0.36644141927256074,0.5943766860363477,0.2148747007399979,0.3795019852963498,0.5070102029828502,0.15713756159477948,0.34987264138807067,0.6400293889654031,0.20331914685451521,0.4367102421108878,0.6001726824037052,0.2377380716146438,0.3624346107890615,0.4024782658265112,0.08687543498125645,0.3156028308452547,0.055100564598736815,0.0164233665231301,0.03867719807560671,0.7233034557312734,0.2837071613175736,0.4395962944136998,0.5911479754636719,0.23432627241977153,0.3568217030439004,0.5656979857081063,0.18519675002227082,0.3805012356858355,0.6340588558035983,0.21739985347892413,0.41665900232467423,0.6097068785689619,0.17616413125756525,0.4335427473113966,0.5538779972044012,0.13605887141781914,0.41781912578658215,0.524647849141717,0.19051569271697444,0.33413215642474253,0.7573855243722304,0.33089014218999446,0.4264953821822359,0.3275713973861296,0.16769962320023538,0.1598717741858942,0.41018155101409487,0.1012354749521471,0.30894607606194774,0.3638036917480213,0.17276331912530285,0.19104037262271847,0.2468915911323312,0.1352359904012334,0.11165560073109776,0.5960974993537551,0.3008659097315715,0.29523158962218354,0.5144419376406261,0.23345840215171285,0.28098353548891325,0.3930960825755884,0.0931277598619355,0.2999683227136529,0.4771077925428977,0.22421031694835075,0.25289747559454695,0.6185082519013732,0.23104159144644126,0.38746666045493194,0.2439094552512882,0.07660554942676405,0.16730390582452417
-1260,0.5206109063995968,0.22215332892416226,0.2984575774754346,0.6302857044286617,0.2659094508748022,0.3643762535538595,0.5548224353428989,0.19132013841243325,0.36350229693046565,0.5014524188029237,0.1464443629201985,0.3550080558827252,0.4752516009969117,0.18533043119300485,0.28992116980390686,0.5931639921491947,0.21408146313135398,0.37908252901784073,0.4708478933439118,0.16651790662536387,0.30432998671854794,0.5645721866591846,0.22167602730506059,0.34289615935412404,0.5280517883558937,0.17344762605794237,0.3546041622979514,0.6023335737532621,0.21313593077580964,0.3891976429774525,0.5165156437160698,0.15212040415514022,0.3643952395609296,0.6479147381334056,0.20717997636841196,0.44073476176499365,0.613606233454788,0.23947228426310213,0.3741339491916859,0.41393709724351635,0.07467128604707753,0.33926581119643884,0.03560176127619704,-0.0214940748688024,0.05709583614499944,0.7162015592671874,0.27424989798183,0.44195166128535734,0.5984517454021503,0.2497871240321149,0.3486646213700354,0.5839582171960079,0.18800425028171433,0.39595396691429363,0.6365325882535766,0.2284888349037306,0.40804375334984605,0.6161567360721101,0.18286863429761435,0.43328810177449567,0.5839012426589932,0.14919076121183572,0.43471048144715757,0.525887651496257,0.1884138120488547,0.3374738394474024,0.8015904987839996,0.3358492607015502,0.4657412380824493,0.3032027979992597,0.14867930258824422,0.15452349541101545,0.42627338439484375,0.11776371576066091,0.30850966863418283,0.3906974391478898,0.1938637412369761,0.19683369791091368,0.2730364181182936,0.13466404316958236,0.13837237494871124,0.6215566256773876,0.3033339220692938,0.3182227036080937,0.5101769789927126,0.21313802651784597,0.29703895247486667,0.39883088310388937,0.09783434683339652,0.3009965362704929,0.4763605771298327,0.21450995570464026,0.26185062142519244,0.6609411942836511,0.23893825923898485,0.42200293504466624,0.26984960411110026,0.0984960411110025,0.17135356300009774
-1250,0.5248173343411439,0.23028076971529352,0.2945365646258503,0.6226157974053101,0.2625974812094335,0.36001831619587665,0.5556949706171882,0.18771813381857233,0.36797683679861587,0.5114166124959506,0.1487023699956449,0.3627142425003057,0.49453310051457067,0.19349711588767304,0.3010359846268976,0.5929453016458758,0.20383976418180347,0.3891055374640723,0.4819942012752527,0.1705820698452701,0.31141213142998264,0.5553634592897376,0.21840642632288282,0.33695703296685475,0.5055398876188112,0.17078716760317658,0.33475272001563466,0.5834688094398146,0.20401288427496642,0.37945592516484816,0.515544611725378,0.1456223991065362,0.36992221261884184,0.6575583451867573,0.20787895208206333,0.44967939310469396,0.6475621804425568,0.2532995427505056,0.3942626376920511,0.4512557238853845,0.07654819294534848,0.37470753094003595,0.08540830246568958,-0.011694912785758325,0.09710321525144791,0.7132251344134134,0.2767448686650296,0.43648026574838383,0.6241957265714404,0.26348350053060804,0.3607122260408324,0.6069233305383843,0.19205799779404134,0.414865332744343,0.6509611084858538,0.24486462657740088,0.4060964819084529,0.5984815451751647,0.16638644029957478,0.43209510487558994,0.5824279211702602,0.15838782020101685,0.42404010096924327,0.5342807158322399,0.19023556244736262,0.3440451533848773,0.7866777076525969,0.32772704892350385,0.458950658729093,0.2902402217139169,0.13841222084072854,0.15182800087318837,0.41659784503117,0.1304802967570509,0.2861175482741191,0.39248127131075533,0.19839764798425932,0.194083623326496,0.2854529573401967,0.1373124075248362,0.1481405498153605,0.6279898331927775,0.30679381803847994,0.3211960151542976,0.5129261524089231,0.22081159384893437,0.29211455855998875,0.39067787661783515,0.10857173520558212,0.28210614141225304,0.4948958198942072,0.21380574549520492,0.2810900743990023,0.6504588919041685,0.24371644207363236,0.4067424498305361,0.27055340659954474,0.09512784348773233,0.17542556311181243
-1240,0.5490756487780297,0.2164273116654069,0.3326483371126228,0.6302872725961169,0.26374851612154554,0.3665387564745714,0.5679924976881544,0.18522917101691377,0.38276332667124063,0.5150154788798569,0.1498748173749622,0.36514066150489466,0.4933211773094422,0.18754787538162335,0.3057733019278188,0.597830002131773,0.20657615207627336,0.3912538500554996,0.4925901942825585,0.17795784548790378,0.31463234879465474,0.5392879211273636,0.21528765514791862,0.324000265979445,0.5086582587620381,0.1690810505458576,0.3395772082161804,0.5838540396305558,0.20224375649683388,0.381610283133722,0.5350128978586791,0.15251396275391915,0.38249893510475996,0.6736658312825028,0.21780760575888256,0.4558582255236203,0.6506147324689362,0.24401944682521923,0.40659528564371694,0.4544224725142895,0.0868175792835763,0.3676048932307132,0.0639846203886653,-0.011393922917465665,0.07537854330613097,0.72289180346647,0.2864455437747439,0.4364462596917261,0.6253093707006738,0.2607283160290632,0.36458105467161056,0.6171293332806793,0.18629513743159187,0.43083419584908744,0.6596413722237904,0.24078613948679567,0.41885523273699465,0.5897294129548301,0.16049994244313207,0.429229470511698,0.5557110088220084,0.14708510191646998,0.40862590690553846,0.5360645130974456,0.19141753145591833,0.34464698164152724,0.8069356787968309,0.34912455425749367,0.45781112453933726,0.3059196476874745,0.1354604644982489,0.17045918318922562,0.4358605374440335,0.1506572351103586,0.2852033023336749,0.4043321933186814,0.21292844747760145,0.19140374584107997,0.30580837281012596,0.15117435687020528,0.15463401593992068,0.6428446941828598,0.3081061923716195,0.3347385018112403,0.5415108394672007,0.22758301709952283,0.3139278223676779,0.3774513113184848,0.11606696197513938,0.2613843493433454,0.507031350793446,0.2203129703694147,0.2867183804240313,0.6067622497350307,0.211326127721031,0.3954361220139997,0.26884417198475097,0.10043708368826018,0.16840708829649076
-1230,0.5472765495086923,0.22108449861426052,0.3261920508944319,0.6311842643804876,0.2634615414772451,0.3677227229032425,0.582724920204039,0.19901821137726336,0.38370670882677566,0.5211641233247304,0.16000313224734455,0.3611609910773858,0.513336674032393,0.19083265084470385,0.32250402318768917,0.574808691752979,0.19719818872806663,0.37761050302491234,0.4998920760484666,0.19186545091793697,0.30802662513052964,0.5408335211948315,0.22622849256149558,0.314605028633336,0.5149991369558364,0.16018384980463818,0.3548152871511982,0.5980552156294588,0.21226602238313028,0.38578919324632854,0.5452721033658313,0.1615457990716591,0.3837263042941722,0.6765962610914181,0.21875493892664424,0.45784132216477386,0.6898925907004826,0.2526451228831628,0.43724746781731977,0.4842317699249067,0.09662922495486405,0.38760254497004265,0.15492239801540875,0.009422924747678252,0.1454994732677305,0.7394778101531346,0.2907303069136103,0.44874750323952434,0.6218021148391273,0.26613744465676803,0.3556646701823592,0.6231254632099913,0.18783343083511422,0.43529203237487707,0.648013243982963,0.24407176361266425,0.4039414803702987,0.5742099883839775,0.15400473710464535,0.4202052512793322,0.5568796817318376,0.1487888298934498,0.4080908518383878,0.5301456315943569,0.19317421934019383,0.3369714122541631,0.7830651418169882,0.3254834161407278,0.4575817256762604,0.30658877573295623,0.14349000104402956,0.16309877468892664,0.43849003029993344,0.17815366513187514,0.2603363651680583,0.4146201975635413,0.21105996587182216,0.2035602316917191,0.31903931515535827,0.16057263108160194,0.15846668407375633,0.6666358652488658,0.3251600406578715,0.34147582459099424,0.5453132775459238,0.21408443824358195,0.3312288393023419,0.36429052399078415,0.11495219845560246,0.2493383255351817,0.5140922676643874,0.22089354061841482,0.29319872704597255,0.5907680033543368,0.19741087131226778,0.39335713204206896,0.2937090670427728,0.12038653279524096,0.1733225342475318
-1220,0.4852568342151676,0.1968891723356009,0.28836766187956664,0.6440275558385227,0.2724298911534969,0.37159766468502575,0.5800812128986069,0.20146802195507563,0.3786131909435313,0.5234307118997509,0.15815274640166996,0.36527796549808095,0.5060960399471081,0.1889584745220188,0.31713756542508925,0.5612829597830002,0.19734153208318325,0.36394142769981697,0.5099183083747042,0.2073773313031963,0.3025409770715079,0.538454302622979,0.22850391427677108,0.3099503883462079,0.5127466630147773,0.1583450664544006,0.35440159656037673,0.5850390411955535,0.21208596914180552,0.372953072053748,0.5363365126134102,0.1509730807824288,0.3853634318309814,0.6816490182354579,0.2082439622797709,0.473405055955687,0.7323190529066798,0.2660195650430017,0.46629948786367803,0.48583130980194633,0.09850102693863383,0.3873302828633125,0.16219227426973548,0.012270191808220907,0.14992208246151456,0.7587735626176788,0.2972326229050479,0.46154093971263094,0.6331699627037689,0.25982257624213806,0.3733473864616308,0.6371354129835637,0.1907566474938675,0.4463787654896962,0.6448275205906512,0.23291935315067885,0.41190816743997233,0.579984860799587,0.1570953664977169,0.42288949430187006,0.5708512751719088,0.15318063356664124,0.4176706416052676,0.5127377944530592,0.19817138189165645,0.3145664125614028,0.7770541455918117,0.32416483893588766,0.4528893066559241,0.3103899925019694,0.1447262269720295,0.16566376552993992,0.411258759221869,0.18742041779106028,0.22383834143080872,0.41541507647870707,0.20721564239120224,0.20819943408750483,0.3279573401967001,0.18029237693809294,0.14766496325860717,0.6879286124507129,0.3332050590743901,0.3547235533763228,0.5113340436509511,0.202498526955943,0.30883551669500814,0.3859557106530887,0.1318398271770345,0.25411588347605424,0.5119151292306369,0.21481636778050145,0.2970987614501355,0.5730354418290453,0.18374602546034777,0.3892894163686975,0.3154710868441999,0.1326863191409141,0.1827847677032858
-1210,0.4798693783068783,0.16031076782564876,0.3195586104812295,0.643414402363542,0.27043361398303556,0.3729807883805064,0.5833196611281807,0.19748568147242193,0.3858339796557587,0.5319961211621925,0.16169583303834428,0.3703002881238482,0.5175110761833911,0.19533155702330468,0.32217951916008647,0.5475385373097025,0.18101692921778634,0.3665216080919162,0.5561758752049096,0.21334523413663756,0.3428306410682721,0.5411254498539546,0.22905695690322078,0.3120684929507338,0.5188978141445093,0.15329518820782104,0.36560262593668824,0.5864030491807054,0.20737632069575923,0.3790267284849462,0.5506866311098066,0.16186026478012652,0.38882636632968015,0.6678585942968097,0.20887708563816576,0.45898150865864396,0.756289819337896,0.2809318938910961,0.4753579254467999,0.5014387350702522,0.10070635000314804,0.4007323850671041,0.17268565491997068,0.02476369868001379,0.14792195623995688,0.7729165026023582,0.2967064239230819,0.47621007867927634,0.6237961886614395,0.2674915346775404,0.35630465398389916,0.6413921233867435,0.1904269475942469,0.4509651757924966,0.6419002705248436,0.21796912908760502,0.42393114143723853,0.5879713122617058,0.16761780844376695,0.4203535038179389,0.5757448529750597,0.13834117568750737,0.4374036772875524,0.5140028988964674,0.1996009499127078,0.31440194898375967,0.7710151738955284,0.32645323247243485,0.4445619414230936,0.34314642040223614,0.1607069978455026,0.1824394225567335,0.4337834590536588,0.19209936831405866,0.2416840907396001,0.4207252805561262,0.20714544529220058,0.2135798352639256,0.3529815857858679,0.18914201698434605,0.16383956880152187,0.6929044060453435,0.3348964078138908,0.3580079982314528,0.49481915903685814,0.20156585346493544,0.2932533055719227,0.3774634283132624,0.13499197681845798,0.2424714514948044,0.5175488109061196,0.22501397669117965,0.29253483421494003,0.529743533001782,0.14949801418604922,0.38024551881573276,0.3332616497465473,0.15233693147700772,0.1809247182695396
-1200,0.5351532974300831,0.17305012282690854,0.3621031746031746,0.649523982768976,0.27288779605041347,0.3766361867185626,0.6095665662381052,0.20432986307908002,0.40523670315902516,0.5366451485564845,0.16577848146074287,0.3708666670957416,0.5317517257212488,0.19701147243150646,0.3347402532897424,0.5412902372148753,0.18292266074670863,0.35836757646816675,0.5584160264151163,0.22077740247466704,0.3376386239404493,0.5585681872365547,0.2313340004443803,0.32723418679217436,0.5094399913267628,0.14893289225357237,0.36050709907319045,0.5949639527129941,0.2053475812673445,0.3896163714456496,0.5612450555031976,0.1683668461662342,0.3928782093369633,0.6641539289396642,0.1980697733926381,0.4660841555470261,0.7734060654166544,0.2838261185302152,0.48957994688643913,0.5188703164536499,0.11229110264451587,0.40657921380913403,0.20770000048546752,0.07628394024865646,0.13141606023681107,0.7791789864047365,0.28987657591225724,0.4893024104924793,0.6013551747390801,0.26604524360061393,0.3353099311384661,0.6552716626150621,0.2010921423972948,0.45417952021776725,0.6137599781804112,0.20581295411226305,0.40794702406814815,0.6022349506231839,0.1626347789990686,0.4396001716241153,0.5560758190950658,0.12581218287106966,0.43026363622399605,0.5115919712857437,0.19638577733438878,0.3152061939513549,0.7556752905718932,0.31063403607716755,0.4450412544947257,0.33719070623855124,0.15629597289319577,0.1808947333453555,0.45530276455819274,0.23314928724723585,0.22215347731095686,0.4032771722130977,0.20327841098543306,0.1999987612276647,0.37919479776691906,0.20011314608278313,0.17908165168413592,0.6968017601255763,0.35235964203294035,0.34444211809263586,0.4664161219711009,0.18829013930570015,0.27812598266540073,0.3858172307127736,0.15303418204226754,0.23278304867050603,0.5161403904872489,0.21978615662495163,0.2963542338622973,0.5135192583188717,0.1307783691866898,0.38274088913218185,0.3505746323888788,0.1676921143399757,0.1828825180489031
-1190,0.5322460002519527,0.16755243764172337,0.3646935626102293,0.656848892952185,0.2769979629504757,0.3798509300017093,0.6335407779733317,0.2097123616621424,0.42382841631118934,0.5626771275146476,0.1744286330314791,0.38824849448316845,0.524920584813653,0.19928410437992136,0.32563648043373167,0.5605147864184009,0.19807846394730846,0.3624363224710924,0.5562750485657781,0.21022419013283397,0.3460508584329442,0.5580524466054373,0.24106657757436478,0.31698586903107256,0.5231231642480032,0.15357478598644522,0.369548378261558,0.5840152500908118,0.19805228453018142,0.3859629655606303,0.5608514969044186,0.17199654278305965,0.388854954121359,0.6672866195540103,0.20991002686776095,0.45737659268624925,0.7978391478186708,0.2879151871851924,0.5099239606334784,0.5245997321621525,0.10908691797593544,0.41551281418621705,0.2228757154577716,0.0990378033565225,0.12383791210124911,0.7900304980634446,0.29567908305352913,0.4943514150099155,0.5785435487282582,0.2610338450190639,0.31750970370919424,0.6467913036370766,0.19139033253770654,0.45540097109937006,0.6056489900511555,0.19884051720036916,0.40680847285078636,0.6043628105890684,0.16754106595319407,0.4368217446358743,0.5506292657201227,0.12814568858259048,0.4224835771375322,0.5154378887937049,0.21133388997928843,0.3041039988144164,0.71926801247333,0.2943802873640392,0.42488772510929085,0.36069798122645,0.18931815377606515,0.17137982745038488,0.45743508439512,0.2371321955436725,0.22030288885144747,0.4555451062815048,0.21979537545641017,0.23574973082509465,0.4276129284941624,0.2248234423763164,0.202789486117846,0.6808497448355965,0.3401856740656351,0.34066407076996136,0.46607113963236485,0.18272462777016238,0.28334651186220244,0.367061853796341,0.15258931523400512,0.2144725385623359,0.515065260396508,0.20766137702662021,0.3074038833698878,0.5213897203554665,0.13921371085151235,0.38217600950395414,0.3620086299590845,0.17643378810517937,0.18557484185390513
-1180,0.4642246945074326,0.12027195137314185,0.34395274313429075,0.6610264910528206,0.27926710125814075,0.3817593897946798,0.6471937177460251,0.21921516570712646,0.4279785520388987,0.5678142276972189,0.17649355636650726,0.3913206713307117,0.5224327206020323,0.1951074947185314,0.3273252258835008,0.603368936392305,0.20822092518947052,0.39514801120283455,0.560100028974178,0.21659850928826585,0.34350151968591214,0.5819289672699318,0.2515273545262728,0.3304016127436591,0.5311202313243663,0.15175454738683067,0.37936568393753556,0.5716784625965562,0.19374880269828626,0.37792965989826993,0.5598271010359263,0.16879756889419564,0.39102953214173064,0.6555235074093307,0.2174416548132427,0.438081852596088,0.807377845143149,0.28507690488957194,0.5223009402535771,0.5392202072935615,0.11237107963836786,0.42684912765519367,0.282284804380859,0.12365343444003747,0.1586313699408215,0.8064017296554291,0.301438635175865,0.5049630944795641,0.5666875776251539,0.2558344285975135,0.31085314902764044,0.6742509888701028,0.2000157962068899,0.47423519266321296,0.5995185736078119,0.2078204831389762,0.39169809046883575,0.5774889857084553,0.14424274347427207,0.4332462422341832,0.5780463577854352,0.13179251127711755,0.4462538465083177,0.5341831220608912,0.21528282313478422,0.31890029892610705,0.7269743222475866,0.3111282694000567,0.41584605284752996,0.39247444500336937,0.213881322310912,0.17859312269245736,0.44076045375324197,0.238546376575417,0.20221407717782497,0.4763915800644368,0.22130461308494573,0.25508696697949107,0.47438671093040896,0.2416072960572942,0.23277941487311474,0.6890444815361096,0.34508192982189373,0.34396255171421586,0.4608368722008347,0.175255607489475,0.2855812647113597,0.35429227230003063,0.1524646832877215,0.20182758901230913,0.5120925256956091,0.20206801272954028,0.3100245129660689,0.5236929151282917,0.1441928044817666,0.3795001106465251,0.3641395874935415,0.17063579617656505,0.19350379131697645
-1170,0.4266069853867473,0.06955073696145125,0.35705624842529604,0.6631450852847871,0.27628601492581784,0.3868590703589692,0.6608149628613191,0.23539622050532472,0.4254187423559944,0.5710419442245435,0.18518983349745452,0.385852110727089,0.5176424230517065,0.20173664842527247,0.31590577462643404,0.6143494049413027,0.2045546432220646,0.4097947617192381,0.5618540362585586,0.20955525609089726,0.3522987801676613,0.6023931662744552,0.2625298213234424,0.3398633449510127,0.518254453949818,0.1411141400870462,0.3771403138627717,0.5739291281131154,0.19322748575538093,0.3807016423577344,0.5777392583755082,0.18273411733763803,0.39500514103787027,0.6591689056467454,0.2197041535902704,0.439464752056475,0.7924528501040738,0.27421564612351224,0.5182372039805616,0.5200869877431002,0.1111356903290798,0.4089512974140205,0.3132770514644128,0.1573400263123401,0.1559370251520727,0.8281978221805399,0.31235994874034406,0.5158378734401958,0.5638456156589935,0.2562086564136682,0.3076369592453253,0.6741903755180835,0.20280952070451083,0.4713808548135726,0.5935261153203325,0.2202414743445402,0.3732846409757923,0.6108928988778155,0.15297917836698957,0.4579137205108259,0.5871154131700349,0.13322743168447623,0.45388798148555864,0.5640847692268766,0.2379209635035441,0.3261638057233325,0.7234941736418842,0.32031168404875937,0.40318248959312475,0.4174030238892949,0.22260134205256216,0.19480168183673277,0.4625117733332965,0.2492438827003124,0.21326789063298413,0.515819638877218,0.2534961768388801,0.26232346203833795,0.4754793166473945,0.25221940393151554,0.223259912715879,0.6479210797495494,0.31543770959097667,0.3324833701585727,0.4532411548665407,0.16809951366649062,0.2851416412000501,0.3637019842444448,0.1717376289810819,0.1919643552633629,0.519309336429708,0.21383799939792714,0.30547133703178087,0.5197212872267322,0.14745687697271107,0.3722644102540211,0.36999343676250857,0.17010515144321403,0.19988828531929453
-1160,0.40901557382212145,0.08281171264802217,0.3262038611740993,0.6657278570834908,0.2751537980231681,0.3905740590603227,0.6584490499060347,0.23344793127106764,0.42500111863496703,0.5787642211538255,0.19310090341736766,0.38566331773645784,0.5090353400338632,0.19783377005247252,0.3112015699813907,0.6551030234421518,0.2315601637789719,0.4235428596631799,0.5531170576236119,0.2046063109259875,0.34851074669762433,0.6404833689864724,0.28943753456516413,0.3510458344213082,0.5233670990446601,0.14633520064706915,0.3770318983975909,0.5652855257083577,0.17204924665514465,0.39323627905321307,0.5810478187991412,0.18399579187706488,0.39705202692207636,0.6491461771767025,0.2140822439472278,0.4350639332294748,0.8120843906084416,0.27865831261003754,0.533426077998404,0.5407806094927586,0.12000633009398147,0.4207742793987772,0.4193929714011078,0.1915096583764995,0.22788331302460835,0.8278219657648499,0.30318010323522887,0.5246418625296211,0.5667309663574617,0.25981353692290726,0.3069174294345544,0.672259932094678,0.20622407286826974,0.46603585922640833,0.554813788204102,0.22159568428831034,0.3332181039157916,0.6186613319008069,0.15250128194842208,0.46616004995238475,0.6017219044888305,0.14110605354646788,0.4606158509423625,0.5583899919394774,0.2459128090017603,0.3124771829377171,0.70783536994763,0.3153171299404682,0.39251824000716173,0.4040180901851729,0.21454333197293116,0.18947475821224172,0.450485710418813,0.2643247976091502,0.18616091280966282,0.5147522300482812,0.23896331272497912,0.275788917323302,0.5215474902706803,0.2869263431434717,0.23462114712720852,0.6376747346886737,0.3163781275623173,0.3212966071263564,0.47049790415596865,0.1588262052248033,0.31167169893116536,0.3661582721857847,0.17734433556459137,0.1888139366211933,0.5494989893777147,0.2138756289511031,0.3356233604266116,0.5111432697795223,0.17158655470014791,0.33955671507937435,0.39014117942774157,0.18690145368728267,0.20323972574045887
-1150,0.3615736803980852,0.008027053413958176,0.353546626984127,0.6542927800002195,0.2604020467721625,0.393890733228057,0.6774975390030725,0.24293582018315782,0.4345617188199147,0.5748242401618471,0.19438061954136177,0.3804436206204853,0.5088896443480008,0.2011251680467286,0.3077644763012722,0.6690698118894124,0.24998713585274596,0.4190826760366665,0.5604986669933554,0.20551442777943066,0.3549842392139247,0.6694783721409236,0.313445423126264,0.3560329490146597,0.5126411005881539,0.13883598879897063,0.3738051117891833,0.5783823053723909,0.17683426622546644,0.4015480391469245,0.582796438723498,0.18730530522708713,0.3954911334964108,0.6481668585792448,0.2133437568204225,0.43482310175882233,0.8315227717003517,0.2764375071247324,0.5550852645756192,0.5099945717742471,0.12635344045712807,0.38364113131711897,0.48504517275362036,0.2485108283532456,0.23653434440037477,0.8272349138393912,0.3001070295888489,0.5271278842505424,0.5916198279275191,0.2610356528829101,0.330584175044609,0.6687866033471428,0.20584569861020932,0.46294090473693345,0.5811891675890306,0.23762103053156705,0.34356813705746353,0.614853857879884,0.15073271637021973,0.4641211415096643,0.6071902184765523,0.14343571914985126,0.46375449932670104,0.5739778859743292,0.24441094929822849,0.3295669366761007,0.6603964310758993,0.2831546633245304,0.3772417677513689,0.41751691802469604,0.20721139700648247,0.21030552101821356,0.45457081539137184,0.26119536966194995,0.19337544572942186,0.5159290637668382,0.24176293820280975,0.27416612556402853,0.5475679809019359,0.31159001330398994,0.23597796759794595,0.5978426531015663,0.30390004433064816,0.29394260877091816,0.4525008166617311,0.15033902910368704,0.302161787558044,0.38038362405465803,0.18749837718819942,0.1928852468664586,0.5486899539844321,0.2106690534554681,0.338020900528964,0.5223855390815174,0.17347045737779382,0.34891508170372354,0.40273980254430186,0.1945678736506961,0.20817192889360572
-1140,0.3546961608717561,0.018691735953640716,0.3360044249181154,0.6499489561493335,0.25234323421992294,0.3976057219294105,0.7040091877218626,0.2590870447155684,0.4449221430062942,0.5848914118497637,0.20326998041272723,0.3816214314370365,0.5268311850578037,0.2112300468654456,0.315601138192358,0.6772238435131619,0.2637168564434676,0.4135069870696943,0.5567923057028572,0.1892033267801132,0.36758897892274395,0.6710677615072601,0.31237988352046503,0.3586878779867951,0.5170961202955178,0.14104852020022624,0.3760476000952915,0.6021294436250161,0.18916267915035806,0.412966764474658,0.5949109919106079,0.1922214524694611,0.40268953944114677,0.6609694971890452,0.21427603802126843,0.44669345916777675,0.8508397684620289,0.27979510325056683,0.571044665211462,0.5225152254074998,0.13402782859058415,0.38848739681691563,0.5035269216018486,0.2670265599285392,0.23650036167330948,0.8509675618015335,0.30355595965091886,0.5474116021506146,0.6068076920990927,0.2690282189467747,0.33777947315231793,0.6762365353407985,0.2074345031404145,0.4688020322003841,0.6064925962456353,0.24524361507454498,0.36124898117109033,0.6094033969016963,0.15170246238745888,0.4577009345142375,0.6534276805234835,0.15594423138955593,0.4974834491339276,0.5692554318162923,0.2532757168623964,0.315979714953896,0.5995236709786192,0.266320889843785,0.3332027811348343,0.422485549681571,0.2166859653951652,0.2057995842864058,0.44843625275171456,0.2367261709115115,0.21171008184020307,0.5170418942480703,0.2452562761884214,0.27178561805964896,0.5881840053713305,0.3357128203215338,0.2524711850497967,0.5814110714331666,0.28693976997189274,0.29447130146127387,0.4719114158624711,0.15538859360164614,0.31652282226082495,0.4220003081178672,0.21546267013558917,0.20653763798227803,0.5662925213950888,0.21944480282114137,0.34684771857394747,0.5503121396708557,0.19430694510767654,0.35600519456317914,0.413754870061862,0.1925933166692268,0.2211615533926352
-1130,0.33254598135550517,0.008975812547241118,0.32357016880826406,0.6672113434961039,0.25935607907954844,0.40785526441655545,0.6981978790681025,0.2668876592190436,0.4313102198490589,0.601448342590626,0.21074339385435908,0.39070494873626693,0.551960379603487,0.22576319153022412,0.32619718807326287,0.6764777229724266,0.2641285091555974,0.41234921381682926,0.5438783784572125,0.18319264328119925,0.36068573517601327,0.6769030910379523,0.3124009672569572,0.3645021237809951,0.5111389757876883,0.12713425115583724,0.38400472463185104,0.6066988180342164,0.18398405481993105,0.42271476321428536,0.6036502798268342,0.2073072301383935,0.3963430496884407,0.6617663106876491,0.20786672235894427,0.45389958832870486,0.8256277153146915,0.2746990724126138,0.5509286429020777,0.5389632599303349,0.14085820419317677,0.39810505573715815,0.6130775243097866,0.2918630787379786,0.32121444557180795,0.8565517142632141,0.3016713081951017,0.5548804060681123,0.6354659497883896,0.2772702702214091,0.35819567956698045,0.6902951594728107,0.22181456171495378,0.468480597757857,0.5823023471915209,0.22302759480262468,0.3592747523888961,0.6003617361942004,0.15408147959521826,0.44628025659898213,0.65659448970083,0.14611867470187961,0.5104758149989503,0.5745273027611808,0.25704572810375304,0.31748157465742777,0.5803679333959983,0.2662462885874998,0.3141216448084986,0.43557862966372757,0.23989901386661097,0.19567961579711657,0.467751424538803,0.24805066745477797,0.219700757084025,0.5226432098242905,0.2613603165476241,0.2612828932766664,0.60617236748853,0.3467632138460965,0.2594091536424335,0.5880056939734881,0.2979206703636166,0.2900850236098716,0.47732122740442007,0.15556871712364106,0.321752510280779,0.4357617521866848,0.21976247228237444,0.21599927990431037,0.5910232013073582,0.24531780845482304,0.34570539285253515,0.546981096914709,0.19548329237470738,0.3514978045400016,0.43782100515283967,0.20760497688902543,0.2302160282638142
-1120,0.31535808767951623,-0.03252354182413706,0.3478816295036533,0.6834559901644537,0.2646533487431922,0.4188026414212615,0.6932945291292545,0.27061830683411386,0.4226762222951406,0.6158824248743346,0.21934205642765045,0.3965403684466842,0.5479758233461884,0.22150711149472735,0.32646871185146104,0.6988264222233657,0.2754820379749627,0.423344384248403,0.559627497078275,0.18337348882160656,0.37625400825666844,0.6868886730058434,0.3032230545793065,0.38366561842653696,0.5462413356785311,0.1334494520026191,0.41279188367591196,0.6283062538143547,0.18541715300233547,0.4428891008120192,0.6097852199211168,0.21031085411745198,0.39947436580366474,0.6549797551044982,0.20807744989576513,0.44690230520873314,0.8284765527694626,0.2843538764877497,0.544122676281713,0.5527176012347087,0.15323762185856324,0.39947997937614543,0.5819275002791439,0.2703010384150456,0.3116264618640982,0.8450648262827443,0.2853394520371418,0.5597253742456024,0.6460130274668754,0.27778008782602565,0.36823293964084974,0.6927288773948014,0.229176328832945,0.4635525485618564,0.5850995677311116,0.2239045012416234,0.36119506648948824,0.5898846420834889,0.1551628510532907,0.43472179103019815,0.6799884284741459,0.15537589538521404,0.5246125330889317,0.5712777916336836,0.25023765890615457,0.321040132727529,0.6037405069901377,0.2849189830356743,0.3188215239544634,0.4284293998728182,0.23012547337250025,0.19830392650031795,0.497090156802846,0.2572842752460316,0.23980588155681445,0.5231366541378609,0.23911815926689453,0.28401849487096636,0.6364249567931167,0.3646785283549057,0.27174642843821106,0.5844522240768055,0.3071564170075292,0.2772958070692763,0.5116668142254841,0.16480996968429537,0.34685684454118876,0.4548719839501749,0.22022638008243017,0.23464560386774475,0.6083811766223713,0.26548993678235067,0.3428912398400206,0.5407848915081703,0.17319092931434096,0.3675939621938294,0.4598343829858541,0.2120093281758389,0.2478250548100152
-1110,0.2647057665658856,-0.09222056878306878,0.3569263353489544,0.6978345175611232,0.27165521643063134,0.4261793011304919,0.7006998926110432,0.27463047758255527,0.4260694150284879,0.6224440539862138,0.22686052274204657,0.3955835312441673,0.5618588562005655,0.2287345005176612,0.3331243556829044,0.7155424627123503,0.28495188808926986,0.4305905746230805,0.5698890230646124,0.18392574832134503,0.3859632747432674,0.7069555246687826,0.3025256694491793,0.40442985521960334,0.5965075955018994,0.15556192734166707,0.44094566816023234,0.6449276803594365,0.19086690401592005,0.45406077634351644,0.604563183307779,0.21126378050674718,0.3932994028010318,0.6450642718987304,0.19368965102014707,0.4513746208785833,0.8073577903407627,0.2839211149625714,0.5234366753781914,0.5489552792473315,0.16477302699308624,0.3841822522542452,0.5976590755727303,0.28376062567055205,0.3138984499021783,0.8489719432134649,0.2754866445686958,0.5734852986447692,0.6526569271015061,0.2800814985021848,0.3725754285993213,0.6898460696373944,0.2374978073579099,0.4523482622794845,0.5872577407211247,0.22760875701287292,0.3596489837082518,0.5684996494263499,0.1485385787988405,0.41996107062750937,0.6878644902640458,0.1723402131004009,0.5155242771636449,0.5735640160921285,0.25268834694224257,0.32087566914988597,0.6135953329454068,0.2871905912895573,0.3264047416558495,0.42702945112517915,0.23289689733392813,0.19413255379125102,0.4627493115534723,0.23188425812118316,0.2308650534322892,0.5119030536770376,0.2307605752445801,0.2811424784324575,0.655137578176483,0.36813974162905494,0.2869978365474281,0.5751743691655195,0.32204168952404794,0.2531326796414715,0.4916318885798634,0.15693490824385672,0.3346969803360067,0.4707192821199894,0.2321166139577394,0.23860266816225,0.6151007396895024,0.269873779727347,0.3452269599621554,0.5924277012310882,0.20415739759372925,0.3882703036373589,0.48967895993632266,0.2183407577048219,0.27133820223150074
-1100,0.29441649344923154,-0.10476111740992694,0.3991776108591585,0.7175150191238021,0.28683037289453917,0.43068464622926295,0.6959475583927452,0.27141067326909885,0.42453688512364646,0.6308442693818531,0.23563403336916108,0.39521023601269206,0.5662341417972225,0.236953061706538,0.3292810800906845,0.7326922087373288,0.2953755228356991,0.4373166859016297,0.559646942835308,0.17527433101734366,0.3843726118179644,0.7227391341720335,0.3037890718128283,0.41895006235920523,0.6122577948579686,0.16925793893641575,0.44299985592155283,0.6383525965875724,0.184134797068482,0.45421779951909036,0.6049576948329473,0.2174654254482804,0.38749226938466685,0.6612790032587509,0.2008129943630384,0.46046600889571243,0.794121620765798,0.2745734660187206,0.5195481547470773,0.5447692493563554,0.16188704866174666,0.3828822006946087,0.5894352556229276,0.2735366794991917,0.31589857612373595,0.8468957839648914,0.2785221325735068,0.5683736513913846,0.6516788727607347,0.27146702727524186,0.3802118454854928,0.6929557182728133,0.2424185094809385,0.45053720879187487,0.5997691183046687,0.23537564261543292,0.3643934756892358,0.5461518873420238,0.14580724379345109,0.40034464354857274,0.725582032390032,0.19084185410661164,0.5347401782834205,0.6012914909075137,0.26660630311179545,0.33468518779571815,0.6038412186861227,0.2974202885576593,0.3064209301284634,0.46694222719981776,0.23616186254876093,0.23078036465105684,0.4579267332694374,0.23435078870975315,0.22357594455968424,0.5079431114451208,0.2013500553834465,0.30659305606167436,0.7091088813458167,0.39285470053588967,0.316254180809927,0.5853271402988985,0.3368123339793833,0.2485148063195152,0.5185511962949507,0.16917567538688397,0.3493755209080668,0.4697637705318149,0.23616888321121132,0.23359488732060357,0.6543591149529093,0.28758654797230465,0.3667725669806047,0.6406026159167938,0.2277775189554968,0.412825096961297,0.4955048805351133,0.2185222940609683,0.27698258647414503
-1090,0.3086065444696397,-0.07433390022675737,0.3829404446963971,0.7388499373517101,0.28878274137625515,0.450067195975455,0.7056834113891954,0.27107881156221103,0.43460459982698446,0.6405746172114847,0.23942598349348557,0.401148633717999,0.5607937324364954,0.23534709789646335,0.3254466345400321,0.7455765710799268,0.30930923204716365,0.43626733903276316,0.5836488407411945,0.17967101668251495,0.4039778240586795,0.7227180504355414,0.30760847176968775,0.4151095786658536,0.6425813151651838,0.18357876597523276,0.45900254918995104,0.632518662204417,0.17343942516955885,0.4590792370348581,0.6224562821195752,0.22640101620070155,0.3960552659188736,0.6694484583022886,0.2005834518675728,0.46886500643471585,0.7918037078163065,0.2662961102127498,0.5255075976035567,0.5202044007766277,0.16298290364133552,0.35722149713529217,0.6550656109366125,0.29295052600406823,0.3621150849325443,0.849261889591283,0.2785579284226201,0.5707039611686628,0.6585993755638275,0.28015742878372346,0.3784419467801041,0.6983098977011927,0.23719841413429898,0.46111148356689374,0.6146035843748909,0.26320196122582956,0.3514016231490614,0.5512168917198341,0.14606537762537805,0.40515151409445604,0.7345666053956079,0.20014387605154962,0.5344227293440583,0.5877060764773709,0.2585331294707887,0.3291729470065822,0.6198860838816526,0.2887851931426525,0.33110089073900006,0.48685946412809294,0.2455818566642306,0.24127760746386234,0.5346985336158012,0.2715255201672711,0.26317301344853017,0.5213672743189075,0.20500030453153242,0.31636696978737505,0.751501361483084,0.42629651733870466,0.3252048441443794,0.5874302143193841,0.33569178619761175,0.25173842812177244,0.5342662103537443,0.16425280794253144,0.37001340241121283,0.5080759770192539,0.24332137212848862,0.2647546048907653,0.6654678966154904,0.28012514514256226,0.38534275147292824,0.6733190463434235,0.25492668211835684,0.4183923642250667,0.4959405677898647,0.21773470556199467,0.27820586222787
-1080,0.31897400163769213,-0.07522557634164777,0.3941995779793399,0.755475648711672,0.3033369035279063,0.4521387451837657,0.6917787787489187,0.26428310413745787,0.42749567461146076,0.6460345963155332,0.24364164515928335,0.4023929511562498,0.5732065633698971,0.23247512687665978,0.3407314364932373,0.7531351764593456,0.30769937590508467,0.44543580055426096,0.6074815605608934,0.18367684263132206,0.42380471792957136,0.732471711302018,0.2995707026885008,0.43290100861351727,0.6495569944380013,0.18452597477628613,0.46503101966171523,0.6278498397840199,0.17548700737904244,0.45236283240497743,0.6124400728416932,0.22163543132783622,0.39080464151385697,0.6768182776034258,0.1977800230295094,0.47903825457391647,0.780073759452145,0.26931805227759226,0.5107557071745528,0.5512950317270436,0.16447183703751603,0.3868231946895276,0.5958264356488516,0.24735298829537786,0.34847344735347374,0.835321196154094,0.2775520650625353,0.5577691310915586,0.663627044919993,0.28458307947911826,0.3790439654408747,0.6928886762319434,0.23685402008873427,0.45603465614320915,0.5938289889728618,0.24778870519134955,0.34604028378151236,0.5668461975840069,0.14736825581760402,0.41947794176640285,0.7468242305703329,0.20780105167761523,0.5390231788927177,0.5785268400944129,0.2572409156464503,0.3212859244479626,0.5807595899914955,0.28334676155946464,0.2974128284320308,0.4968679112764685,0.25452491908770797,0.24234299218876054,0.548332122624963,0.28028405151817304,0.26804807110679,0.5114570956363212,0.20425704113033846,0.30720005450598276,0.7525442326581869,0.4375411864174966,0.3150030462406903,0.5864102585096714,0.35616810088205125,0.2302421576276202,0.544768327568363,0.1704411194524245,0.3743272081159385,0.5311069220929165,0.2612181734149673,0.2698887486779493,0.6783667698791553,0.28752204016686017,0.39084472971229517,0.6381188926029886,0.23323413969414972,0.4048847529088389,0.5039672675985533,0.23083883760874727,0.273128429989806
-1070,0.2713136180398085,-0.07557791635172588,0.3468915343915344,0.7730281470376533,0.31946236946966144,0.4535657775679918,0.6996409181755809,0.278116889896489,0.42152402827909197,0.6504433417217491,0.24617962365833618,0.404263718063413,0.5914262503890737,0.23437910458963485,0.35704714579943886,0.7475594874923734,0.30290656218528783,0.44465292530708556,0.6129497074385855,0.18107694491600404,0.4318727625225814,0.7537014121237973,0.30673430761820275,0.4469671045055945,0.6390349882383486,0.19649447152453542,0.4425405167138131,0.6410104755394531,0.18963165503473875,0.45137882050471434,0.6371103841341568,0.22856797080995883,0.40854241332419794,0.6839999473181158,0.19817137416931957,0.48582857314879624,0.7689264558731016,0.2555636243883285,0.5133628314847731,0.5617005491186365,0.190358858473052,0.3713416906455845,0.581891090214431,0.2536325107895158,0.32825857942491515,0.8218512181327453,0.2748136826053651,0.5470375355273802,0.6778314311592565,0.2839955237291169,0.39383590743013963,0.7092175459123182,0.2530800307475004,0.4561375151648178,0.5972367139952999,0.23262123667593787,0.36461547731936206,0.5446152933830531,0.1498955255639701,0.3947197678190831,0.7839567962233817,0.22693631052650443,0.5570204856968772,0.5794087986206747,0.2545462431819907,0.324862555438684,0.5659549706817063,0.26714523372573595,0.29880973695597035,0.5019053539734817,0.26934539345678193,0.23255996051669972,0.5588003767466655,0.2804939690150726,0.2783064077315929,0.5045612629696883,0.20072447535410823,0.30383678761558003,0.7469366630609123,0.41385666505029406,0.33307999801061833,0.562757108986723,0.3491570743643699,0.21360003462235316,0.5757388880578105,0.17981212200773616,0.3959267660500743,0.5484030666382783,0.27391678394186614,0.2744862826964122,0.7089757235625511,0.31119371693974973,0.39778200662280133,0.6414615823617792,0.21333232392643753,0.42812925843534166,0.4988982139615422,0.22076217340911314,0.2781360405524291
-1060,0.28753110040312424,-0.054301697530864196,0.3418327979339884,0.7800645144091066,0.32454950469430927,0.45551500971479736,0.693525713689109,0.26971034811920175,0.42381536556990723,0.6606499627777456,0.2527863056429796,0.407863657134766,0.578313638661454,0.22603913032920603,0.352274508332248,0.7422741607062784,0.29655534891242824,0.4457188117938502,0.6242613043047073,0.18553196785227447,0.4387293364524328,0.7570002059718872,0.31466827984281265,0.4423319261290746,0.637607042440375,0.20472406124332568,0.4328829811970494,0.649251051793571,0.20775841042298904,0.44149264137058203,0.6504932823454187,0.2387128251503956,0.41178045719502304,0.6740223747488203,0.1868315985941463,0.487190776154674,0.7612686879092763,0.248102182384706,0.5131665055245703,0.5691554259285414,0.21260437423107226,0.35655105169746915,0.5897847922441708,0.2331409263691398,0.35664386587503094,0.8024928229322528,0.2689216858413098,0.533571137090943,0.6771010541654087,0.29326986525990756,0.38383118890550116,0.7186181257800525,0.2642898273346013,0.4543282984454512,0.609473760993045,0.2458588767351806,0.3636148842578644,0.5460420060487036,0.1472182591314843,0.3988237469172193,0.7697240754299641,0.22643069628840748,0.5432933791415566,0.5874458264204412,0.2604669319771414,0.3269788944432998,0.5549027945630605,0.2669270250511019,0.2879757695119586,0.5000261007393627,0.2620110856958457,0.23801501504351705,0.5785961491187608,0.2785881391090107,0.30000801000975014,0.5008057181730998,0.20564240152534166,0.2951633166477582,0.7762489586830293,0.4308254690588981,0.3454234896241312,0.5664883693456492,0.34862370297763934,0.21786466636800988,0.6012019428916847,0.1921689009106923,0.4090330419809924,0.5720623644411209,0.271952099788645,0.3001102646524759,0.7179853137229605,0.322573968950243,0.3954113447727175,0.6608887827717537,0.21451158294412934,0.44637719982762436,0.5047185488262976,0.2230271885604167,0.28169136026588093
-1050,0.28045674288233813,-0.023474899218946837,0.303931642101285,0.7763040488515526,0.3214492376353917,0.4548548112161609,0.6909453956984757,0.25642469349401903,0.43452070220445665,0.6468047859023125,0.25054331619178793,0.39626146971052456,0.5813809743509367,0.23307115468246067,0.3483098196684761,0.7487099098039504,0.2858634048089858,0.4628465049949646,0.642567539975615,0.19739582421813473,0.4451717157574803,0.7574072842687755,0.31934886934408496,0.4380584149246905,0.6240194463108072,0.21064268973063036,0.4133767565801768,0.6660567188646597,0.21989316143133952,0.4461635574333201,0.6577650636221304,0.23991637118007544,0.4178486924420549,0.6826161071097966,0.18811383802578402,0.49450226908401257,0.7613024644185585,0.2528710032889876,0.5084314611295709,0.6170922747328853,0.23414541178792825,0.3829468629449571,0.599491715496609,0.24824624854966576,0.35124546694694325,0.7866334719825889,0.25384447419477235,0.5327889977878165,0.675410701469251,0.298286687432996,0.3771240140362549,0.7376130645651588,0.27676607562525884,0.4608469889399,0.6178210222857922,0.2456511466384196,0.3721698756473726,0.555559819027254,0.1497891325656759,0.40577068646157816,0.7558356843328708,0.24287147926085598,0.5129642050720148,0.5706795779611576,0.2546474515374634,0.3160321264236943,0.56755703266043,0.2801799382301598,0.2873770944302702,0.5025460084851131,0.2646591243439223,0.23788688414119077,0.6130474772612395,0.2929674876466315,0.32007998961460804,0.4891798398060908,0.1975098611439443,0.2916699786621465,0.8249375209817599,0.44499204247329877,0.3799454785084611,0.5520499123329267,0.3386253288246296,0.21342458350829707,0.6404871883328804,0.22893546998501005,0.4115517183478704,0.5848146359448919,0.26672967503951006,0.31808496090538185,0.7153915623790479,0.3220417795553262,0.3933497828237217,0.6207444764089961,0.1784116982494555,0.44233277815954064,0.5110276354191395,0.21935177556520646,0.2916758598539331
-1040,0.3021778155706727,7.873519778281684e-06,0.3021699420508944,0.7888086161392658,0.3256221312336617,0.46318648490560416,0.693050293828118,0.25334098976821884,0.43970930405989916,0.6427521727284234,0.253306559054662,0.3894456136737614,0.585339040483533,0.2400181898856289,0.3453208505979042,0.7588799370759426,0.28621808772613333,0.47266184934980926,0.6278646030829304,0.19088344018776823,0.4369811628951621,0.7441245302786783,0.31990353379641867,0.42422099648225964,0.6251920451578943,0.21618043757052355,0.40901160758737076,0.6606436065920422,0.21549965297878199,0.4451439536132603,0.6713204415098547,0.25112755015013355,0.42019289135972115,0.6722453019048265,0.18128400803775033,0.4909612938670761,0.7521986396510887,0.25502953333530365,0.49716910631578504,0.6551051697469154,0.25254862856471927,0.4025565411821961,0.5559234320612466,0.22105763955977806,0.33486579250146853,0.762958097379028,0.24565796350255226,0.5173001338764757,0.6950603736131424,0.3065251229799381,0.3885352506332043,0.7517745477187797,0.27988123456540687,0.4718933131533729,0.6122234097547516,0.23237386343094005,0.37984954632381157,0.5543807753084525,0.1470246587575391,0.4073561165509134,0.7558062435038171,0.24587828393247554,0.5099279595713415,0.5653625247147189,0.25186241446990315,0.3135001102448158,0.5976120137863121,0.3035114811333423,0.29410053265296987,0.5302744848663168,0.26663566215202966,0.26363882271428707,0.6043883805141321,0.28898457935019484,0.3154038011639373,0.47123002866725644,0.18456262561925713,0.2866674030479993,0.8003127059320875,0.4204122993522076,0.3799004065798799,0.5659549979589187,0.34128750706190736,0.22466749089701138,0.6335096915613656,0.22532231425143412,0.40818737730993154,0.5830801746924447,0.252467972186304,0.3306122025061407,0.7266911796327356,0.3291806433578463,0.39751053627488925,0.6357341688116563,0.18395567150793743,0.4517784973037189,0.5251539567943473,0.2192428537515186,0.3059111030428286
-1030,0.33776612496850594,0.061135912698412696,0.2766302122700932,0.7988715466992428,0.3237779663063541,0.4750935803928887,0.6962570474002924,0.24239514661575634,0.453861900784536,0.6623222825072568,0.26095267517522347,0.40136960733203325,0.5771403468881829,0.23224554579590684,0.34489480109227616,0.7585068768055749,0.2941332137580217,0.46437366304755323,0.6521717993742355,0.2118206867852469,0.4403511125889886,0.753007270645438,0.3083804608904797,0.44462680975495833,0.6329280592062562,0.22913465914035094,0.4037934000659052,0.6736325636755147,0.22048880267734983,0.45314376099816495,0.6909173727057106,0.2580010081961199,0.4329163645095907,0.6812915340212082,0.18762841209275022,0.493663121928458,0.7529923876192205,0.24639963521369976,0.5065927524055208,0.6744034481995818,0.2534930377474395,0.4209104104521423,0.5485346162621914,0.21278527285702495,0.3357493434051663,0.7431200378004167,0.23671437060158504,0.5064056671988316,0.6977504750162256,0.31198306393148917,0.3857674110847364,0.7626197458096429,0.27805089501124564,0.48456885079839723,0.6489297935701985,0.23501092565165407,0.41391886791854443,0.5803738056949904,0.16821779518824584,0.4121560105067446,0.7619337760551337,0.2626736368896148,0.4992601391655189,0.5897519310915682,0.25987956205698753,0.3298723690345807,0.5846407203497307,0.28487795234471747,0.2997627680050132,0.5371888080029612,0.28656950864171754,0.2506192993612437,0.620250961891688,0.28597115844075494,0.33427980345093317,0.4533318330423939,0.17873626640211995,0.27459556664027396,0.7888457856192572,0.40957794024394795,0.3792678453753093,0.5875284669432556,0.34275193902722884,0.24477652791602675,0.6416274618153398,0.21560480288686107,0.42602265892847874,0.5980238912517029,0.2377077415479634,0.3603161497037395,0.7359157958112932,0.33275545090956005,0.40316034490173314,0.6182432825912252,0.18606086723581686,0.4321824153554083,0.5242434821465976,0.2188043736297496,0.30543910851684797
-1020,0.35654250125976317,0.08757912887377173,0.26896337238599144,0.799174203018095,0.32573033478807,0.4734438682300251,0.7048239268561883,0.24460072189243207,0.46022320496375624,0.6840356218047323,0.27097372130292907,0.4130619005018032,0.5947584873255791,0.232852611153667,0.36190587617191206,0.7445161977991281,0.2913968258635518,0.45311937193557633,0.6577371750370928,0.21448475549877394,0.44325241953831884,0.7420712987095132,0.30040269936700137,0.4416685993425118,0.6346655596877064,0.2321874103967578,0.4024781492909486,0.6648905600807309,0.22236156575136112,0.4425289943293697,0.6948586762518356,0.2600440823747688,0.4348145938770668,0.6977414523642878,0.19167550969722968,0.5060659426670581,0.748531777362139,0.2516729927253843,0.49685878463675476,0.6816881611927803,0.2457386726201314,0.43594948857264887,0.5623801502036536,0.22682984848558405,0.3355503017180696,0.7410796744009565,0.23886391134084092,0.5022157630601155,0.702629899537006,0.3185112602799658,0.38411863925704026,0.7572876076001797,0.28358875126392613,0.47369885633625347,0.6826439125567293,0.2560170370393863,0.4266268755173431,0.5915782093186314,0.1802559013231103,0.41132230799552105,0.7739725150660243,0.27491462159574415,0.4990578934702801,0.6033066215566568,0.2755234821457617,0.3277831394108951,0.5772440057890574,0.2936566551780732,0.2835873506109843,0.565026432930591,0.3010150814817627,0.2640113514488283,0.5718456443500429,0.2611787972279842,0.3106668471220587,0.45343093482921976,0.18531208288212772,0.268118851947092,0.7287680132293881,0.3754476108769443,0.35332040235244383,0.5942868438566962,0.3485839340584533,0.2457029097982429,0.666047937280379,0.2196835321306781,0.44636440514970094,0.6020017275372554,0.23795181244276883,0.3640499150944866,0.7385014836795252,0.3366259192362276,0.40187556444329764,0.6021267426827706,0.193998299537614,0.4081284431451566,0.5157671307480695,0.2044965158983955,0.31127061484967394
-1010,0.40395683736457544,0.13085199357520785,0.2731048437893676,0.8149687856268044,0.33322303888898475,0.48174574673781967,0.7077472929033798,0.23157794648450317,0.4761693464188766,0.6752996552382546,0.26180867975774424,0.41349097548051034,0.6069152470535255,0.23779301941063888,0.3691222276428866,0.7335651330152826,0.27247182751751364,0.461093305497769,0.6638917571380513,0.20413572360578783,0.4597560335322634,0.7508226711796675,0.2991279442221642,0.4516947269575033,0.6531632351745418,0.239281490769707,0.4138817444048348,0.6493578275529613,0.2205191604912941,0.4288386670616672,0.698798073945182,0.2566993107483426,0.44209876319683933,0.7136560851339249,0.19488251939822238,0.5187735657357025,0.7179851467800431,0.234221092585634,0.48376405419440915,0.7265416416384053,0.2580976706275131,0.4684439710108922,0.5947025783180492,0.2553947579216164,0.33930782039643276,0.7366051932617894,0.23203406333001625,0.5045711299317731,0.6946409492008337,0.3224126304599748,0.372228318740859,0.7732215721083069,0.29213339713041697,0.4810881749778899,0.7136607117372262,0.2784598161192212,0.43520089561800496,0.6031331865923892,0.18502265647619412,0.4181105301161951,0.7569185948276304,0.27519494948977763,0.4817236453378527,0.5926996244447095,0.2562270247996617,0.33647259964504783,0.5662309953299614,0.2928565567044149,0.27337443862554645,0.606127979043479,0.32668159945330816,0.27944637959017093,0.5754805315331988,0.2599441508975354,0.3155363806356633,0.47278675256864605,0.2118796202336944,0.26090713233495166,0.7231542268143782,0.38580949183731833,0.33734473497705997,0.6047624450399385,0.35137243709785143,0.2533900079420871,0.6687681077566073,0.21851120276718577,0.45025690498942156,0.6073470532334201,0.22589194064057358,0.3814551125928465,0.7357437749967746,0.32588805745495203,0.40985571754182254,0.6273920031679847,0.22248686800451903,0.40490513516346566,0.5031433718283503,0.19409308625769783,0.30905028557065256
-1000,0.41571593915343913,0.18575404698916603,0.22996189216427312,0.8226622151619839,0.3370603446518433,0.48560187051014053,0.6960090833159324,0.22369716314172358,0.47231192017420875,0.6762371840667297,0.26243083847686965,0.4138063455898601,0.6064042083978111,0.2385777893549434,0.36782641904286767,0.723512720803899,0.27197380124524945,0.4515389195586495,0.6770895924363783,0.20577500092367346,0.4713145915127049,0.7159517928474235,0.2745637693828466,0.4413880234645769,0.6727136818890539,0.23757965327022412,0.43513402861882977,0.6459608928547127,0.21488202848819132,0.43107886436652143,0.7080090604241094,0.2596857820523938,0.4483232783717156,0.7301342259149715,0.20809626485440985,0.5220379610605616,0.6995495058074486,0.22790066328620104,0.47164884252124756,0.7609947096069386,0.2770862509337739,0.4839084586731647,0.560389733332686,0.23155344754766077,0.3288362857850253,0.7547554785547068,0.2436032817634467,0.5111521967912601,0.7017151204308502,0.32629953772921455,0.37541558270163555,0.7649634620877259,0.29077235186234524,0.47419111022538063,0.7338533457231387,0.26925784855048795,0.4645954971726507,0.6434003202254834,0.20775238686587158,0.4356479333596118,0.7460408485102941,0.271482844956914,0.47455800355338007,0.5933357912505377,0.2510202163690057,0.342315574881532,0.5771600793757367,0.30135363979529417,0.27580643958044254,0.6048300604588035,0.31243296855572744,0.2923970919030761,0.6098655699398144,0.2830571721351095,0.3268083978047049,0.48994994327455016,0.2349414318762962,0.2550085113982539,0.7195267136658088,0.3737162271376528,0.345810486528156,0.5956881134209575,0.3436970356949443,0.2519910777260132,0.6821705189694492,0.21660006166940923,0.46557045730004,0.6225850396658479,0.23157654219051033,0.3910084974753376,0.743315378660818,0.325689158388165,0.417626220272653,0.6829977055404791,0.260362920602383,0.4226347849380962,0.5011995363840751,0.1817178925025485,0.31948164388152656
-990,0.49782100340136054,0.2296036470143613,0.26821735638699923,0.841056819411404,0.3473255688135402,0.4937312505978638,0.7004705724428004,0.22665222384631448,0.47381834859648597,0.6950371042587837,0.26707986587116167,0.42795723838762206,0.6092441705169327,0.2377091340157484,0.37153503650118436,0.7239078338981306,0.27600211707109096,0.4479057168270397,0.6824643996803118,0.2068503512876008,0.47561404839271093,0.7439737004714648,0.27846912611155894,0.4655045743599059,0.6801030517526929,0.24954529697991604,0.43055775477277686,0.6347871236808744,0.2089570206632031,0.4258301030176714,0.7310965609839537,0.2674159209223565,0.46368064006159715,0.7353196285174565,0.20875666990283956,0.526562958614617,0.6826084753705917,0.22428024369751448,0.4583282316730772,0.7750162081035413,0.2934628166535924,0.48155339144994885,0.5607950987198221,0.26353362105375583,0.2972614776660663,0.743220266177934,0.24540739255875887,0.49781287361917514,0.7129744964647222,0.3327174543830755,0.38025704208164673,0.7736917847785179,0.29836187824246996,0.47532990653604795,0.7293831843279535,0.25294865736585553,0.476434526962098,0.6716956253292078,0.22768101634963878,0.44401460897956907,0.729575744852975,0.27269503909230086,0.45688070576067424,0.5977491984659705,0.2402975525650896,0.35745164590088085,0.5995796219208331,0.312362920191576,0.2872167017292571,0.6181248279723996,0.32939844914152294,0.2887263788308767,0.6475568089225985,0.29799998342756606,0.3495568254950324,0.4862522078536101,0.2400100753483273,0.24624213250528285,0.7003929028808733,0.35707069765128624,0.34332220522958706,0.6118951176633655,0.3465837913582139,0.2653113263051516,0.696578874258517,0.20032635939832638,0.49625251486019056,0.6032497779993456,0.222114900268478,0.3811348777308677,0.7504596181137918,0.32978271620866123,0.4206769019051305,0.7062596815709478,0.2829784879861168,0.42328119358483096,0.478429291589281,0.17762075658767507,0.3008085350016059
-980,0.5253409234063996,0.2606390936004031,0.2647018298059965,0.8389931110403693,0.3422321609190716,0.49676095012129773,0.7083867792262029,0.220065328282075,0.48832145094412793,0.7111295613351956,0.27491906573214137,0.43621049560305414,0.6143644908708408,0.2422157664807207,0.3721487243901201,0.7243452149047686,0.2715290692973235,0.45281614560744504,0.689779893476143,0.21585957052101018,0.4739203229551328,0.7621738305419007,0.2830799770998185,0.47909385344208216,0.6854211156236671,0.2612399020266559,0.42418121359701116,0.6474034124276515,0.2107743022151783,0.4366291102124733,0.7234969730293244,0.2654690923090264,0.458027880720298,0.750502359395814,0.20363241591594983,0.5468699434798643,0.6657772185889019,0.21267379069541612,0.4531034278934858,0.78190103612748,0.28089792042799605,0.5010031156994839,0.5014952399908732,0.20099083922771827,0.30050440076315493,0.7331974284261997,0.24812429750646114,0.4850731309197385,0.7295363371593758,0.332196789595382,0.39733954756399387,0.7854140397054191,0.30462525795114015,0.48078878175427897,0.6998601389730205,0.23088486678316467,0.4689752721898558,0.7037722422411598,0.23213905739291807,0.47163318484824174,0.7345333244584168,0.27563272181744636,0.4589006026409704,0.6122978995651656,0.2497225806684812,0.3625753188966843,0.5988597197976814,0.31544768213896723,0.2834120376587142,0.6462709161834075,0.33123736486935396,0.3150335513140536,0.6356633254798411,0.28547950956643753,0.35018381591340353,0.4957721732505696,0.2508575917646415,0.24491458148592807,0.6955686523182514,0.36256791873375854,0.3330007335844928,0.6123793627381603,0.34835467793608665,0.2640246848020736,0.7227410525930155,0.19652086837855248,0.526220184214463,0.6189205142452584,0.22208720428041495,0.3968333099648434,0.7390202339483077,0.3233695652173913,0.41565066873091644,0.7896958967609685,0.32629951431998977,0.4633963824409788,0.4877853960983648,0.1690522405775649,0.3187331555207999
-970,0.5264077853363568,0.26704617031997985,0.25936161501637695,0.8465297238300294,0.3474557267123212,0.4990739971177082,0.7271015422247412,0.21553672105718463,0.5115648211675566,0.7092180323050552,0.2797568861170645,0.42946114618799064,0.633535614868907,0.2462764818465383,0.3872591330223687,0.7184479222564449,0.2688275983739718,0.44962032388247314,0.7139684706495466,0.22695920863547178,0.48700926201407485,0.7759707033372312,0.2917680983604962,0.4842026049767349,0.707412336824026,0.27830392563840306,0.429108411185623,0.6518628706139501,0.21749489412974093,0.4343679764842092,0.74062010731857,0.26679842462209324,0.47382168269647673,0.7650115147546905,0.20150914783289306,0.5635023669217976,0.6588298128359179,0.2124563544169119,0.44637345841900605,0.7707297815607085,0.2678378474957842,0.5028919340649243,0.4856762805419759,0.18356012758086676,0.3021161529611092,0.7236148796185594,0.2446503103500118,0.47896456926854764,0.7436521380701776,0.340102578194631,0.40354955987554664,0.8038101920433036,0.30534986302300826,0.49846032902029536,0.7422132928233216,0.2441462927313495,0.4980670000919721,0.7031338842513944,0.22479968465812963,0.4783341995932648,0.7405661343423431,0.2736857869917617,0.46688034735058137,0.607917023606849,0.24345127721330023,0.3644657463935487,0.6251510675439774,0.31294667502200735,0.3122043925219701,0.6515219103842977,0.3339091314623058,0.317612778921992,0.6230019859300036,0.26798730551558225,0.35501468041442136,0.49912305241761906,0.2577802644985398,0.24134278791907926,0.6737258632051426,0.34766309821328656,0.326062764991856,0.59992935168474,0.3249565173655664,0.27497283431917363,0.7313488198856368,0.2138844706047571,0.5174643492808797,0.5915014860628595,0.2213930735795853,0.3701084124832742,0.7279141401109535,0.3148222809960005,0.4130918591149529,0.8503272807742928,0.36163652034149013,0.48869076043280263,0.49920822220049993,0.16686263283573752,0.3323455893647624
-960,0.5453121063240111,0.2909265558075082,0.2543855505165029,0.8483597752502403,0.35468027417839787,0.49367950107184244,0.7267473078185127,0.21460638964293172,0.5121409181755809,0.7303156490080859,0.2918525097668192,0.43846313924126673,0.6421548391939055,0.2519950375166391,0.3901598016772664,0.7034593529701478,0.26467431654623375,0.4387850364239141,0.7073413566526852,0.2240131764449656,0.48332818020771956,0.7944449219820658,0.3079522988570993,0.48649262312496655,0.709136998631968,0.28105853436556266,0.42807846426640533,0.6618704810038596,0.21610262197298574,0.4457678590308739,0.7526393678667503,0.2635384634443143,0.4891009044224361,0.771920367569032,0.20448379279462345,0.5674365747744087,0.6697090153725338,0.20597020911881309,0.4637388062537207,0.7649748412797,0.2614158650532868,0.5035589762264132,0.44146475263002033,0.15166976556773,0.28979498706229034,0.7358570600153206,0.2593910410148839,0.4764660190004367,0.7577661311171333,0.33750648571154807,0.4202596454055852,0.8258018182168838,0.30503026534872424,0.5207715528681596,0.760066981063261,0.22716792520447937,0.5328990558587816,0.7028007520764076,0.22958039299131763,0.47322035908508997,0.7679768262274266,0.29674691639316564,0.47122990983426094,0.6126069465077696,0.23729021857390198,0.37531672793386756,0.6591282097190516,0.3254647658266565,0.33366344389239516,0.6755986560492022,0.33362676891829046,0.3419718871309118,0.6367322474706323,0.2898297734824484,0.34690247398818386,0.5055481515968292,0.26194873340690267,0.2435994181899265,0.6565239285314634,0.34821794919616544,0.30830597933529785,0.6239170279984888,0.33324248864538875,0.29067453935310006,0.7306222199155556,0.20145289464605728,0.5291693252694983,0.5877348316862876,0.21685785553426426,0.37087697615202325,0.709212252182514,0.3073581903410313,0.4018540618414828,0.8868872220733994,0.37762785497152307,0.5092593671018764,0.5095446230327743,0.17644216670623228,0.333102456326542
-950,0.5875929075333838,0.30359308075081887,0.28399982678256486,0.8692383567486871,0.3637991679303483,0.5054391888183388,0.7167094233809623,0.20428138889717506,0.5124280344837873,0.7395203799888012,0.2952625831600943,0.4442577968287068,0.6471283601067552,0.2506374186256482,0.39649094148110703,0.6886931496578137,0.261272668465197,0.4274204811926167,0.7360394048820518,0.24186438140130015,0.4941750234807516,0.8120628165601398,0.3220589403962769,0.4900038761638628,0.7467914015123958,0.2891354865215326,0.45765591499086317,0.6669161590456341,0.22314144752337814,0.44377471152225595,0.7629462196933674,0.261929923699184,0.5010162959941833,0.7830136671859595,0.2063539996839087,0.5766596675020508,0.686654267873051,0.21515108654808296,0.471503181324968,0.7969213962281488,0.2713023828039253,0.5256190134242235,0.32328739192279127,0.11433731254885017,0.20895007937394108,0.750096648792606,0.27491928036024943,0.4751773684323566,0.7849437483164268,0.35264011396773687,0.43230363434868996,0.8468521006659203,0.30261399672504224,0.5442381039408781,0.800791594383993,0.24011696314455794,0.5606746312394351,0.7283054211593,0.2337349523673314,0.49457046879196853,0.7586888846789925,0.2978784682576661,0.4608104164213264,0.6297942940175019,0.24640981431881354,0.3833844796986883,0.6919359772018561,0.32360159945093475,0.3683343777509213,0.6171519822325149,0.28599529237573673,0.3311566898567781,0.6501144878979801,0.2915284479639384,0.3585860399340417,0.5070450015020115,0.26120753462626756,0.2458374668757439,0.6654870255013864,0.34753876185857985,0.31794826364280654,0.6334545505585779,0.33012881620794,0.30332573435063787,0.749857275005877,0.2083357502449985,0.5415215247608784,0.5711882098178815,0.2049520426656696,0.36623616715221197,0.7076640648518471,0.3095326409495549,0.39813142390229217,0.8931824270024109,0.3926583118834368,0.5005241151189741,0.5333454357570764,0.18837888033961264,0.3449665554174638
-940,0.5776230631141346,0.3359394683799446,0.24168359473418996,0.8669347187570078,0.36325501382339614,0.5036797049336116,0.7160438355755749,0.20131700623452556,0.5147268293410494,0.7470055929923475,0.2947283848116039,0.4522772081807435,0.6569617151472741,0.25304470870796625,0.40391700643930784,0.6894080286980748,0.25840396362754253,0.4310040650705323,0.7431448845019261,0.2526276079190901,0.490517276582836,0.8360836797283118,0.32734771460405554,0.5087359651242562,0.7365375809371376,0.29030808536861974,0.4462294955685179,0.6546631172450179,0.2214738613987834,0.4331892558462345,0.7562519118085685,0.246367682835604,0.5098842289729645,0.791978994980169,0.20178008323737703,0.590198911742792,0.680884817881284,0.21083613748728103,0.470048680394003,0.8055435968206592,0.2692178760492726,0.5363257207713866,0.28602775903333705,0.06616436959613957,0.2198633894371975,0.7441885438964497,0.26696007330989896,0.47722847058655077,0.7857536713195056,0.35168013826542693,0.43407353305407864,0.8600557091808105,0.31645863735674357,0.543597071824067,0.8191796722621649,0.24776016212461902,0.5714195101375459,0.7229875153921018,0.2510944525644201,0.47189306282768173,0.7660746926633454,0.30924262827241217,0.45683206439093327,0.6290316167673329,0.23860411990298455,0.3904274968643483,0.7163399131641377,0.32096258000984734,0.3953773331542903,0.6291749319007982,0.3016391264319815,0.3275358054688167,0.633647012680674,0.2831483205219212,0.35049869215875284,0.5157824757071583,0.2682747307992869,0.24750774490787147,0.6663869098685765,0.34167164012085494,0.3247152697477215,0.6241416054244806,0.32234814413659924,0.30179346128788137,0.7598922922397291,0.21273809124019624,0.5471542009995329,0.5903780675470529,0.20782896342571677,0.38254910412133614,0.7222482045327485,0.31734077323356125,0.4049074312991872,0.8867066935324194,0.4074208877345415,0.47928580579787794,0.5119660387370656,0.1681305944617447,0.3438354442753208
-930,0.5936830750818846,0.3720454617031998,0.22163761337868482,0.8797638967079461,0.3769890243959811,0.5027748723119649,0.723473436148316,0.20112683829012917,0.5223465978581869,0.7435172134154583,0.30285291953342386,0.44066429388203443,0.6427166505886327,0.24627868935693015,0.3964379612317025,0.70118239890618,0.26200408712335616,0.4391783117828238,0.7589853981810439,0.25529167663261715,0.5036937215484267,0.8005413654800848,0.3056055168029271,0.49493584867715773,0.7127104294250984,0.28042658632510087,0.43228384309999757,0.6480398796993111,0.21868198933707955,0.42935789036223154,0.7563300517724907,0.2535584653692256,0.5027715864032651,0.8097967608167197,0.2141941929511639,0.5956025678655559,0.6999052146708268,0.21054270406289186,0.48936251060793495,0.7963581539948509,0.27642261204861923,0.5199355419462316,0.25878574861520387,0.030237345075174647,0.22854840354002923,0.7450548034449925,0.2740476514343397,0.47100715201065285,0.7843073802425792,0.34469997595541085,0.4396074042871683,0.8907582087468741,0.3283269153589642,0.5624312933879099,0.8456517809287913,0.2715301938074231,0.5741215871213683,0.7556501658684285,0.25501878446871523,0.5006313813997133,0.7774862140117865,0.3143589323475349,0.46312728166425166,0.6250049700531706,0.22701576320136488,0.39798920685180567,0.7537561732539576,0.3432366501051878,0.4105195231487698,0.6574135590968195,0.31923577035145834,0.3381777887453612,0.6328183909823862,0.2857446685098896,0.3470737224724967,0.5308665935102782,0.2956701809949613,0.2351964125153169,0.6752722966168078,0.3445842192298606,0.33068807738694717,0.6226163504062863,0.33963124854521787,0.28298510186106846,0.7599029775334069,0.21128031188845775,0.5486226656449491,0.5861111543860925,0.21168909176200146,0.374422062624091,0.7175122564830344,0.3124489313206898,0.40506332516234467,0.8624226930199513,0.39691529134977116,0.4655074016701802,0.5005655555710715,0.17487536830933795,0.32569018726173354
-920,0.6023242630385488,0.3655202821869489,0.2368039808515999,0.8872628734786816,0.38160884571898124,0.5056540277597003,0.7303008382304687,0.2096993109208603,0.5206015273096083,0.7426558453957036,0.29350444843484175,0.4491513969608619,0.6536062993516542,0.24721908878386045,0.40638721056779376,0.6782842167939604,0.23757874695854805,0.4407054698354124,0.758730658763911,0.26762806489438035,0.49110259386953065,0.8079076986452889,0.30547090525455367,0.5024367933907351,0.6947762290533476,0.2765664251569528,0.4182098038963948,0.6423367979624672,0.22661898745175463,0.41571781051071266,0.7846043306692688,0.2679810062712086,0.5166233243980602,0.8273360652653285,0.22223946926764654,0.605096595997682,0.7006979071230436,0.20801263241447154,0.49268527470857204,0.8137097583843966,0.26722185447930724,0.5464879039050894,0.35992562637447995,0.06452348934641507,0.2954021370280649,0.7585552079380875,0.2815307736914827,0.4770244342466048,0.7875976924425868,0.34200445096078924,0.4455932414817975,0.8900905434905393,0.3225162990221964,0.5675742444683428,0.8681040743642032,0.2826984615287032,0.5854056128355,0.7674545562365482,0.2548879734052387,0.5125665828313095,0.7810280737505568,0.31816191943965144,0.4628661543109054,0.6136732488243565,0.21230259852452676,0.40137065029982977,0.7496717544723454,0.34604352237291675,0.40362823209942855,0.6729529901956132,0.329751995520164,0.3432009946754492,0.6277417020442098,0.2916969343759236,0.33604476766828617,0.505486212980063,0.2868996728608724,0.21858654011919054,0.6465257314086066,0.31078182699839607,0.3357439044102105,0.6182932349559442,0.3191268616825294,0.29916637327341483,0.7493077456167399,0.20737712675505948,0.5419306188616804,0.581101642545192,0.2050784056112072,0.3760232369339849,0.7404071517653636,0.3293768545994065,0.41103029716595707,0.8824788315726948,0.41817980642681607,0.46429902514587873,0.5261649746547318,0.18382371423384675,0.3423412604208851
-910,0.7052823444192492,0.4061909486016629,0.2990913958175863,0.8924001900618955,0.3829119928742471,0.5094881971876485,0.7154341795185395,0.20270038481042865,0.5127337947081109,0.7731394772579534,0.3023991727434411,0.4707403045145124,0.6658635008024301,0.2439552846695026,0.42190821613292745,0.6878735197041981,0.2333813594830818,0.4544921602211163,0.7625556391723108,0.2767053442774054,0.4858502948949054,0.7748192069595793,0.2939608069556868,0.4808584000038924,0.7077133323918307,0.2906875394967525,0.4170257928950781,0.6294263524667818,0.21987850593495262,0.40954784653182913,0.7872658540745703,0.2679076309392328,0.5193582231353374,0.848141646534661,0.2215414343019274,0.6266002122327335,0.7283682568365766,0.22566191403033975,0.5027063428062368,0.8649375754038413,0.28177596572220076,0.5831616096816405,0.36629981503687126,0.03136605708127212,0.33493375795559915,0.7471452810332114,0.2717137620721501,0.4754315189610613,0.7780955600671802,0.3332525820815383,0.44484297798564193,0.9072073867471661,0.3297458188266908,0.5774615679204753,0.8530761497305852,0.2716126515557557,0.5814634981748295,0.7463486271814925,0.2533618443313462,0.49298678285014635,0.7599407599317997,0.3104868233089444,0.4494539366228553,0.6158221190860885,0.2148508803319634,0.40097123875412516,0.7521783566835265,0.34573206212792623,0.40644629455560033,0.6558688698854415,0.32089909928721255,0.33496977059822897,0.6478136816490676,0.3052200404919803,0.34259364115708735,0.5038407103946418,0.27680780756910545,0.22703290282553645,0.637125902992776,0.3024217613488008,0.3347041416439753,0.622557866701601,0.3258220761949098,0.29673579050669113,0.7576682246842495,0.22160535852213228,0.5360628661621173,0.590658489426191,0.2210157157422265,0.36964277368396453,0.7736232959188062,0.35084451468627703,0.42277878123252915,0.8588732689642321,0.40435481428854286,0.4545184546756892,0.5361857815140132,0.1927832316264261,0.3434025498875871
-900,0.75265731292517,0.41709577349458304,0.33556153943058703,0.9000544154106952,0.38808851364384095,0.5119659017668543,0.7217339587745727,0.2057617158368881,0.5159722429376846,0.7677824761487946,0.29511562497988714,0.4726668511689075,0.6812112168018031,0.24865617804895818,0.43255503875284496,0.6840528679697435,0.22535229386122893,0.4587005741085146,0.7912945234914468,0.2850281282875483,0.5062663952038985,0.8087202334131812,0.33400206620617623,0.474718167207005,0.7262438178220759,0.29663612488890984,0.42960769293316614,0.6580778479031648,0.23260785136814294,0.42546999653502193,0.8189878206478184,0.27525945803264534,0.5437283626151731,0.8727826571237196,0.23762352020350258,0.6351591369202171,0.728635302363089,0.21899633102667923,0.5096389713364098,0.874133228058652,0.27524167516067716,0.5988915528979749,0.2992324758358537,0.00245161102399666,0.29678086481185706,0.7521209040599652,0.2699060716919266,0.4822148323680386,0.7742610808494791,0.32840931483768093,0.4458517660117981,0.9156271323731321,0.32988908674964573,0.5857380456234864,0.867785343452379,0.2624344698759645,0.6053508735764146,0.7351668974755209,0.2620511872412121,0.47311571023430876,0.7640829565760572,0.3098058441325708,0.4542771124434864,0.640227791091496,0.22228246529095594,0.41794532580054,0.7878470823448667,0.3583228891574534,0.42952419318741325,0.6361960307893813,0.30304856635757066,0.33314746443181065,0.6958820263667425,0.3410800255215483,0.35480200084519414,0.5116656223127674,0.28778126583951086,0.22388435647325644,0.6537496736170689,0.30593115496039885,0.34781851865667,0.6066011727152464,0.32235282283297406,0.2842483498822723,0.7607822245560261,0.2214466055874927,0.5393356189685333,0.5931840173376886,0.233468524375066,0.3597154929626225,0.7964940007740937,0.35844030877736205,0.4380536919967316,0.8396935673604398,0.4087981457971791,0.4308954215632607,0.5375403220175672,0.19980170644174777,0.33773861557581936
-890,0.7036387471655329,0.3709530108339632,0.33268573633156967,0.9105658418628575,0.3964452780125673,0.5141205638502901,0.7249537630880292,0.20428138889717506,0.520672374190854,0.7605182367592825,0.2940343560335451,0.46648388072573743,0.7001516559639205,0.25318819688343686,0.4469634590804836,0.6762700588810397,0.22954784360137315,0.44672221527966655,0.8048482161434786,0.2961802699459991,0.5086679461974795,0.8036066164008764,0.334271289302923,0.4693353270979534,0.7287559182718575,0.3005804506945009,0.4281754675773566,0.6450145665165874,0.22772024332311286,0.41729432319347454,0.8280301391558407,0.2799221268554668,0.5481080123003739,0.8952495992413809,0.24401872464684324,0.6512308745945377,0.7669969727803556,0.22999480686169785,0.5370021659186577,0.912678735818973,0.29078103490230045,0.6218977009166725,0.33344822731531604,-0.006476136843587217,0.33992436415890326,0.7502398321890593,0.2852768093011934,0.4649630228878659,0.7788602864741051,0.3197044504184301,0.45915583605567495,0.9180544216062722,0.32494909856006554,0.5931053230462067,0.8582757450533279,0.2547119845994298,0.6035637604538981,0.7368186051703509,0.26068028729597836,0.47613831787437255,0.7528544803821675,0.31207406800575505,0.4407804123764125,0.6524017104212075,0.22847966977159442,0.4239220406496131,0.8065962430807335,0.36355803231726425,0.4430382107634693,0.6490447129393229,0.32488064843727754,0.3241640645020453,0.7019061061132947,0.3493441459258052,0.3525619601874895,0.5186481690428729,0.28448200218643316,0.2341661668564397,0.652913511631666,0.30050231887301526,0.3524111927586507,0.6161480526680851,0.3231622373058195,0.2929858153622656,0.7870695734736058,0.24802093096384403,0.5390486425097618,0.5894779479350044,0.23130477530764185,0.3581731726273626,0.7920832795768288,0.3559379434911624,0.43614533608566636,0.8140293970346731,0.3948654188844501,0.41916397815022305,0.5226347907444387,0.1912722905698845,0.3313625001745542
-880,0.6912103961955153,0.38291485575711764,0.3082955404383976,0.9166111274026285,0.4050404038344831,0.5115707235681455,0.7184768666288817,0.20141954777317067,0.517057318855711,0.7552674317073537,0.2903089125309202,0.4649585191764335,0.7163437446881781,0.25107560943843144,0.4652681352497467,0.6657821033983402,0.22609106346067614,0.439691039937664,0.8120042547316388,0.30154729888711934,0.5104569558445196,0.7927063246343999,0.32528637390547027,0.46741995072892967,0.7354591323624443,0.2791869410719151,0.4562721912905292,0.666648172825988,0.22562450733978665,0.4410236654862013,0.8226661165104979,0.2862047705400901,0.5364613459704078,0.9053221873518322,0.2496189970874444,0.6557031902643878,0.7693623839460252,0.22467817319749547,0.5446842107485297,0.9125545162327773,0.29001359608895483,0.6225409201438225,0.38392956837081954,0.03383465946880143,0.3500949089020181,0.7546552501771895,0.2890085265712588,0.4656467236059307,0.7660750733540755,0.30824620936148056,0.457828863992595,0.8977875208128802,0.3179767263095928,0.5798107945032873,0.801297440955495,0.22771024347235921,0.5735871974831358,0.7609349328328793,0.27664272533513795,0.4842922074977413,0.7506323378066326,0.30181073899040994,0.4488215988162227,0.6443122711516427,0.2268223829507296,0.41748988820091304,0.8167438789669218,0.3757404174686302,0.4410034614982916,0.6731523049325652,0.3297875874374769,0.3433647174950883,0.7216604474004756,0.3557272950749488,0.3659331523255268,0.5364699737070572,0.2894143807015787,0.24705559300547847,0.6163508523257115,0.2814617603541099,0.33488909197160155,0.6505411497194536,0.3326646696430973,0.3178764800763563,0.7817070825179436,0.23944674602278104,0.5422603364951626,0.5776067550514886,0.22507317799346027,0.3525335770580283,0.7777356685158904,0.34549574248484066,0.43223992603104977,0.8020853958233849,0.3863951362116959,0.41569025961168893,0.541880437362975,0.2077222773037662,0.3341581600592088
-870,0.7549209498614261,0.41160989858906527,0.3433110512723608,0.9182341807187538,0.4032903289544871,0.5149438517642668,0.7162582406109238,0.1996260030426871,0.5166322375682367,0.7476824587712579,0.2891772272745801,0.4585052314966779,0.7198172622897623,0.2508184344777803,0.46899882781198193,0.6582951696964796,0.23175312598778275,0.4265420437086969,0.811953695763353,0.29790316401912686,0.5140505317442261,0.7990282019302972,0.33413667775454964,0.46489152417574753,0.7458199418836046,0.2835164270827538,0.4623035148008508,0.6782605600702626,0.23325478685150736,0.4450057732187553,0.8190793015811908,0.28480587460060475,0.534273426980586,0.905082296629112,0.2545964943969053,0.6504858022322066,0.7774761347851603,0.2183989090187502,0.5590772257664101,0.9479400819168614,0.2956273004020971,0.6523127815147642,0.3551340618582726,-0.0061800016505896005,0.3613140635088622,0.7646190247778868,0.2845555229415597,0.48006350183632707,0.7466441527355692,0.292405706341444,0.45423844639412514,0.8947256281517795,0.31734855157048275,0.5773770765812968,0.7953271828310282,0.23533124228940766,0.5599959405416205,0.7672452585349858,0.2706672759555312,0.4965779825794546,0.7455301141280138,0.28970159799699957,0.45582851613101427,0.6412615621509667,0.21762326635508952,0.4236382957958772,0.814619608194202,0.35474202885576595,0.45987757933843604,0.6663637399037594,0.32542164558043296,0.34094209432332645,0.735305084698948,0.3657978107814731,0.3695072739174748,0.5510172901648702,0.29347342472032134,0.25754386544454894,0.6066899175649968,0.28819612816591444,0.3184937893990824,0.6620203312750969,0.3431145379962781,0.31890579327881874,0.7526262925389173,0.23597402557754013,0.5166522669613772,0.5862825233122324,0.21255978438673293,0.3737227389254995,0.7610711521094052,0.3278474820453275,0.43322367006407775,0.8122910818900756,0.3927951641645023,0.4194959177255733,0.5472874279091201,0.20687603859742218,0.3404113893116979
-860,0.8020262503149408,0.4356812169312169,0.3663450333837239,0.9241320585177367,0.40739579135218373,0.516736267165553,0.7268535781403812,0.1978100856128628,0.5290434925275184,0.7488763598995106,0.2793288838258041,0.4695474760737065,0.7070258433241574,0.24719039114876634,0.4598354521753911,0.655373170534487,0.22977020957533612,0.42560296095915084,0.8198720080272085,0.3085341593890921,0.5113378486381164,0.7885349884607088,0.3219016232855273,0.4666333651751815,0.7598283612003874,0.28553923141994303,0.4742891297804444,0.676365813751671,0.23094131206471868,0.4454245016869523,0.8107326193373541,0.27919218524126665,0.5315404340960874,0.9006024549758039,0.24658696650184764,0.6540154884739563,0.7956721736450342,0.22715863559790755,0.5685135380471267,0.9746523978634232,0.31608099117019955,0.6585714066932236,0.3293363173404147,0.011495871098661566,0.3178404462417531,0.7738113988301917,0.2921531919158654,0.4816582069143262,0.7505943352394244,0.29164278779836533,0.4589515474410591,0.8996803104873038,0.315749644814941,0.5839306656723627,0.813182456796897,0.24242895154972996,0.5707535052471671,0.7837850094009551,0.279168250933991,0.5046167584669641,0.7551508650483597,0.2914450070913997,0.46370585795696007,0.6477515479456512,0.21708830790473402,0.4306632400409171,0.8101565880369426,0.35576406606687255,0.45439252197006996,0.6852037281346988,0.3207377492620609,0.3644659788726379,0.7567083831657215,0.37883203009554006,0.37787635307018147,0.5590858273089426,0.2952242229542449,0.2638616043546977,0.5962207964986882,0.27894084076243053,0.3172799557362577,0.6588575325257123,0.3357783420805461,0.32307919044516625,0.7326066315985504,0.23600913439962387,0.4965974971989266,0.5901841956306116,0.21143636587092632,0.37874782975968535,0.7382488281082011,0.3139621769234077,0.42428665118479336,0.8212418034218893,0.3880490105871254,0.433192792834764,0.5685243887112316,0.2150535532250632,0.3534708354861683
-850,0.8003432854623331,0.4334412005542958,0.3669020849080373,0.9125589826984085,0.3906289449212545,0.521930037777154,0.7474159532261433,0.2096098201234973,0.5378061331026459,0.7517554530066356,0.27870672510667877,0.4730487278999569,0.7259718012622545,0.2555248466332155,0.4704469546290389,0.6625734175261142,0.23217212964120054,0.43040128788491366,0.8268685914076978,0.30552978992748675,0.5213388014802111,0.7817622435690549,0.3155359566907616,0.4662262868782933,0.7674901962462571,0.2743196572930085,0.4931705389532487,0.6870297810154793,0.2321985442904803,0.45483123672499903,0.819773984918987,0.28931607520113894,0.530457909717848,0.9053588765211894,0.2624987770276881,0.6428600994935013,0.8020147687786836,0.23215439242392896,0.5698603763547547,0.9907481932856761,0.32604408263835594,0.6647041106473202,0.36252530499497543,0.022945622782020225,0.3395796822129552,0.7779851948368067,0.2948378805993657,0.483147314237441,0.7346471682524646,0.29770274741068703,0.43694442084177754,0.898395491101317,0.31513891937413957,0.5832565717271775,0.8260966087665272,0.2648368446591165,0.5612597641074107,0.8001573221056744,0.28000718588775364,0.5201501362179207,0.7447480121040209,0.28034325446604574,0.46440475763797506,0.6485738658338664,0.20488908648615434,0.44368477934771217,0.8024745236709786,0.3398497530698417,0.46262477060113694,0.7160405652945587,0.31802564516282117,0.39801492013173756,0.767944493394504,0.3784619124036382,0.3894825809908658,0.5709553309018985,0.30423835631428064,0.26671697458761784,0.6051108458602211,0.28200573190595196,0.3231051139542691,0.6795256737615198,0.35414690404812504,0.32537876971339474,0.731313711063553,0.22915986115224102,0.5021538499113121,0.5534852804478442,0.20826344423845553,0.34522183620938857,0.7256805573474391,0.299748957123812,0.4259316002236271,0.8318580463317765,0.4055166028022688,0.4263414435295077,0.563966429738448,0.22378964125623158,0.34017678848221644
-840,0.7339399880322499,0.38078703703703703,0.3531529509952129,0.9198729157094311,0.3949147465762984,0.5249581691331328,0.76643088327417,0.21326589207409838,0.5531649912000716,0.7534277727361468,0.2792269785183612,0.4742007942177856,0.7264420009757196,0.2566087342356164,0.4698332667401032,0.682538574064409,0.24546263148996228,0.43707594257444665,0.7996756447726888,0.3040519123929754,0.4956237323797134,0.7925068400506659,0.3275163844959933,0.46499045555467255,0.7785343085019123,0.27624260528068906,0.5022917032212232,0.6740345430049839,0.23204152111490642,0.4419930218900775,0.8220219382713344,0.2913315145144983,0.5306904237568361,0.9167052373318884,0.2684941635998284,0.6482110737320599,0.8231335312073835,0.2335033417633871,0.5896301894439965,0.9850494070641806,0.33581659063180125,0.6492328164323794,0.40439687941472036,0.04370906901891867,0.36068781039580167,0.7661618258746715,0.2931572654834945,0.47300456039117705,0.7054465514093202,0.2806708621160323,0.42477568929328796,0.8814999784179731,0.3111705815851126,0.5703293968328605,0.7961470031365658,0.2598021648330389,0.536344838303527,0.8206109399908607,0.27837989625810594,0.5422310437327548,0.7413648768349317,0.2848553815275438,0.4565094953073879,0.6590796545903411,0.20497041462894486,0.45410923996139624,0.8005833818241499,0.32081337749727706,0.4797700043268729,0.7269483015537058,0.31658061331991916,0.4103676882337867,0.7611801782641481,0.39244076045375326,0.36873941781039477,0.5817285209780934,0.3075706538963003,0.274157867081793,0.5996726845462345,0.2706647021522623,0.32900798239397216,0.6804146260727374,0.35328836326334395,0.32712626280939344,0.7397245636584003,0.2426416488324027,0.49708291482599765,0.5504179497698637,0.20825478924218585,0.3421631605276778,0.7337494086784501,0.29508020470476926,0.4386692039736808,0.8510057186782981,0.4225241384129794,0.42848158026531874,0.564558517546187,0.21424920752398374,0.3503093100222033
-830,0.752529368228773,0.3745512093726379,0.37797815885613506,0.9136143593957538,0.3895939544008267,0.524020404994927,0.7788551889747337,0.2139687677117203,0.5648864212630135,0.7490780251395031,0.2783548836241389,0.4707231415153641,0.7309188320504019,0.25708997150104085,0.473828860549361,0.7014709233517352,0.24860148341995192,0.45286943993178325,0.8106741649505786,0.30726435145483433,0.5034098134957443,0.7866504267834814,0.3232347641621891,0.4634156626212923,0.7734801506974966,0.2768488759741344,0.49663127472336227,0.6595475848265365,0.2274177120048405,0.432129872821696,0.8210480475014746,0.2922291711732144,0.5288188763282603,0.9151812256816659,0.28372675411859444,0.6314544715630716,0.8406075971813503,0.24639224660229428,0.5942153505790561,1.0,0.34082621339563596,0.659173786604364,0.4849674979488997,0.051192550986227284,0.4337749469626724,0.7831004216751025,0.29642184692263085,0.4866785747524717,0.7003031787670007,0.2718647573213966,0.42843842144560407,0.8856712790978529,0.3104156698372348,0.5752556092606181,0.8145763098889041,0.2731492199814153,0.5414270899074888,0.8166621900213833,0.26994694303265393,0.5467152469887293,0.752249023332497,0.2916152518854931,0.46063377144700396,0.6663720780605588,0.21452556776080128,0.4518465102997575,0.7925805320561599,0.32528012771735076,0.46730040433880904,0.7321067567695827,0.32150890747050614,0.4105978492990765,0.7611415092515612,0.3641737122528291,0.3969677969987322,0.6038674472308793,0.29912429118995437,0.3047431560409249,0.6066930259738645,0.2718179218421674,0.3348751041316971,0.6902960328163764,0.3493933485312987,0.34090268428507764,0.7241484584174164,0.2407121900883216,0.4834362683290948,0.5572398178296385,0.2151562832676419,0.3420835345619966,0.7433234421364985,0.2957844149142046,0.4475390272222939,0.8633661002341048,0.4427229527481103,0.42064314748599446,0.5669268687771432,0.20087975311055564,0.36604711566658754
-820,0.6992492598891409,0.341206853111615,0.3580424067775258,0.9105830917048646,0.3823082484039976,0.528274843300867,0.7910464457238314,0.2264564627270829,0.5645899829967485,0.7453322005753895,0.2731909662553983,0.4721412343199912,0.7186759794171731,0.25063300360486446,0.46804297581230864,0.717795526217132,0.2520968560024111,0.465698670214721,0.8241286842417419,0.31633968626215603,0.5077889979795859,0.7854405446740049,0.32281795490999676,0.4626225897640081,0.7696913154932832,0.27098873477725616,0.4987025807160271,0.659397889399156,0.2288068436980842,0.4305910457010718,0.812675636245127,0.2920881380675987,0.5205874981775283,0.922993196510954,0.2863288628991594,0.6366643336117948,0.8671802103432116,0.2537586921735606,0.613421518169651,0.9679887828012027,0.3387127787921432,0.6292760040090595,0.5539111691514513,0.08846432056391908,0.4654468485875322,0.7963359368847588,0.298113200793236,0.49822273609152284,0.6941998304223712,0.2662151828021528,0.42798464762021843,0.885847608849182,0.3156173975014442,0.5702302113477379,0.810367793272082,0.28661044739671376,0.5237573458753683,0.8232707649482163,0.2598169342770334,0.5634538306711828,0.7294669417890808,0.2641482384143938,0.465318703374687,0.6661841196861095,0.20369446643316452,0.462489653252945,0.8176372290109365,0.3398366978499918,0.47780053116094473,0.7275889560653372,0.3119109537684722,0.4156780022968651,0.7677842931995017,0.3695818498703207,0.39820244332918103,0.6247139210138113,0.30232238843564735,0.32239153257816394,0.6089730438782995,0.25919311922613053,0.34977992465216906,0.6814766901498236,0.3418910588942603,0.33958563125556324,0.7253116289577565,0.24088926066926575,0.4844223682884907,0.5944372607975406,0.233953204166169,0.3604840566313716,0.7409769707134564,0.293755106867931,0.4472218638455253,0.8613948450366298,0.44211730861062903,0.4192775364260008,0.6034072977615171,0.21520436804401558,0.3882029297175015
-810,0.6502641565885614,0.29952640778533635,0.350737748803225,0.9099479838855112,0.37530481254910325,0.534643171336408,0.8180148703874952,0.2464707066789965,0.5715441637084987,0.7310708209706105,0.26755399372263305,0.46351682724797744,0.7254320649714459,0.2613736454164358,0.46405841955501004,0.7272708895374053,0.25142424487455617,0.4758466446628491,0.8206265034000906,0.3134500467670457,0.507176456633045,0.7891918279437357,0.33427615478057504,0.45491567316316056,0.7633318925488618,0.26490890961145896,0.4984229829374029,0.669262085288708,0.22703876274112217,0.4422233225475859,0.8047920762264877,0.2978695424714527,0.506922533755035,0.9108349702347355,0.2884304937797747,0.6224044764549608,0.8942214725713634,0.25592777737902733,0.6382936951923361,0.9329996988100444,0.3287173561988126,0.6042823426112318,0.5392864598251346,0.11620150786214664,0.42308495196298795,0.8084403032624337,0.2924180811993041,0.5160222220631295,0.7052277998839351,0.26911138068369794,0.4361164192002372,0.8839327779558422,0.3178775408244702,0.5660552371313721,0.805746987913597,0.29733471185774135,0.5084122760558556,0.8407663086513205,0.26492379819515616,0.5758425104561643,0.7152329409596174,0.2580603869804974,0.45717255397912004,0.6723614439540658,0.21129051496980014,0.4610709289842657,0.8163876579681602,0.3306402279814392,0.485747429986721,0.7087489678343979,0.3036915936636896,0.4050573741707083,0.7884307838485058,0.37004587802136185,0.418384905827144,0.6240821471227964,0.3013231120851532,0.3227590350376432,0.6053455307297301,0.2547434319320626,0.35060209879766746,0.6923382837839893,0.3600958664887203,0.33224241729526904,0.7428431429417529,0.25809410996083076,0.48474903298092215,0.6355796510651703,0.2621148310285078,0.37346482003666254,0.733550509611663,0.291150604223111,0.442399905388552,0.847802792951234,0.4347185501811109,0.4130842427701231,0.6059488067475667,0.21537752579910907,0.39057128094845767
-800,0.6491736740992693,0.2484626952632905,0.40071097883597884,0.9165531052067865,0.376534255833975,0.5400188493728114,0.8339833845419563,0.2561226620529189,0.5778607224890374,0.7312531778365611,0.26657999352096784,0.46467318431559324,0.7334972041880887,0.2619972671021349,0.47149993708595384,0.7649959202275851,0.27196645030396144,0.49302946992362373,0.8271777789445232,0.31500959648109583,0.5121681824634274,0.7891253330824909,0.3345129413596415,0.4546123917228494,0.7619481688485279,0.25212444383579624,0.5098237250127317,0.6738440215519542,0.2297447954668456,0.44409922608510866,0.803618070914876,0.2959484428706336,0.5076696280442424,0.8994622684819339,0.28914263996447737,0.6103196285174565,0.9132260366221802,0.26554247184939056,0.6476835647727897,0.9158267664280403,0.33775986141858766,0.5780669050094526,0.5191492667012967,0.13546485943287684,0.38368440726841985,0.8008408444956723,0.2847398715644934,0.5161009729311788,0.7146937749824185,0.2625831843352213,0.45211059064719716,0.866824200156309,0.31068016446422847,0.5561440356920805,0.8043658206290257,0.29833847637109795,0.5060273442579278,0.8110163845217373,0.25748500905212557,0.5535313754696117,0.6890485236064248,0.2437316634836437,0.44531686012278104,0.6594266546662474,0.20520174801288238,0.454224906653365,0.8187040269758142,0.34506811094698836,0.47363591602882593,0.7197990717627964,0.2986897428839893,0.42110932887880714,0.8090386054849232,0.3782078017494966,0.4308308037354266,0.616903461439598,0.27980976586170553,0.3370936955778925,0.6482881992365748,0.28593320651025156,0.36235499272632327,0.7028396177972931,0.37232363946433605,0.3305159783329571,0.7614141833535336,0.2848226088602455,0.4765915744932881,0.6287889409919665,0.2600722519088594,0.368716689083107,0.733878424289339,0.27895325334365456,0.4549251709456844,0.8854284349922548,0.46497746304988413,0.42045097194237063,0.615346804261915,0.2322324782505481,0.38311432601136697
-790,0.6670741213151927,0.2747149785840262,0.39235914273116657,0.9115757417040021,0.3693504807217334,0.5422252609822688,0.8752349133430779,0.2783741759389076,0.5968607374041702,0.7220227023571234,0.25308236737828754,0.46894033497883586,0.7457875182947423,0.265439879558233,0.4803476387365094,0.7703032998375442,0.2761693509853937,0.4941339488521505,0.8362297788434052,0.3191223740935846,0.5171074047498206,0.7833435238059713,0.3321807557384254,0.4511627680675458,0.7887581721723178,0.2569774624219159,0.5317807097504019,0.6787127868159154,0.23889296567578064,0.4398198211401348,0.7973382860094206,0.307276831786575,0.49006145422284564,0.8988282043756067,0.29585017272132036,0.6029780316542864,0.9099718810560226,0.2629849567871784,0.6469869242688441,0.9161670940614529,0.3582884242660409,0.557878669795412,0.4910916708335963,0.14800691305762015,0.34308475777597613,0.8070299468073682,0.2855076925279745,0.5215222542793938,0.7167185824901156,0.2554077727298202,0.4613108097602953,0.8671024705451252,0.31284112230213185,0.5542613482429934,0.8140879063026263,0.2996800005074323,0.514407905795194,0.7840780261831425,0.25572516421148833,0.5283528619716541,0.7106913730690656,0.2563272181744638,0.45436415489460186,0.6678377919228503,0.20940189476499782,0.4584358971578525,0.8005087805678648,0.3479327991883383,0.4525759813795264,0.7214695190820133,0.285720048215184,0.4357494708668293,0.8270776998566485,0.36668719807096867,0.46039050178567975,0.6287254787596999,0.2910371724608522,0.3376883062988476,0.6629210339811258,0.29375862583460777,0.36916240814651796,0.7419956277582377,0.39957938519590286,0.3424162425623349,0.7722979181994974,0.30218773755697553,0.47011018064252197,0.6431908547847416,0.2682789193717858,0.3749119354129558,0.7045112458607492,0.256230378875844,0.44828086698490516,0.8866950465297756,0.43929291046949065,0.4474021360602849,0.627378475373895,0.23414838502464705,0.393230090349248
-780,0.7324853552532123,0.2704947719828672,0.4619905832703452,0.9132332947041417,0.37229393103513164,0.5409393636690101,0.88001334904394,0.2904405184500194,0.5895728305939206,0.732390226530135,0.25267367346106895,0.4797165530690661,0.7635292793140823,0.2727688140591922,0.4907604652548902,0.8076699721399325,0.2854278615376699,0.5222421106022627,0.8410737169203366,0.318358155842186,0.5227155610781505,0.7793067991806536,0.32228599602003927,0.4570208031606143,0.8030904113653644,0.2598319274985842,0.5432584838667802,0.6763836097115694,0.23453086185833788,0.4418527478532315,0.8012900717458279,0.3052404280926511,0.4960496436531767,0.9183948206181842,0.3139360517185583,0.6044587688996259,0.9072475944792295,0.25651781077555086,0.6507297837036787,0.9152533143657399,0.3490570372097218,0.5661962771560181,0.4476180535664872,0.13452062508799098,0.3130974284784962,0.8209634810747346,0.29219972651971277,0.5287637545550218,0.731826900652458,0.2674897268136942,0.46433717383876383,0.8739334116408861,0.31028617767610245,0.5636472339647837,0.8235705473608763,0.32223536612825987,0.5013351812326164,0.7646325255604818,0.2517049041939771,0.5129276213665047,0.7199153128152089,0.2557230411608391,0.46419227165436977,0.6799755654113216,0.21636900566405332,0.4636065597472683,0.8064227951598705,0.3510865672977933,0.45533622786207717,0.662140165715967,0.2830150624994068,0.37912510321656023,0.8623217427571558,0.3878943894024809,0.47442735335467495,0.6384374538686344,0.28910881685886564,0.34932863700976874,0.7026138610168227,0.32269635818817066,0.37991750282865205,0.7637656019903174,0.4235226138940907,0.3402429880962268,0.7866330029033469,0.31667241637231225,0.4699605865310347,0.6763412214969335,0.2806122890561034,0.39572893244083013,0.716864490603363,0.2656512062959618,0.4512132843074012,0.886205872418733,0.4321125333395451,0.454093339079188,0.634726508497298,0.236033570261552,0.3986929382357459
-770,0.7177008534895439,0.22726324326026706,0.4904376102292769,0.9135249738508077,0.36947750228560405,0.5440474715652036,0.8902171643349343,0.29918637950064136,0.5910307848342928,0.7341955595030454,0.2536380194757133,0.4805575400273321,0.7650866778955362,0.2826772244530341,0.4824094534425021,0.8221954321250836,0.2840238317516558,0.5381716003734278,0.8492214891171821,0.3193498894508713,0.5298715996663108,0.7826331640687719,0.3219097324149474,0.4607234316538245,0.8429958616675725,0.2737404904658584,0.5692553712017141,0.6877908200064274,0.23407968193385556,0.4537111380725719,0.8119561768212091,0.30118191460064286,0.5107742622205662,0.9146845107734454,0.31872634018950424,0.5959581705839411,0.895898687360408,0.25158010732485825,0.6443185800355498,0.8857332954435235,0.3377887892674278,0.5479445061760957,0.4399719399767947,0.17171714719860962,0.26825479277818504,0.8190054481282351,0.28214467250377645,0.5368607756244586,0.7331122918470764,0.2660777851498448,0.4670345066972316,0.869565576759004,0.3204086074633404,0.5491569692956637,0.8381814260750429,0.33163237798631834,0.5065490480887246,0.7444370415072226,0.2395917997160528,0.5048452417911697,0.713748099146472,0.25413067631984515,0.4596174228266268,0.6824027586506034,0.2175130215393068,0.46488973711129666,0.8225459916744998,0.3506426898228966,0.4719033018516032,0.6528791488311614,0.2823245793035374,0.37055456952762406,0.8795902189494734,0.39715561791701076,0.48243460103246266,0.6295368746393366,0.26813640122184246,0.36140047341749415,0.7143108035858605,0.32947268951968867,0.3848381140661718,0.7859800523780059,0.4443802423330787,0.3415998100449272,0.7900751939380802,0.31567257817818795,0.4744026157598923,0.6791194752995061,0.2772731914952545,0.4018462838042517,0.708303767255838,0.26871263922934674,0.4395911280264912,0.8824817433233557,0.4201947378842055,0.46228700543915024,0.6292999678820292,0.2252419321054028,0.4040580357766265
-760,0.7360323759133283,0.23404037540942302,0.5019920005039052,0.9100263922582709,0.3712322816679656,0.5387941105903052,0.9037582406109238,0.31310779166542374,0.5906504489455001,0.7376560492063186,0.24964118604905614,0.4880148631572624,0.7574586257364807,0.27211097596241934,0.4853476497740613,0.8510515521512529,0.2939457647551769,0.5571057873960761,0.8535831724196938,0.3145137296767532,0.5390694427429407,0.8080633939301545,0.33005129835271146,0.478012095577443,0.8621682807732305,0.2765678516762315,0.585600429096999,0.6823745672702987,0.22935433117025186,0.45302023610004677,0.8172201421956758,0.2983726876050006,0.5188474545906753,0.9221888570288923,0.32547996959502684,0.5967088874338654,0.9089469751024906,0.25829318854469685,0.6506537865577937,0.8546171399206015,0.34339058211340057,0.5112265578072009,0.3945880079810862,0.19131304402705024,0.20327496395403594,0.8116476113429887,0.2803835167274003,0.5312640946155883,0.7166715780301154,0.2521500020790434,0.46452157595107196,0.8660500023418795,0.31371542398580543,0.552334578356074,0.8619657292912122,0.349855540367825,0.5121101889233872,0.7348145796778909,0.23454249266585972,0.5002720870120311,0.7108552176829299,0.2620336188667073,0.4488215988162227,0.6985364548881828,0.2288393208919348,0.4696971339962481,0.8245285200602778,0.3488074989182818,0.47572102114199605,0.6670067672098784,0.2856559827640208,0.38135078444585757,0.8882824605645123,0.4017268476192318,0.4865556129452806,0.6370582873353078,0.2649548209406205,0.37210346639468733,0.7536150795130988,0.3640040036306216,0.3896110758824773,0.7781455752983546,0.43799850047781186,0.34014707482054274,0.7903377468684457,0.3256953836478371,0.4646423632206086,0.6996543194489884,0.28949404622806607,0.41016027322092224,0.6885912570421021,0.26274566722573434,0.4258455898163678,0.9283563749868972,0.4389609708941404,0.4893954040927567,0.6020723073270866,0.19565429892055688,0.4064180084065297
-750,0.7998610323759133,0.26423138699924414,0.5356296453766692,0.9240646273171634,0.38270029026779595,0.5413643370493675,0.8905434328669869,0.3027119440384214,0.5878314888285655,0.7325135855865134,0.23934982268476504,0.4931637629017483,0.7610612826959883,0.2754730142892148,0.48558826840677355,0.8715184104324559,0.28479200511625513,0.5867264053162008,0.8713604834993028,0.3230893085283257,0.5482711749709772,0.8218262083819206,0.35492362010999223,0.4669025882719283,0.867246689405384,0.27404576559149907,0.5932009238138849,0.6884440364168148,0.2444913652955752,0.4439526711212397,0.8271239061596208,0.30094273007692973,0.5261811760826911,0.9329999322661489,0.33148194140269277,0.601517990863456,0.9201533875727779,0.2602828360446019,0.659870551528176,0.840947880524581,0.33992434516709236,0.5010235353574887,0.3993091797055154,0.23234233228310525,0.16696684742241016,0.8108350455681159,0.28603210171748483,0.5248029438506311,0.70095762547931,0.23939552264439862,0.4615621028349113,0.8688777070519962,0.31130099213036644,0.5575767149216297,0.8795879015454485,0.3534012235461272,0.5261866779993213,0.7025007587041682,0.22927865547156517,0.473222103232603,0.6718461191867163,0.25050689427414274,0.42133922491257353,0.7081476340739616,0.2343551762651948,0.47379245780876683,0.8146046879429449,0.3270407173656804,0.4875639705772645,0.6635448600525812,0.29854025683127533,0.3650046032213058,0.8946738959306388,0.41105160379729705,0.4836222921333418,0.625622354059715,0.256130632672001,0.3694917213877141,0.7666890472105139,0.37277904186405064,0.39391000534646325,0.7833740184972261,0.442005803922853,0.34136821457437316,0.7916245615213415,0.32915589232887504,0.46246866919246654,0.7304591821720925,0.30687154773836295,0.42358763443372954,0.6982620522083172,0.2536285640562508,0.4446334881520664,0.9594829895526387,0.4442370630918133,0.5152459264608253,0.6075798410858667,0.1886106883020765,0.4189691527837902
-740,0.7996071113630637,0.26447940287226,0.5351277084908037,0.9248910515660504,0.3850509732831311,0.5398400782829194,0.8896037794946753,0.30907697700086506,0.5805268024938102,0.7342599207498515,0.23890573008180316,0.4953541906680483,0.7571186691361349,0.280194879017393,0.476923790118742,0.8795199100244786,0.2856373633643788,0.5938825466600999,0.8556366443623834,0.322842347414006,0.5327942969483773,0.8050792343035637,0.3444498685510121,0.46062936575255153,0.8393268540827695,0.26474485989440905,0.5745819941883604,0.6910307315291021,0.25139096363029206,0.4396397678988101,0.8329338983551537,0.29810205651044075,0.534831841844713,0.9372982095685354,0.33840302394015337,0.598895185628382,0.9279409839941567,0.2654485309329494,0.6624924530612073,0.8300710093607115,0.32079793216929936,0.5092730771914121,0.3717176326661391,0.234068169350493,0.13764946331564612,0.7982205883405761,0.28399173831802466,0.5142288500225514,0.7053670054000893,0.2439567631282553,0.461410242271834,0.8712453013172383,0.2999681320709838,0.5712771692462546,0.8526924040556526,0.35242441637357164,0.500267987682081,0.7052059314968623,0.22684208139587614,0.47836385010098614,0.6783320618308611,0.24437168150655122,0.43396038032430995,0.7110429159573045,0.23776192180208705,0.47328099415521746,0.8322087193948347,0.3461405040060875,0.48606821538874717,0.6897357656058694,0.29840263475099893,0.3913331308548704,0.8837830447428097,0.4069002090888752,0.4768828356539344,0.6369013761728335,0.24799602767004472,0.3889053485027888,0.8114221592251358,0.39614028870901563,0.4152818705161202,0.7706503037058784,0.4393553224265123,0.33129498127936613,0.8393893507310267,0.3452952651937244,0.4940940855373024,0.7043470584264179,0.29252675692096775,0.41182030150545007,0.7098922719649078,0.2574210854513396,0.45247118651356816,0.9463480823210146,0.43173109400295834,0.5146169883180564,0.5913225621762019,0.1926100738713326,0.3987124883048694
-730,0.763219639707735,0.21329758755353995,0.549922052154195,0.9231880217097103,0.37426041302394436,0.548927608685766,0.8847712764370731,0.31059645616442444,0.5741748202726487,0.7322872485352453,0.22867550990197782,0.5036117386332675,0.765411181923139,0.28354256852664134,0.48186861339649756,0.8900446202136184,0.28638164616979206,0.6036629740438263,0.8520702925225231,0.3126644381829107,0.5394058543396124,0.7941951607959272,0.34583977333361443,0.4483553874623128,0.8136794639711158,0.262272701984431,0.5514067619866849,0.7084718190506798,0.2715223815600357,0.436949437490644,0.8314349451447924,0.29354230373766316,0.5378926414071292,0.9370554966020185,0.35051044982803126,0.5865450467739872,0.9263904311149204,0.26255536180974537,0.663835069305175,0.8150642623653791,0.3223413179868259,0.49272294437855324,0.37271769577691793,0.21871768606756736,0.1540000097093506,0.7845931085831287,0.270349940220932,0.5142431683621967,0.6999578767723845,0.2359298476513137,0.46402802912107083,0.8912394420265431,0.3132084759507342,0.578030966075809,0.8433033208272415,0.3317195929124394,0.5115837279148021,0.7185347067913616,0.2290641253274637,0.4894705814638979,0.6670383037986349,0.23851551659694736,0.4285227872016876,0.6987732101483064,0.2360070412098736,0.4627661689384328,0.8324567685719827,0.32502648344598123,0.5074302851260015,0.6621615208663547,0.29383975095149056,0.36832176991486415,0.8967537363933412,0.4227241214538444,0.4740296149394968,0.6270531361070134,0.24882187589359359,0.37823126021341985,0.811824698173499,0.4051795416961966,0.40664515647730237,0.7652183372147019,0.43634926000568464,0.32886907720901726,0.8502532414601607,0.36056760280015754,0.4896856386600031,0.7508226573954346,0.30270676353338494,0.44811589386204975,0.6899432331312089,0.2386896314454049,0.451253601685804,0.9476787523730767,0.4246933926554001,0.5229853597176767,0.6011981399505663,0.20888410998310317,0.3923140299674631
-720,0.8086754377676997,0.22598576467624087,0.5826896730914588,0.9219193742384587,0.377733903937198,0.5441854703012606,0.8856661844107031,0.32136518211377263,0.5643010022969305,0.722403506400726,0.22972030747512975,0.49268319892559626,0.771583380978766,0.28564411841968745,0.4859392625590785,0.9015286282408462,0.2769062828495189,0.6246223453913273,0.8380790703372477,0.30925170782361144,0.5288273625136364,0.8041710118085142,0.34053153721522766,0.46363947459328664,0.7720964269971626,0.2563526469778476,0.5157437800193151,0.7137498913923036,0.2829306386760643,0.4308192527162392,0.8094280631104089,0.27269608604544127,0.5367319770649677,0.9410085194132743,0.35770529001377255,0.5833032293995017,0.9233188798020696,0.27839654466310043,0.6449223351389692,0.8046076958287743,0.3247014901245429,0.4799062057042315,0.360665964356974,0.23225494812779449,0.1284110162291795,0.8072661994115162,0.28281763446710717,0.5244485649444091,0.7086753962385585,0.24152518625517275,0.46715020998338574,0.8826268357350608,0.31689303304621586,0.565733802688845,0.842389942691865,0.32246688211396296,0.5199230605779019,0.730305958356734,0.23274078828491,0.497565170071824,0.6688636351999673,0.23823646873895968,0.4306271664610075,0.6980755954123699,0.2410710735676307,0.45700452184473916,0.8118686868686869,0.3184708980499232,0.4933977888187637,0.6689975417849109,0.28913924507170585,0.3798582967132051,0.841429427670993,0.402817866188644,0.438611561482349,0.6026864842712044,0.23324844301802103,0.3694380412531834,0.7948465689382919,0.38626331953199794,0.4085832494062939,0.7608975611125472,0.4127639515801712,0.348133609532376,0.8864763870274429,0.3935851602641405,0.49289122676330244,0.7505837794983911,0.3158069658871977,0.43477681361119336,0.690050746140283,0.2439174515116329,0.4461332946286501,0.9130405665102086,0.40346964208760877,0.5095709244225999,0.5904847020709109,0.18992054293334823,0.40056415913756266
-710,0.8750531462585034,0.23847907218442932,0.6365740740740741,0.9281073630166524,0.37856032818608504,0.5495470348305673,0.9063404229931689,0.3313937445932643,0.5749466783999045,0.7396190672339038,0.23803470787502762,0.5015843593588761,0.7613736454164358,0.2846970964615816,0.47667654895485423,0.8992994552952506,0.28122863632688166,0.6180708189683689,0.8267441385626864,0.2985390402741074,0.528205098288579,0.8127326306502386,0.3516945647749149,0.46103806587532375,0.7851590640321708,0.25742681599470474,0.5277322480374661,0.7238098428407377,0.291204713207638,0.43260512963309966,0.8291355337674231,0.27492307501722413,0.554212458750199,0.943334989049694,0.3644212895020057,0.5789136995476883,0.9277742124795758,0.27147130474433295,0.6563029077352428,0.8107352948683698,0.34974449902921545,0.46099079583915437,0.4192764591940268,0.292530596591047,0.1267458626029798,0.8051309770119057,0.2761667657018492,0.5289642113100564,0.7178557288493489,0.24900251112288233,0.4688532177264666,0.8797385176729249,0.31373103651587103,0.5660074811570538,0.8554499814470067,0.32421435208824245,0.5312356293587641,0.7216358010695113,0.2328733434958995,0.48876245757361175,0.6790744827374339,0.23844511461442755,0.44062936812300635,0.6923175629028002,0.23523171291527054,0.45708584998752966,0.8463139519269505,0.3090301090670367,0.5372838428599137,0.7116841146154649,0.3177314186463682,0.3939526959690967,0.8446140970647458,0.4114079111275608,0.43320618593718496,0.5998724064494617,0.2288487366070645,0.3710236698423972,0.8230413915724819,0.3894478844169247,0.4335935071555572,0.7711345487806732,0.4029995122459029,0.3681350365347703,0.9003596364557797,0.3974028630481174,0.5029567734076623,0.7362407196802498,0.3056961992449381,0.4305445204353117,0.6982754913344514,0.2434094525437578,0.45486603879069365,0.9075373577609802,0.4217874654957547,0.4857498922652255,0.6181145354763933,0.19308206839731326,0.42503246707908005
-700,0.8539521132527085,0.24026832955404384,0.6136837836986646,0.9197647121550228,0.3682323773261804,0.5515323348288423,0.9177262625659994,0.32643819168928795,0.5912880708767115,0.7573377184796157,0.23845734672905416,0.5188803717505616,0.749024832284398,0.27988913882812105,0.4691356934562769,0.9304472312679639,0.2847093070267648,0.6457379242411991,0.8171340454369559,0.2938778923132867,0.5232561531236691,0.7915613155602841,0.3553371857104165,0.4362241298498676,0.7932074858025668,0.2657748068136267,0.5274326789889402,0.7315971455280323,0.29817340173960744,0.43342374378842485,0.8242594094333995,0.2778952524254359,0.5463641570079636,0.9513529836761419,0.3760235337502728,0.5753294499258691,0.9319223900257968,0.27250148827744025,0.6594209017483565,0.791159649394472,0.32577862708429406,0.465381022310178,0.47779714253812133,0.3124857393913208,0.16531140314680054,0.8146956278949893,0.2758696601542085,0.5388259677407807,0.7109985012808715,0.24716752931903194,0.4638309719618396,0.8688023995540327,0.2993987339156501,0.5694036656383826,0.866334404226911,0.346206785004107,0.520127619222804,0.7203346670247983,0.22980887631552327,0.49052579070927504,0.6656238639680093,0.2359925655506459,0.4296312984173634,0.6957369594841265,0.24038791716819022,0.4553490423159363,0.8626311117079212,0.31732203870313175,0.5453090730047894,0.7128064464080637,0.3191337401884948,0.3936727062195689,0.8365902769529923,0.4047209340223783,0.43186934293061396,0.5901191389293498,0.2214842350735676,0.3686349038557821,0.8454234896241312,0.4147798624839917,0.4306436271401395,0.7972486925967818,0.41194985841095094,0.38529883418583083,0.9168409387183143,0.41348117709195154,0.5033597616263628,0.7268569727246448,0.29375057339350286,0.43310639933114187,0.7036538296133832,0.2370554337074786,0.46659839590590463,0.899247603629206,0.40673371457855323,0.4925138890506528,0.6270126097945846,0.17752859197609305,0.44948401781849157
-690,0.8509523022171832,0.2457010582010582,0.605251244016125,0.9208153843500024,0.3692046411484004,0.5516107432016021,0.9260451779375354,0.33473473436148315,0.5913104435760522,0.7615630343324344,0.23331381042180216,0.5282492239106322,0.753583341243579,0.2864211620776205,0.4671621791659584,0.9463840719804171,0.2873648345670663,0.6590192374133508,0.8132118362433909,0.28925758044223543,0.5239542558011555,0.8048181203362369,0.3623986156094254,0.4424195047268115,0.7855756076615498,0.26567780350267545,0.5198978041588743,0.7486812670304719,0.3101867214921808,0.43849454553829115,0.8251932772949088,0.27128575498928437,0.5539075223056245,0.9604161492553039,0.38656367358304544,0.5738524756722585,0.9225198542543624,0.2729764704392213,0.6495433838151412,0.7958765903935718,0.32444454276131635,0.47143204763225555,0.5762111201192308,0.37884915067455716,0.19736196944467368,0.8210601298673406,0.27528618781366115,0.5457739420536795,0.7284335402132195,0.26285436391214506,0.4655791763010744,0.8677885034838901,0.29263575324488067,0.5751527502390095,0.8773472708071027,0.34283870312990583,0.5345085676771969,0.7065838080321482,0.22413342030815597,0.4824503877239921,0.6466383693364806,0.23218317827830032,0.4144551910581802,0.674674777793441,0.23620945792081893,0.43846531987262205,0.8853639795294153,0.33348999597153217,0.5518739835578831,0.751086739875286,0.3450446559922552,0.4060420838830307,0.8465503097664115,0.41900084795620457,0.427549461810207,0.5713476088080842,0.19818086282557776,0.3731667459825065,0.8237423377721412,0.40862210451713976,0.4151202332550014,0.7995997375251334,0.4069740648163202,0.39262567270881316,0.9296495528967831,0.4254044383656996,0.5042451145310836,0.7003086371669773,0.2687930261502057,0.43151561101677166,0.6820679052165312,0.20996215542080593,0.4721057497957253,0.8825108608299654,0.3997950127534679,0.48271584807649753,0.613277289801846,0.16150312102889222,0.4517741687729539
-680,0.8389235323759133,0.23258574263038548,0.6063377897455279,0.9285025412153611,0.3751401549663079,0.5533623862490532,0.923878754884706,0.34044909465143336,0.5834296602332727,0.7641868278272287,0.2323505370946046,0.5318362907326241,0.7650789516091647,0.2861352894818752,0.47894366212728945,0.9618210486852842,0.29407440622771747,0.6677466424575667,0.8037553645982215,0.277584292495299,0.5261710721029225,0.8017755749778215,0.35537448770574886,0.44640108727207267,0.7910491621339016,0.2626635682667933,0.5283855938671084,0.7511276881059131,0.31346850586167513,0.43765918224423805,0.8174812440263427,0.27414548708355924,0.5433357569427835,0.9687163682614226,0.39325333212917596,0.5754630361322466,0.9044853093294941,0.27356544831982976,0.6309198610096644,0.7493180685045493,0.315288027784348,0.43403004072020135,0.6040672469621869,0.39797657133702613,0.2060906756251608,0.8431569075250034,0.2982760719067017,0.5448808356183017,0.7493215990917292,0.2775631441644867,0.4717584549272425,0.8583089425817063,0.2908908234140195,0.5674181191676868,0.8870328847843254,0.33756140723661887,0.5494714775477065,0.6926916730909434,0.2171289238958674,0.4755627491950759,0.6762456030761826,0.24392110881842433,0.4323244942577583,0.6815497167973339,0.2385480938490622,0.44300162294827167,0.9085500499828417,0.3471793264998583,0.5613707234829834,0.7838716413094029,0.36781636468902157,0.41605527662038133,0.816159227945543,0.40569318348170263,0.41046604446384033,0.5565814425710307,0.19699370600422628,0.35958773656680443,0.7699513223171323,0.4009645392716376,0.36898678304549465,0.8033099437503728,0.41336750341252415,0.38994244033784864,0.9411576141876277,0.41913217097691063,0.5220254432107171,0.6738278105802137,0.2539081635655815,0.41991964701463214,0.6997027265299102,0.21169042704167204,0.4880122994882381,0.8827030363735893,0.4089553803328713,0.47374765604071795,0.5872254262613286,0.15815168060772786,0.4290737456536007
-670,0.8327231355505165,0.2523344986142605,0.580388636936256,0.9293446471388,0.3727189044154891,0.556625742723311,0.9222213107418787,0.33440287265459534,0.5878184380872834,0.7838684971005259,0.24373818702949246,0.5401303100710334,0.7605149238740041,0.2792268857105645,0.4812880381634397,0.9584745326639076,0.2924608746149944,0.6660136580489132,0.8082142766858985,0.2750232862940471,0.5331909903918515,0.8159033002534913,0.3594923036252674,0.456410996628224,0.8014684589454885,0.27909707035735737,0.522371388588131,0.7700071079157477,0.32024876658295587,0.4497583413327918,0.8240897885361049,0.2733936281624053,0.5506961603736996,0.979849179291504,0.4017050115523846,0.5781441677391194,0.8883781364655416,0.26420091112133787,0.6241772253442037,0.7280867290940989,0.2968643913495522,0.43122233774454666,0.6826425939501036,0.4417536058100754,0.24088898814002827,0.8641153771808621,0.3096859988115778,0.5544293783692843,0.7583609183225193,0.29172775739913476,0.4666331609233845,0.8500747105482845,0.2852482713714873,0.5648264391767972,0.9009983730451964,0.3505532597767932,0.5504451132684032,0.6985084050468653,0.2183707569251377,0.48013764812172754,0.6824204969611944,0.24835515368112765,0.43406534328006674,0.6682046722114388,0.24188977687172203,0.42631489533971667,0.8923093564895633,0.33125382331438463,0.5610555331751786,0.7524012680213741,0.3681153367944496,0.38428593122692456,0.8093230989346687,0.3924297121644427,0.41689338677022597,0.5757307982545697,0.21965085201728912,0.3560799462372806,0.761375222251234,0.4005355788478993,0.3608396434033347,0.8134673935801268,0.4219599293048978,0.391507464275229,0.9641996867682482,0.4150305446752129,0.5491691420930354,0.6449668600192834,0.2544534283305724,0.39051343168871094,0.7273228185610459,0.21556895884402014,0.5117538597170258,0.9149623219464471,0.44693334420386915,0.46802897774257796,0.5957241205959978,0.17251818854645237,0.4232059320495455
-660,0.8682563303099018,0.24167965797430083,0.6265766723356009,0.937560276436559,0.3854053791280048,0.5521548973085542,0.8994701399039465,0.33698132625361693,0.5624888136503297,0.798660856991455,0.2578783529527867,0.5407825040386682,0.7701220090993578,0.2822931176448513,0.48782889145450653,0.966408036049016,0.2913655843630777,0.6750424516859383,0.792540996517265,0.2653334655644812,0.5272075309527837,0.8190901881155843,0.3716138302824085,0.44747635783317574,0.8209532857731806,0.28969468207878096,0.5312586036943996,0.7752956484690764,0.31885858806854167,0.4564370604005347,0.8169904869358556,0.26243688053828906,0.5545536063975666,0.9873403550758996,0.40416130440345294,0.5831790506724466,0.8846563873490084,0.2656828554660947,0.6189735318829137,0.6992813982020492,0.2673171462166628,0.43196425198538635,0.6462131105361018,0.4585944744085792,0.1876186361275226,0.8690265676792119,0.3201240684130268,0.5489024992661851,0.7520135083586585,0.2915343159675958,0.46047919239106266,0.8385085809220393,0.28867384414470426,0.549834736777335,0.880775610266624,0.3517457256757571,0.5290298845908669,0.6902324250975851,0.2155626794291754,0.47466974566840964,0.687316634836437,0.2430263636223996,0.4442902712140374,0.6578958782897234,0.2489599034183122,0.40893597487141115,0.9362961222266983,0.3663481193023291,0.5699480029243692,0.7496820455386718,0.3622284336709029,0.3874536118677689,0.7834203846461923,0.39231370512668245,0.3911066795195099,0.6053333278276785,0.2479258305710431,0.35740749725663545,0.7671366580874582,0.4035631690850088,0.3635734890024494,0.7836594189760907,0.39645635536570445,0.38720306361038626,0.9832378271607953,0.41288738005757847,0.5703504471032169,0.6368865555018945,0.2584208786206013,0.3784656768812933,0.7318141745151163,0.227666860190083,0.5041473143250333,0.9143712365622707,0.4674524511117064,0.4469187854505643,0.6093644831101367,0.19615142924969628,0.41321305386044044
-650,0.867384337994457,0.24263629062736206,0.624748047367095,0.9527275920631909,0.3921155676687779,0.5606120243944129,0.9135127375234914,0.34908309220535155,0.5644296453181398,0.8045091489512335,0.2653978919546296,0.5391112569966039,0.7718251033666741,0.2901397133327005,0.4816853900339736,0.9543653564838978,0.2926997802068555,0.6616655762770423,0.7977991292190001,0.2620549109287099,0.5357442182902902,0.8350619294213811,0.37110295512894326,0.46395897429243793,0.8310487627085036,0.29434941448516205,0.5366993482233415,0.7868044004174722,0.31245832343214974,0.4743460769853225,0.8189725738255897,0.2610589489793682,0.5579136248462215,0.9782941229595178,0.4053579357732572,0.5729361871862606,0.8670356046628471,0.2637829268189706,0.6032526778438765,0.7127243397218502,0.26650376317280644,0.4462205765490438,0.6431692291261099,0.4507735925082651,0.1923956366178448,0.880345215168849,0.32761256004753686,0.5527326551213121,0.7519646960348122,0.29965704822838385,0.4523076478064284,0.8507304368110397,0.2925843237340764,0.5581461130769634,0.8782067342608773,0.3429750755598405,0.5352316587010367,0.7158155808185633,0.22146138631820925,0.49435419450035406,0.6852199357933919,0.24144679914186384,0.4437731366515281,0.6339239563791987,0.23708599457089466,0.39683796180830416,0.949748593766319,0.3830550706473897,0.5666935231189293,0.7493142623931056,0.36065052533669956,0.38866373705640606,0.7962584968249978,0.39788480501150403,0.3983736918134938,0.6138498876330261,0.2598366265751764,0.35401326105784964,0.7818518656670024,0.4169681823268305,0.36488368334017185,0.7896551683804341,0.3858474113357795,0.40380775704465466,1.0,0.41098081837137806,0.5890191816286219,0.6139698563789919,0.23218585392789695,0.38178400245109495,0.7555637982195845,0.24972584182686106,0.5058379563927236,0.9721607519304907,0.48096006242793415,0.4912006895025565,0.6057756489924733,0.19540573375598722,0.410369915236486
-640,0.9121452979339885,0.2453014770723104,0.666843820861678,0.9622557775209468,0.39810753551507244,0.5641482420058743,0.9131081645437461,0.3566170987083495,0.5564910658353966,0.8250103514338613,0.27678983263930457,0.5482205187945568,0.7764763277623129,0.3004024291444352,0.47607389861787774,0.9677275300102178,0.3115733219638775,0.6561542080463403,0.7889882567073278,0.2608551077197711,0.5281331489875567,0.8580902351485349,0.3788666356357314,0.4792235995128035,0.8659927789594113,0.31363595513311565,0.5523568238262956,0.7986680247426652,0.31202179900405436,0.4866462257386108,0.8168513596830186,0.25076543812220137,0.5660859215608172,0.9795086285400345,0.4126873029133082,0.5668213256267263,0.8625454399601438,0.25711417726756486,0.6054312626925789,0.7191684434605194,0.26040339034388404,0.4587650531166354,0.5919184220363422,0.40779029744595535,0.18412812459038677,0.8887268132387368,0.33450326100185424,0.5542235522368826,0.7783016565456422,0.314772597846111,0.4635290586995312,0.845551668749868,0.28757821188774774,0.5579734568621202,0.8537595976061881,0.325311674431438,0.5284479231747502,0.7086872499328504,0.22441597220526524,0.4842712777275851,0.7102984020030004,0.25704787846825766,0.4532505235347427,0.6451219379954239,0.24804722092699624,0.3970747170684277,0.9575574802679677,0.3800299897050266,0.5775274905629411,0.7382973775875324,0.3329932327901216,0.4053041447974108,0.8044010860468392,0.4085243076175193,0.39587677842931995,0.6061922099801693,0.25214178575226,0.35405042422790933,0.7356375968269362,0.386553955761125,0.34908364106581125,0.7812381936021167,0.36472777589980104,0.4165104177023156,0.9951534560819165,0.3935042573262953,0.6016491987556212,0.5947869226468363,0.21797435005305513,0.3768125725937812,0.765027630843332,0.2573942071990711,0.507633423644261,0.9888916712284094,0.49096483769901816,0.4979268335293912,0.6201672927343564,0.2023879013000796,0.41777939143427684
-630,0.9002011684303352,0.26080443751574706,0.639396730914588,0.9650722062704744,0.40361023511534655,0.5614619711551279,0.9184310025952331,0.35452338692837754,0.5639076156668555,0.8515582930539197,0.29813309476764516,0.5534251982862746,0.7759454215130718,0.29938366309859404,0.47656175841447773,0.9748469166476768,0.31285789895396104,0.6619890176937157,0.7928132371157275,0.2672080365424666,0.5256052005732609,0.8948099949885581,0.4019549489205938,0.4928550460679642,0.8902664310056818,0.32992965833436755,0.5603367726713143,0.807913549320456,0.3181038300046165,0.48980971931583955,0.8158707984284338,0.23993352385508276,0.575937274573351,0.9711472609183205,0.3972082364362963,0.5739390244820242,0.8772097225681968,0.2663235536265416,0.6108861689416553,0.7072433631857389,0.24532687618370205,0.46191648700203686,0.5860466922669877,0.42198779534630826,0.16405889692067946,0.890665158468224,0.3326257687158597,0.5580393897523643,0.8162053299441913,0.3313669800899955,0.48483834985419577,0.8544241777477364,0.2895775341202661,0.5648466436274704,0.8206306114876329,0.3139642196801274,0.5066663918075056,0.6973293613280637,0.21785623340879678,0.4794731279192669,0.7074503218010619,0.26103263067887994,0.446417691122182,0.6549951745301944,0.2563716081646226,0.39862356636557184,0.956621234501589,0.36460617996807065,0.5920150545335183,0.7665336319890662,0.3557459591309877,0.41078767285807843,0.7894748471883485,0.38911246329896393,0.40036238388938455,0.604098684733473,0.25668601560233756,0.3474126691311354,0.7125716488243997,0.36686684819774457,0.3457048006266552,0.7550187791175744,0.35605581216905535,0.3989629669485191,0.9854054153068358,0.3773511462267175,0.6080542690801183,0.5718079075507918,0.20753469355254708,0.36427321399824475,0.7433960134176235,0.2605927192190255,0.482803294198598,0.9566207386529076,0.48316425767828647,0.4734564809746212,0.6278448841658404,0.22467777296784014,0.4031671111980003
-620,0.8083427815570673,0.20789438460569412,0.6004483969513731,0.971511101841499,0.41120330193339366,0.5603077999081054,0.9167977955433583,0.34865241774304206,0.5681453778003162,0.8588836756278976,0.3090519802882955,0.5498316953396021,0.802768880284504,0.3100260706977278,0.49274280958677613,1.0,0.31684394686739636,0.6831560531326036,0.7790748097718818,0.263058311991615,0.5160164977802668,0.9025006933305654,0.40448175364789185,0.4980189396826735,0.9023162393528167,0.3437226732400675,0.5585935661127492,0.8142530983289593,0.3155621482026604,0.498690950126299,0.8021505642753615,0.22279800152277637,0.5793525627525851,0.9716185756323708,0.3955083049227458,0.576110270709625,0.872835664616151,0.2634757716876855,0.6093598929284656,0.6922927702499196,0.22274954098310443,0.4695432292668152,0.5628923184472806,0.39970726307970894,0.16318505536757175,0.8878480251430044,0.3298838066737781,0.5579642184692263,0.8170152529472701,0.3296947060322993,0.48732054691497073,0.8580738362466008,0.2914198126680069,0.566654023578594,0.8087788958907498,0.29883005140923463,0.5099488444815152,0.6938096716467892,0.20679136158619751,0.4870183100605917,0.7302106427316993,0.26198625753301213,0.4682243851986872,0.6394958378063812,0.26456225578966014,0.37493358201672106,0.9647322560911926,0.3741290303328708,0.5906032257583218,0.7834943669858866,0.3490001044029575,0.43449426258292917,0.7461683151635009,0.3493082389855461,0.3968600761779548,0.6164389218138517,0.26814259508351906,0.3482963267303327,0.7040219702338767,0.3735872281696445,0.3304347420642322,0.7620508597689426,0.3625755755673797,0.3994752842015629,0.971113071777697,0.3738234728425629,0.5972895989351341,0.5773834561477303,0.21354818496073227,0.3638352711869981,0.7397405711091042,0.2702151335311573,0.46952543757794696,0.9646804644824655,0.48145214828963767,0.4832283161928278,0.6419460697378895,0.23098965242769964,0.4109564173101898
-610,0.841834766313933,0.2462128369866465,0.5956219293272865,0.980772698831872,0.42457192948891853,0.5562007693429535,0.8918764728693732,0.3415211198281777,0.5503553530411956,0.8724424449550436,0.31130462392650804,0.5611378210285356,0.8364312062499034,0.3178561100576381,0.5185750961922653,0.9952659938105074,0.315153230371149,0.6801127634393584,0.7797884690549945,0.26513900799415074,0.5146494610608439,0.9163981193307049,0.42088976611648926,0.4955083532142156,0.9072591286534942,0.3458809969087327,0.5613781317447615,0.8073262826438097,0.3034933469280509,0.5038329357157587,0.8229491356481186,0.22853271253355492,0.5944164231145637,0.9615676247243609,0.38876314224861336,0.5728044824757476,0.8891328303448159,0.2693127746980169,0.6198200556467991,0.7038077557264378,0.2198108118685859,0.48399694385785197,0.5952535839640366,0.4247573876021302,0.17049619636190633,0.892948933641655,0.3297442028622361,0.5632047307794188,0.8207810333388171,0.3340064613053862,0.486774572033431,0.8573143325781155,0.29513834997598426,0.5621759826021312,0.8307427857398839,0.31125104261479863,0.5194917431250853,0.6936945579109298,0.20862271647486857,0.4850718414360613,0.7354626306276785,0.25872856579641285,0.4767340648312656,0.6384403792421663,0.2535106648304579,0.38492971441170837,0.9760212911985438,0.3785566148933948,0.597464676305149,0.7479261776179041,0.3604251098603848,0.3875010677575194,0.7587688891221306,0.35997260024250993,0.3987962888796206,0.6145436001408071,0.25870314988835563,0.3558404502524515,0.6906900046004452,0.34321807353252015,0.34747193106792496,0.7828687192887446,0.3871831791507932,0.3956855401379514,0.9452027610798863,0.37361587285111114,0.5715868882287752,0.5985016470457901,0.22713479810490203,0.3713668489408881,0.732859738528362,0.2874333419343741,0.44542639659398786,0.9307527457808733,0.4704224367858931,0.4603303089949801,0.6642778344109145,0.23760036865844633,0.4266774657524682
-600,0.7673040280927186,0.20217033572688334,0.5651336923658352,0.9882889254446147,0.4338272538094708,0.5544616716351439,0.8842361960445068,0.34587633863317724,0.5383598574113295,0.8774476045816626,0.3153572371003971,0.5620903674812655,0.8321872675215619,0.3104179037922821,0.5217693637292797,0.9824000088211295,0.31692480722156474,0.6654752015995649,0.779689295694126,0.27554443258253264,0.5041448631115933,0.9215409292089219,0.41826240818438215,0.5032785210245398,0.9202946618222072,0.34510782345968016,0.575186838362527,0.8115805638806917,0.2984351070322306,0.5131454568484611,0.8189173040950106,0.2260160339394263,0.5929012701555842,0.9285040978979928,0.37517121612366694,0.5533328817743258,0.8898579697784683,0.26525642703640684,0.6246015427420615,0.7180862015862671,0.21683804999072606,0.501248151595541,0.6109851592576231,0.4338040750144427,0.17718108424318038,0.9299099376436308,0.3537292115606274,0.5761807260830034,0.8471776533565704,0.3500024406161923,0.49717521274037807,0.892936615883086,0.31005658164572597,0.58288003423736,0.8330944172932927,0.30011131796024904,0.5329830993330437,0.6855075294848137,0.2251363051281425,0.4603712243566712,0.7612643172031724,0.2645668102013753,0.49669750700179716,0.6502727203721576,0.25406550349349555,0.396207216878662,0.9910776897482954,0.3833180400757949,0.6077596496725005,0.7177276221751882,0.34692153643188656,0.3708060857433016,0.7592909207920518,0.3624998964222877,0.39679102436976416,0.601418807248057,0.25749534686141545,0.3439234603866415,0.6622884727765551,0.33537089534609027,0.3269175774304649,0.7746131595353587,0.376950870179042,0.39766228935631664,0.9382985348935897,0.35974483518697736,0.5785536997066124,0.6203087756469177,0.24041675538037843,0.3798920202665393,0.7538758439771213,0.30711091042016087,0.4467649335569604,0.876652418500099,0.4310322738443262,0.4456201446557728,0.6982977475527503,0.2582619988549245,0.44003574869782575
-590,0.7324203987150416,0.19557035777273873,0.5368500409423028,0.9972996156421567,0.441202345351246,0.5560972702909107,0.8761559227992721,0.34180450735316054,0.5343514154461116,0.8840725222529011,0.31279780485240893,0.5712747174004922,0.8339466533038704,0.308300901326493,0.5256457519773774,0.9700228614274058,0.3127972536883348,0.657225607739071,0.7837165119756695,0.2768842452421094,0.5068322667335601,0.9350280332604052,0.4227418912760364,0.5122861419843688,0.9261548030190854,0.35072260334062283,0.5754321996784626,0.8096449915364509,0.30168758040895116,0.5079574111274997,0.8222287232978114,0.22118565007208887,0.6010430732257225,0.9336443445997306,0.37186166489806055,0.5617826797016701,0.891306137613943,0.2728582526567336,0.6184478849572094,0.7333328795631554,0.21316251154986907,0.5201703680132864,0.5904426007466491,0.39601285518018126,0.19442974556646778,0.9288289030004081,0.3548263543359512,0.5740025486644569,0.8523174102711977,0.3564709774577457,0.495846432813452,0.9032546614882048,0.31665517155874584,0.5865994899294589,0.8104423223907673,0.29610735998832904,0.5143349624024383,0.6903771893411658,0.23924994680350084,0.45112724253766484,0.7661578950063234,0.26222562427357954,0.5039322707327438,0.6586350607430862,0.2598398016316233,0.3987952591114629,0.986224878026946,0.3785006639511809,0.607724214075765,0.6881341293267907,0.34684323421379826,0.3412908951129925,0.735998364853182,0.3391023817349681,0.39689598311821395,0.5998311140382843,0.2635529435811463,0.336278170457138,0.6724483071605307,0.33266191701791686,0.3397863901426138,0.7527730048576565,0.37615315244713365,0.37661985241052287,0.929368682320113,0.3727564699453218,0.5566122123747913,0.6154810187276809,0.2262485264868851,0.38923249224079587,0.7645572614286329,0.32242345073753925,0.44213381069109364,0.8499604001910108,0.42875819657811065,0.42120220361290023,0.6823253410788845,0.23900238790130007,0.44332295317758447
-580,0.7193562610229277,0.20567011526832957,0.5136861457545981,0.9907446756794478,0.444443747481131,0.5463009281983168,0.8754735554693792,0.3387394475434776,0.5367341079259016,0.9021955766660446,0.3200974429276644,0.5820981337383802,0.8250581127110655,0.30978324455462375,0.5152748681564419,0.9744223997882929,0.3131648007527364,0.6612575990355565,0.7920956886812082,0.2828618709540672,0.509233817727141,0.9445757222396118,0.42315545687646067,0.5214202653631511,0.9404727770193451,0.3661846458023957,0.5742881312169493,0.8151031171193994,0.2994934432355986,0.5156096738838007,0.8272706568235724,0.2178227728442661,0.6094478839793063,0.931880442226788,0.3701353924424074,0.5617450497843806,0.8797229059619761,0.27109976314222867,0.6086231428197474,0.7284832107870247,0.20337809208925434,0.5251051186977703,0.6506260103792958,0.37662328205178,0.2740027283275158,0.9283957732261366,0.35420887593874617,0.5741868972873906,0.8403258493796315,0.3563986629038994,0.48392718647573213,0.8940845960349684,0.31262622041769944,0.5814583756172689,0.7932403675078414,0.3019793031051685,0.4912610644026729,0.6688108053426727,0.24594398495847183,0.4228668203842008,0.7795368317571822,0.2733312170070709,0.5062056147501114,0.6517673509074413,0.2518226540445389,0.39994469686290246,0.9926965370096832,0.3725344284797756,0.6201621085299076,0.7270123670048689,0.3859990888469168,0.3410132781579522,0.7311702624244919,0.33969898935773535,0.39147127306675655,0.598398267370427,0.26523973857774485,0.33315852879268215,0.6491383490618822,0.32144056100563245,0.3276977880562498,0.7677401545607347,0.39633003056358407,0.3714101239971507,0.9338732968405113,0.3660323672810202,0.5678409295594912,0.6201200967282383,0.2335793083273181,0.3865407884009202,0.7853072721799338,0.34841203285597555,0.4368952393239582,0.8034888596419711,0.4119748657682945,0.39151399387367664,0.6732764519417408,0.23278825878705786,0.44048819315468296
-570,0.6943735827664399,0.19254692617787855,0.5018266565885614,0.9901330903719223,0.44623929921732763,0.5438937911545947,0.8810107985562151,0.33116442442502164,0.5498463741311935,0.9176444212743956,0.32918096022689486,0.5884634610475007,0.829944436963437,0.30874240340486403,0.521202033558573,0.9725681248483868,0.31464969089291883,0.657918433955468,0.7867811632840772,0.2795113670172737,0.5072697962668036,0.9283898999171247,0.41366128815142666,0.5147286117656981,0.9559676294245278,0.36957405560857454,0.5863935738159534,0.8058722480379954,0.2882149919447111,0.5176572560932843,0.8509623127142297,0.23035184901071948,0.6206104637035103,0.9433500410166098,0.37118526713478284,0.572164773881827,0.8897429185437258,0.2774085817665959,0.6123343367771299,0.7707655159622169,0.20279953511245274,0.567965980849764,0.6843732856927864,0.3895197269730614,0.294853558719725,0.9379013609581833,0.36353548442522604,0.5743658765329572,0.8459193801196444,0.3599131502208306,0.48600622989881387,0.8999347028889609,0.3068808093535586,0.5930538935354023,0.7784106586154076,0.3068649246938756,0.47154573392153193,0.7016635678979185,0.24722418923302858,0.45443937866489,0.7905464217872376,0.26174305068430725,0.5288033711029303,0.6686095056333293,0.26067657785633475,0.40793292777699464,0.983115870671262,0.3692221327007147,0.6138937379705475,0.6965883960858382,0.3626887558014825,0.3338996402843557,0.7289191734774767,0.33699215847666186,0.39192701500081484,0.6064833214789703,0.2740164405735103,0.33246688090546,0.6215108110460418,0.307328384746416,0.31418242629962573,0.7640580205137443,0.38697731651030076,0.3770807040034435,0.921231067949309,0.355881338287239,0.56534972966207,0.6304056942951458,0.23882423606675426,0.3915814582283915,0.7858932180793876,0.34924257085107296,0.43665064722831465,0.7819389930001515,0.40376372890436646,0.37817526409578495,0.6623060702964628,0.23364287609445475,0.42866319420200805
-560,0.7092958711262283,0.21797052154195012,0.49132534958427815,0.9908638564060425,0.44987901588083185,0.5409848405252107,0.8655363481788623,0.3294007099603257,0.5361356382185365,0.9182719434307548,0.32727479463398834,0.5909971487967665,0.8404543939390595,0.3191883425791227,0.5212660513599368,0.9778552893698038,0.3201923006240949,0.6576629887457089,0.778998971319453,0.2823076668786254,0.49669130444082754,0.9604047428676152,0.4282090663310568,0.5321956765365584,0.9619019496238982,0.3705098522553983,0.5913920973684998,0.8122201716158627,0.29815769942205,0.5140624721938126,0.8690288441288776,0.2349973651585336,0.634031478970344,0.9496624596419138,0.3715822627621864,0.5780801968797272,0.8891001093514488,0.2708971040865354,0.6182030052649133,0.7808426171875664,0.1984195184704315,0.5824230987171349,0.6869122808720939,0.37202347720972684,0.31488880366236704,0.9347352181041086,0.35642284920640604,0.5783123688977027,0.8523300653181207,0.36705782814084703,0.4852722371772737,0.9115816503178986,0.3053526181753728,0.6062290321425259,0.7943678186436969,0.30477018074104145,0.4895976379026555,0.6764414507121355,0.24515388613507377,0.4312875645770617,0.7954003184729682,0.2683121956714301,0.527088122801538,0.6726632617284218,0.26095670812594657,0.41170655360247527,0.9860495650746759,0.3644737627381645,0.6215758023365113,0.666714913487913,0.3550958134414062,0.3116191000465068,0.7395586760834919,0.3316972658246029,0.40786141025888906,0.5767878839807123,0.25201997313928653,0.3247679108414258,0.6094408594128837,0.2981803374488667,0.31126052196401705,0.7597536198489016,0.3866147175412515,0.37313890230765,0.9352547526659808,0.3656614349433527,0.5695933177226281,0.6493030131504013,0.25052406002413014,0.3987789531262712,0.7889250849352771,0.3564701328860792,0.4324549520491979,0.7920078267857766,0.4122369233277816,0.3797709034579951,0.6715309100557177,0.23705296672298948,0.4344779433327282
-550,0.7148171768707483,0.22111992945326278,0.4936972474174855,0.9904577010351473,0.45417893104297247,0.5362787699921748,0.8582092891447662,0.32100162574948543,0.5372076633952808,0.9371179891830198,0.3408904163958131,0.5962275727872067,0.847702754310716,0.3126949507614807,0.5350078035492352,0.9655626778008924,0.3212857531406897,0.6442769246602027,0.7840607018751543,0.2745176966111879,0.5095430052639665,0.9683403369181092,0.4453923115722142,0.5229480253458949,0.9596280778936587,0.36725453526141677,0.592373542632242,0.8061098764436972,0.28450191725297375,0.5216079591907234,0.8786372009121411,0.23014982861618888,0.6484873722959522,0.9436783620449603,0.3634476153921414,0.5802307466528188,0.8607310081021402,0.26188827575142176,0.5988427323507184,0.8097789742184801,0.20187894886407143,0.6079000253544087,0.6569929170287445,0.32981693019462394,0.3271759868341206,0.9147844016007903,0.34602594483143734,0.568758456769353,0.8756334302950977,0.3823885135562671,0.4932449167388306,0.9127066708667434,0.30861747372732623,0.6040891971394171,0.7807892475096174,0.29091093611744523,0.48987831139217225,0.6784419879095694,0.2441510013150872,0.43429098659448223,0.7988589758687604,0.2737830697312436,0.5250759061375169,0.676520022988755,0.26611833425505227,0.41040168873370275,0.968079987466989,0.3511574384912642,0.6169225489757247,0.6612408766051955,0.3687156537997931,0.2925252228054024,0.7708474314108389,0.3538767066154394,0.4169707247953995,0.5810059037824881,0.26265483363803693,0.3183510701444512,0.6066712671117909,0.29897919852785754,0.3076920685839333,0.7604647816978756,0.3701293308645412,0.3903354508333343,0.9322674498478108,0.36615448492305064,0.5661129649247603,0.6434020366937222,0.24848148090448172,0.39492055578924046,0.7643341719348041,0.338330000430052,0.42600417150475206,0.7386499959235491,0.36374462782003053,0.37490536810351854,0.6675790032257614,0.24175615478069012,0.4258228484450713
-540,0.6926118827160493,0.2275014172335601,0.4651104654824893,1.0,0.46256705876080273,0.5374329412391973,0.8568072666527459,0.31805215821972976,0.5387551084330161,0.9204452081979065,0.33270902923931445,0.5877361789585921,0.8527844432327665,0.31685831536051956,0.5359261278722469,0.9407532509537846,0.3270709439343708,0.6136823070194138,0.7794170550956634,0.2683378350260865,0.511079220069577,1.0,0.4646368975119569,0.5353631024880431,0.9782512870770192,0.3684599440519139,0.6097913430251053,0.8154098357223537,0.29097336572895915,0.5244364699933945,0.8791660750582,0.23119709471802433,0.6479689803401757,0.9541855757001046,0.3659095527308031,0.5882760229693015,0.858631586947068,0.2673906802166763,0.5912409067303916,0.8095696727239313,0.21120903093408025,0.598360641789851,0.6311344890696986,0.3140562268492672,0.3170782622204314,0.9200893464393869,0.34863904181671096,0.571450304622676,0.8785929034112583,0.37815088070087266,0.5004420227103856,0.9089008870672229,0.30688356450592313,0.6020173225612998,0.7361621626764516,0.2635428923006663,0.4726192703757853,0.6837459404966635,0.2557495822766706,0.4279963582199928,0.8195878795946894,0.2947807810267937,0.5248070985678956,0.6739446318003882,0.25810660854415396,0.41583802325623426,0.965142563000761,0.34114781492920343,0.6239947480715575,0.6535720048215184,0.36748180066628067,0.2860902041552377,0.7817134239477195,0.3675600129264985,0.414153411021221,0.5860807411161958,0.26360249447455925,0.3224782466416366,0.5933222052295871,0.2866730078207567,0.30664919740883034,0.7582798304908304,0.3676051741703209,0.3906746563205094,0.9237115825530525,0.34995710617823683,0.5737544763748157,0.6284063901568459,0.23942835480637908,0.38897803535046677,0.7601546037070486,0.3237915537780071,0.4363630499290414,0.7661980689269616,0.3782800871195798,0.38791798180738185,0.6683861417938585,0.23975646199606207,0.4286296797977964
-530,0.7512105536659108,0.2870606575963719,0.46414989606953894,0.9836314681026899,0.45166359044484206,0.5319678776578478,0.8537272917101691,0.3126696596366674,0.5410576320735018,0.9154175221349055,0.334859767570084,0.5805577545648214,0.8567082929542891,0.30836712663824867,0.5483411663160405,0.9345472187713637,0.34361791277373066,0.590929305997633,0.7838701334562305,0.2856251130284628,0.49824502042776775,0.9788676087312619,0.442852532237844,0.5360150764934178,0.9831000261053028,0.3687894700052924,0.6143105561000104,0.7957337850017744,0.2793829617292648,0.5163508232725096,0.8656068854649185,0.21743397887743365,0.6481729065874848,0.9534320366063835,0.3578050092945896,0.595627027311794,0.8620240150980997,0.27540626807571006,0.5866177470223896,0.8462774112638237,0.22532241789170435,0.6209549933721193,0.6272167661065989,0.30493914664517663,0.3222776194614223,0.9245119235973397,0.3669002942418797,0.5576116293554599,0.8781626318158727,0.38005998492241555,0.4981026468934572,0.9191463803267427,0.3008203925357412,0.6183259877910015,0.7245483059689896,0.26756112180595154,0.456987184163038,0.681876214362706,0.25999134902833543,0.42188486533437053,0.8430675807830749,0.30785378916270284,0.5352137916203721,0.6676480262563391,0.2536154877700546,0.41403253848628446,0.9526468525729973,0.3276002267878191,0.6250466257851782,0.6711591575630451,0.37635130646064485,0.2948078511024003,0.7565343726090812,0.3430742417420943,0.4134601308669869,0.5981752883500688,0.2639245752817433,0.33425071306832554,0.588686013403459,0.2587594961890907,0.32992651721436833,0.7721521652421985,0.3646763102396779,0.40747585500252065,0.8992468394427772,0.3437550564336153,0.5554917830091619,0.6368969414974183,0.2279535607520153,0.4089433807454029,0.757614608867673,0.31665806562594073,0.4409565432417322,0.7362652721322168,0.3502311930024808,0.386034079129736,0.6811439583304241,0.240826130063817,0.4403178282666071
-520,0.7652057350718064,0.30480953955656337,0.46039619551524313,0.9816163729227662,0.4488220710160314,0.5327943019067348,0.8569265877158966,0.31551845001938966,0.5414081376965069,0.9197147080466576,0.34528414417777437,0.5744305638688832,0.8646950655520211,0.3057799244589944,0.5589151410930266,0.9273635113976345,0.34241970934378146,0.584943802053853,0.7829736840570072,0.2901306949330191,0.4928429891239881,0.9476507041157075,0.4274905974644374,0.5201601066512701,0.9755223556968761,0.3461905515922095,0.6293318041046666,0.8249945303593842,0.2886619845845114,0.5363325457748728,0.8482950717505925,0.21417782940521193,0.6341172423453806,0.9479042017565645,0.3479629044275361,0.5999412973290285,0.8603942985252332,0.2750305044099455,0.5853637941152877,0.8575388526534494,0.21773651494293556,0.6398023377105139,0.6386883638287854,0.3412909552544578,0.2973974085743275,0.9201287218734115,0.35400483959880014,0.5661238822746114,0.8705714115258552,0.3786570825777969,0.49191432894805825,0.9382551987429159,0.30639406576916045,0.6318611329737553,0.7146692334283712,0.25966420667717477,0.4550050267511964,0.7028897035995716,0.26949520882678174,0.4333944947727899,0.8410912051283365,0.30365527093242944,0.537435934195907,0.6666630520825426,0.24846109080919695,0.4182019612733457,0.9057431777151127,0.31010623218895006,0.5956369455261626,0.6900205009443722,0.35320706902933724,0.336813431915035,0.7601305907796502,0.34459614359461616,0.41553444718503396,0.6183218557635431,0.2801029419810654,0.33821891378247776,0.553038780509033,0.23684365946759173,0.3161951210414413,0.7464193351806386,0.35971221338598425,0.38670712179465433,0.8464004298540999,0.3120014165646475,0.5343990132894524,0.6311950299549421,0.23385973020645628,0.3973352997484858,0.7739485227712554,0.32908656947490644,0.44486195329634887,0.7677442085279353,0.3612434340022595,0.4065007745256758,0.7136305874795772,0.25004259122201894,0.4635879962575582
-510,0.7592297335600907,0.3028569066515495,0.4563728269085412,0.9791496455157468,0.44152225151210545,0.5376273940036412,0.8795043701339379,0.3208953554276169,0.5586090147063211,0.9227278870846286,0.34384137956187155,0.578886507522757,0.8593120514614823,0.30604592946121295,0.5532661220002694,0.9147401074707616,0.34716290420988405,0.5675772032608776,0.7930251958673877,0.30818024661109067,0.484844949256297,0.9580044405592705,0.4300984934859363,0.527905947073334,0.988773293276672,0.36285372328664334,0.6259195699900286,0.8183890887735757,0.2850881371084496,0.5333009516651261,0.8483846468311862,0.21459521116372324,0.633789435667463,0.9325145063331151,0.330390673801299,0.6021238325318161,0.8512756965349524,0.2787617531697143,0.5725139433652381,0.8957712589910307,0.24896497858488367,0.646806280406147,0.5525518600688393,0.2755052503313316,0.2770466097375077,0.9155361144321704,0.35525590452531125,0.5602802099068592,0.8692950596504676,0.37775857424625636,0.49153648540421124,0.9404602390186515,0.30694601462618554,0.633514224392466,0.7709942184432611,0.2756118523498873,0.4953823660933739,0.7011943922169162,0.2657906395091271,0.435403752707789,0.8557143369157275,0.3146046992683314,0.5411096376473962,0.6625713428541479,0.2361136714415323,0.42645767141261565,0.8882715634931292,0.2785144651835937,0.6097570983095355,0.7074866411670352,0.3413644517421057,0.3661221894249295,0.7651133692586874,0.35985383113242203,0.40525953812626536,0.6171078588749264,0.2805241245750753,0.33658373429985106,0.6080700511022418,0.25665510338567893,0.35141494771656284,0.7661961847570411,0.3677291596242539,0.39846702513278726,0.849059541509313,0.3055230756549322,0.5435364658543809,0.6343194836083026,0.2332746524586248,0.40104483114967776,0.7683551584741753,0.32810013761665163,0.44025502085752377,0.730884356910749,0.3253386366018705,0.40554572030887853,0.7131976930918434,0.2557400399379984,0.45745765315384507
-500,0.7735536344167296,0.3149506330309902,0.4586030013857395,0.9752590220594116,0.4376394688930463,0.5376195531663653,0.8937017122572563,0.3280191957760344,0.5656825164812218,0.9254686035111206,0.34531417942628384,0.5801544240848368,0.8800659604105087,0.31681306139748655,0.5632528990130221,0.9089273506472504,0.34841623969949354,0.5605111109477569,0.8037184176598587,0.3159196579102423,0.48779875974961645,0.9424965414563024,0.4162837806058817,0.5262127608504206,1.0,0.36046573001410825,0.6395342699858917,0.8055131883765164,0.2723922899527151,0.5331208984238014,0.8405649328806297,0.21938652504909953,0.6211784078315302,0.9417855772053013,0.3222296854891513,0.61955589171615,0.8546406812721922,0.2844826494293881,0.5701580318428041,0.8823572453200696,0.2415645541963248,0.6407926911237448,0.5940059324132105,0.29719593954958323,0.2968099928636273,0.9230818794252619,0.3640294671429901,0.5590524122822718,0.876461431936638,0.39265898806629074,0.4838024438703472,0.9542139596223237,0.3137567512712732,0.6404572083510505,0.7347508665992205,0.26872663036411437,0.4660242362351061,0.7149103682593059,0.2714573747789293,0.4434529934803766,0.8821995627396868,0.33867065696570015,0.5435289057739866,0.6561428049895719,0.23406962411939694,0.422073180870175,0.8611838473359892,0.26777188427853127,0.5934119630574579,0.7093136929224286,0.33137973253860536,0.3779339603838232,0.7672926443251843,0.3510759652752267,0.4162166790499576,0.6139180201114689,0.2756908478467556,0.33822717226471327,0.6458729655463961,0.257480385940045,0.3883925796063511,0.7793456609184983,0.37969024690650444,0.39965541401199384,0.8350847038494533,0.2991409023883158,0.5359438014611376,0.6324690454058415,0.24060716529831175,0.39186188010752965,0.7688980991699995,0.3221492925644003,0.4467488066055993,0.7402223412804715,0.3250008735251983,0.4152214677552732,0.7313206071692896,0.2728854505592716,0.458435156610018
-490,0.8229363504661124,0.34670847505668934,0.476227875409423,0.9590959200987318,0.43140913959356236,0.5276867805051695,0.892394773737434,0.320811457805089,0.5715833159323449,0.9117585852539802,0.33509897687071327,0.5766596083832669,0.9114379943443583,0.33522038679997085,0.5762176075443876,0.9023482581944618,0.3486661717032866,0.5536820864911752,0.8238156075535099,0.321117508765175,0.5026980987883348,0.9181934805843114,0.4120394622674099,0.5061540183169015,0.9950813615270604,0.347838181359102,0.6472431801679583,0.7977227452257103,0.2700746278812444,0.5276481173444659,0.8338620486583272,0.21735679183990075,0.6165052568184265,0.947535428567128,0.32302179524809405,0.624513633319034,0.8545066307509784,0.2860690898497368,0.5684375409012417,0.8848127091951422,0.24196103588925058,0.6428516733058915,0.6482132367576595,0.30136610562802507,0.3468471311296344,0.9260976797130605,0.36563670076817895,0.5604609789448816,0.8505330486550396,0.3842831548670407,0.466249893787999,0.9622479839172573,0.3108858825074458,0.6513621014098114,0.7221586169932733,0.2530089149511755,0.4691497020420978,0.7430364910542674,0.2865163444063445,0.4565201466479229,0.8686388608703222,0.32962848233806263,0.5390103785322594,0.6534427106489263,0.22710793509652746,0.4263347755523988,0.870760783611596,0.2614512928397714,0.6093094907718246,0.7033698427311814,0.32903303879044427,0.3743368039407371,0.7556919405491552,0.34127337058448215,0.4144185699646731,0.5866319948054147,0.2500792298139467,0.33655276499146797,0.6656999515088217,0.2677054969102416,0.39799445459858007,0.7577230656222257,0.3721832785730912,0.3855397870491345,0.8288215952838167,0.30531547566348044,0.5235061196203362,0.6491281822257534,0.2564475394711105,0.392680642754643,0.7891884918075087,0.32858932180793876,0.46059916999956996,0.7388742007244435,0.32092442259984394,0.41794977812459966,0.7234028291742889,0.2632472664814065,0.4601555626928824
-480,0.890735229276896,0.38862906273620557,0.5021061665406904,0.971608328223721,0.45242101532570056,0.5191873128980204,0.9147469647704561,0.3294715568415715,0.5852754079288847,0.9060132712890914,0.32502215099577575,0.5809911202933157,0.9072624884381644,0.32989035295883656,0.5773721354793278,0.9080948565463808,0.33993325345310466,0.5681616030932761,0.8338748976667036,0.3265292629474712,0.5073456347192324,0.9325206904437153,0.41800453786882347,0.5145161525748919,0.9843125674921934,0.3502761028063914,0.634036464685802,0.7842721400060506,0.2573316737728377,0.5269404662332129,0.8284294153129553,0.21625997356582197,0.6121694417471334,0.9225501042348709,0.31184100607346865,0.6107090981614023,0.8609294450941731,0.29599832806279053,0.5649311170313825,0.9061155174086093,0.24806140871817298,0.6580541086904362,0.6557695388543937,0.27621160558676033,0.3795579332676334,0.9308424195130333,0.36688060652486737,0.563961812988166,0.8369614147619314,0.3726387038339369,0.4643227109279946,0.9726091935760868,0.3257379905204391,0.6468712030556476,0.7247084642878664,0.24233222226803208,0.48237624201983426,0.7341814541306646,0.294903949796458,0.4392775043342066,0.8838623295632005,0.33223079561920466,0.5516315339439959,0.6557759247009836,0.22174208496441442,0.4340338397365691,0.8732244901004133,0.2755621204661087,0.5976623696343046,0.6976846271390742,0.3377364489706817,0.3599481781683925,0.7961342035702547,0.3512969310614368,0.44483727250881794,0.5922044056938106,0.24253510629182792,0.34966929940198266,0.6747392044960026,0.2513101943377224,0.42342901015828016,0.7622660798021847,0.3769555488754168,0.38531053092676787,0.8295069805497126,0.3169151251858478,0.5125918553638648,0.6895054708231421,0.27689064066013386,0.4126148301630082,0.8076135337375823,0.34389111082440976,0.4637224229131725,0.7170855705284245,0.28373845490862926,0.4333471156197952,0.7518677298180447,0.26490622948988285,0.4869615003281619
-470,0.8530545319979844,0.36004424918115396,0.49301028281683046,0.9619045080109835,0.45176081682706404,0.5101436911839193,0.9131622319004863,0.3244488858395728,0.5887133460609134,0.9059971809773899,0.32782508329418025,0.5781720976832097,0.9148519091653624,0.3326960986668845,0.582155810498478,0.902162646926939,0.33414071171813553,0.5680219352088035,0.8592671672004527,0.33255161390060495,0.5267155532998478,0.9256246867848762,0.414859817479715,0.5107648693051612,0.9808161687401125,0.34403222792354426,0.6367839408165682,0.7973594982795494,0.2524555807606831,0.5449039175188664,0.8310795036015853,0.21569679406974848,0.6153827095318368,0.9130466686234223,0.31561528677759965,0.5974313818458227,0.8645393095237089,0.30481399698544653,0.5597253125382624,0.9048835313756554,0.25045391198106415,0.6544296193945912,0.7145281012879453,0.3322466951797929,0.3822814061081525,0.9416348680207043,0.3639900917089654,0.5776447763117389,0.8632332921742998,0.3811248167278026,0.48210847544649715,0.9871407855306745,0.32922693179803997,0.6579138537326346,0.74236869396441,0.2609454732281891,0.48142322073622085,0.7218660285412299,0.301081720287575,0.42078430825365487,0.8829317433578929,0.3393644365025319,0.543567306855361,0.658911576428574,0.22684587774753576,0.4320656986810383,0.883377721080823,0.29546760067439537,0.5879101204064276,0.6896100074980306,0.3342650506354344,0.3553449568625962,0.8153085096686342,0.34697981201335737,0.4683286976552768,0.578875215365732,0.23798881182119147,0.3408864035445406,0.7011124995337387,0.24871001031991744,0.4524024892138212,0.7615502392568358,0.3795569040598218,0.38199333519701406,0.8260174689286924,0.3135813135584165,0.512436155370276,0.7203605325246105,0.3024990436229122,0.4178614889016983,0.802116931148669,0.34170859674020554,0.4604083344084634,0.7121588884100677,0.259911599249933,0.4522472891601346,0.7679658153077041,0.27524263032215723,0.4927231849855469
-460,0.8289123519778282,0.34965513983371127,0.47925721214411693,0.9656618372336272,0.4506881902877117,0.5149736469459155,0.9234350296811145,0.33054917519315097,0.5928858544879635,0.9110184309157103,0.3207657272070008,0.5902527037087095,0.9106951670974991,0.33442016428292337,0.5762750028145758,0.9110352330615935,0.3455695876857032,0.5654656453758904,0.8737075863731913,0.33690940805171016,0.5367981783214811,0.921054381443717,0.4187716615119634,0.5022827199317536,0.9774709810315731,0.33042180748551725,0.6470491735460558,0.798482737395488,0.24721624080236748,0.5512664965931205,0.8373459475375906,0.23103128552628696,0.6063146620113036,0.9119121266171457,0.3104976180262356,0.6014145085909102,0.8767569062406323,0.30322966759692804,0.5735272386437043,0.9027394672851554,0.26243004140085663,0.6403094258842988,0.7154626262822411,0.34374013894080696,0.37172248734143415,0.95494913409841,0.3802682540932553,0.5746808800051546,0.8533045039311999,0.37949412353856804,0.47381038039263185,0.9831182630784787,0.32881733247984835,0.6543009305986304,0.7599559802481978,0.2752265209490253,0.48472945929917255,0.7414685024400623,0.3093908390396026,0.4320776634004598,0.8763587582626327,0.328144920560963,0.5482138377016696,0.6528679917732065,0.21995828769920878,0.43290970407399776,0.8661373707533235,0.29811221520970416,0.5680251555436193,0.6838132705650098,0.33074145082146145,0.3530718197435484,0.8382558065665507,0.3503329678190953,0.48792283874745546,0.6070015412392472,0.2530068617664274,0.35399467947281976,0.7284136546184738,0.26696258719086874,0.46145106742760517,0.8209439503871037,0.41471730731666234,0.40622664307044126,0.8291604717404512,0.307852469676663,0.5213080020637881,0.7350169032077147,0.31352897086901355,0.4214879323387012,0.7921934804111297,0.33436008256999095,0.4578333978411388,0.7172777460720483,0.24700380856986454,0.4702739375021838,0.7745346385331863,0.2817779391434277,0.4927566993897586
-450,0.8607705813807004,0.37538186570924664,0.48538871567145375,0.9533736770547306,0.44103768776845065,0.51233598928628,0.9463278942815381,0.3424029770605256,0.6039249172210125,0.8893437083663185,0.3151426996110435,0.5742010087552749,0.9163408749246688,0.33990913887227125,0.5764317360523975,0.912996096650176,0.3341241721002374,0.5788719245499386,0.8564416987035514,0.3335297354793671,0.5229119632241843,0.9495758114400354,0.43782973747504417,0.5117460739649913,0.9716308111045967,0.3246016088284425,0.6470292022761541,0.7908304746391869,0.23721072405479898,0.553619750584388,0.8623697945204827,0.24474199041546638,0.6176278041050163,0.9058508876897489,0.3056405364521009,0.600210351237648,0.8628568171550891,0.29818746807064356,0.5646693490844455,0.9274438501945823,0.28602155294902404,0.6414222972455583,0.7116565608509274,0.35362425784151424,0.3580323030094132,0.9499770906565674,0.380006944394728,0.5699701462618395,0.852870616608122,0.37861188598164297,0.47425873062647905,0.978420728296976,0.3273396524283454,0.6510810758686306,0.7699476393298088,0.28761738336192927,0.48233025596787954,0.7281589127682063,0.30817516822302765,0.41998374454517867,0.868888467899256,0.3303158616946653,0.5385726062045907,0.6698944902894197,0.22162641827244567,0.4482680720169741,0.8422463184280023,0.30121749250257374,0.5410288259254286,0.6726563908846727,0.31905306517591897,0.3536033257087537,0.8639679378644209,0.3584672708239538,0.5055006670404671,0.5937755819391123,0.23587051112778865,0.3579050708113236,0.746517027863777,0.2666626257351387,0.4798544021286384,0.8331600266217823,0.4156624039843778,0.41749762263740453,0.8234148366829185,0.3084264225942061,0.5149884140887123,0.7384408197320067,0.3235462635515604,0.4148945561804463,0.8010014836795252,0.3338547714273427,0.4671467122521825,0.7204661130458077,0.2532931899975541,0.46717292304825353,0.7465389395483935,0.2624848137855916,0.4840541257628018
-440,0.9443302784076594,0.4455979150919627,0.49873236331569665,0.9513303548606135,0.43897711573232634,0.5123532391282871,0.9380350803925663,0.33459304059899175,0.6034420397935746,0.8786254153982138,0.3087301740542651,0.5698952413439486,0.9243486188711233,0.33081088479224013,0.5935377340788832,0.8939939134206135,0.32848783786763897,0.5655060755529746,0.8530639707069116,0.3286099589500069,0.5244540117569046,0.9485540611331049,0.43028662528848227,0.5182674358446226,0.9607593076816636,0.3153848677687955,0.6453744399128682,0.7844134608640672,0.23043360379702976,0.5539798570670373,0.879014559762302,0.25816395860868935,0.6208506011536127,0.910139757512813,0.30238837085036085,0.6077513866624521,0.8534796137656163,0.29077352428319914,0.5627060894824172,0.9320876207524984,0.29467097975220746,0.6374166410002909,0.6861937889284275,0.31781131818998287,0.36838247073844466,0.9540077032667292,0.39716926425211735,0.5568384390146118,0.8462357562927221,0.36918929961546737,0.4770464566772547,0.975764761417581,0.32493532279824294,0.6508294386193381,0.7912550386441409,0.29092679337673993,0.5003282452674009,0.713447028495882,0.30701007768433025,0.40643695081155184,0.8712846953770218,0.33220775497037996,0.5390769404066419,0.6839949829572358,0.22817965928930048,0.45581532366793537,0.8046081196007341,0.2997683630992346,0.5048397565014995,0.6823634931331327,0.32698768994219873,0.35537580319093404,0.8775545716440131,0.3608012219407977,0.5167533497032153,0.6255604154429488,0.25792685255821973,0.36763356288472915,0.7950361818792196,0.30899604610392034,0.48604013577529936,0.851757844711728,0.42353197128684034,0.4282258734248876,0.818095086901967,0.3072128785265285,0.5108822083754385,0.7284373750434914,0.32268941892086045,0.4057479561226309,0.8013401496581086,0.3284468670709156,0.47289328258719304,0.7674064454512631,0.2741092954728101,0.49329714997845303,0.7520297161050676,0.2495622180949854,0.5024674980100823
-430,0.9627385676492819,0.4384251385739481,0.5243134290753338,0.945217638120269,0.43117548264273853,0.5140421554775305,0.9383203323091609,0.32652208931181576,0.6117982429973451,0.8819679094823425,0.30308783808426604,0.5788800713980765,0.9285528224124115,0.3332689476135709,0.5952838747988406,0.8882032094209663,0.330799708902725,0.5574035005182414,0.8424485319425727,0.32810825841855434,0.5143402735240185,0.9715110065213619,0.43835034358381353,0.5331606629375484,0.9553613587310825,0.3162778688372584,0.6390834898938241,0.796557633262952,0.23333643890280578,0.5632211943601463,0.883949765532462,0.2676007886418798,0.6163489768905821,0.9233704364317807,0.30046924506859934,0.6229011913631813,0.855631810716442,0.2820539073088144,0.5735779034076276,0.9433916030963008,0.2946488584560356,0.6487427446402652,0.7038041235611956,0.3192652934408482,0.3845388301203474,0.9663930670599438,0.40404206728187797,0.5623509997780657,0.839781682361938,0.3670433652300778,0.47273831713186015,0.9788009393232795,0.33010766217056414,0.6486932771527153,0.8175558889103843,0.30583103138785905,0.5117248575225253,0.7098924558643472,0.30526244187628415,0.40463001398806303,0.8843449031524728,0.3340036455426585,0.5503412576098143,0.697949084968029,0.237904697874986,0.460044387093043,0.8053951628545425,0.2966257851782224,0.50876937767632,0.6626764172701474,0.32180787957593415,0.3408685376942132,0.8577146061146758,0.34830836880294547,0.5094062373117303,0.6243402246926554,0.2538925839861836,0.37044764070647185,0.7953765526502294,0.3004137292202867,0.4949628234299427,0.8412120630828632,0.41622852624573214,0.4249835368371311,0.7952239790201892,0.28523628237262366,0.5099876966475654,0.7269591016806272,0.3212423035445672,0.40571679813606,0.8092961123295919,0.33950458005418654,0.4697915322754053,0.819404488754819,0.2864580300259728,0.5329464587288462,0.7528340618061471,0.24995880521148986,0.5028752565946573
-420,0.9472434807256236,0.4433539619551524,0.5038895187704712,0.942989272166439,0.42476638225336255,0.5182228899130765,0.9308366643796796,0.31751148465232826,0.6133251797273513,0.8744966414156041,0.2987295089880481,0.5757671324275561,0.9435407142179122,0.34906478822249054,0.5944759259954217,0.89500650558304,0.3217010813234635,0.5733054242595764,0.8346021689797395,0.31109905474175065,0.5235031142379888,0.9706806316687453,0.43479692307193285,0.5358837085968124,0.9446581845830355,0.3005105512498449,0.6441476333331907,0.7934611362406349,0.23551173329508945,0.5579494029455454,0.8799007813043466,0.2624807151521966,0.61742006615215,0.9301475845356092,0.30672333732210455,0.6234242472135046,0.8564055038821875,0.2789116364296541,0.5774938674525335,0.9227064895374777,0.2951865761168277,0.62751991342065,0.6592891784432998,0.29555748663750625,0.36373169180579357,0.9644618810002792,0.4059893614736435,0.5584725195266357,0.8356724078396208,0.3725591578247059,0.4631132500149149,0.99735321696182,0.33319618797118844,0.6641570289906316,0.8663312327750521,0.3243840247626961,0.541947208012356,0.709182587826548,0.29190401607406347,0.41727857175248456,0.8690356720445248,0.32259852437444636,0.5464371476700783,0.7092970718254011,0.2349045930520464,0.4743924787733547,0.8038341315667756,0.2959152082121063,0.5079189233546693,0.6392593084727746,0.3311139795560027,0.3081453289167719,0.8972011921104166,0.3716672144776783,0.5255339776327382,0.6164595680194405,0.24685842174210618,0.36960114627733426,0.8029968169893195,0.3024217613488008,0.5005750556405187,0.8341238380749971,0.4059494303102327,0.4281744077647645,0.7635176597375082,0.2704005153364494,0.49311714440105875,0.7480530585891317,0.3253153447890864,0.4227377138000454,0.8213993893261085,0.3565507676428848,0.46484862168322366,0.8380600752396371,0.29754015304161474,0.5405199221980224,0.7531189342419461,0.249819161860608,0.503299772381338
-410,0.973684728521038,0.4491508408919123,0.5245338876291257,0.9405774306203514,0.41583096409366976,0.5247464665266816,0.9455616293291174,0.3185928317871312,0.6269687975419861,0.8581993010368597,0.2951563871028643,0.5630429139339954,0.9442945790167308,0.3522314618796068,0.5920631171371239,0.8743301454751281,0.315149554900505,0.5591805905746231,0.8391835893367247,0.309593953147393,0.5295896361893316,0.958930503139044,0.4426189893105456,0.5163115138284984,0.9314443365044857,0.29714539227140385,0.6342989442330819,0.8129414314023321,0.2432843804859972,0.5696570509163349,0.8851418764454703,0.27758078671696845,0.6075610897285018,0.9087822582465964,0.2941239002656672,0.6146583579809292,0.8533540073717232,0.2840593875474454,0.5692946198242778,0.9207206777965147,0.30530962157268804,0.6154110562238266,0.696772126396326,0.3113885827746411,0.38538354362168487,0.9540631868328548,0.397358982252418,0.5567042045804369,0.8233463921365154,0.3621765957562204,0.461169796380295,0.9969491279483574,0.33555092485872956,0.6613982030896278,0.8592684094851782,0.31665519658244345,0.5426132129027348,0.7135970251820017,0.2797455637608006,0.4338514614212012,0.8780266452303297,0.3302813007214283,0.5477453445089013,0.7191034385538772,0.2451483244595293,0.4739551140943479,0.7952288766542829,0.29446048371454575,0.5007683929397371,0.6612669773445582,0.33328983210106206,0.3279771452434962,0.8606893580115289,0.36585581430035324,0.4948335437111756,0.6038385425430551,0.22589426458731848,0.3779442779557366,0.8350320787795144,0.31518022554614744,0.5198518532333669,0.8179589420999627,0.39739911268523254,0.4205598294147302,0.7514158014122906,0.25744993939912014,0.4939658620131704,0.7315427877050585,0.3268126591437439,0.4047301285613146,0.8306831376596568,0.37213209048294843,0.45855104717670836,0.8675910504431684,0.3215358902386471,0.5460551602045214,0.7298990378573125,0.2315538115652623,0.4983452262920501
-400,0.9852627393550013,0.43462419690098264,0.5506385424540187,0.9407342473658707,0.4267156144001681,0.5140186329657026,0.942891820541121,0.3120991558034782,0.6307926647376428,0.8676958030030958,0.2911091373662091,0.5765866656368868,0.9452736098755185,0.343433429212868,0.6018401806626504,0.8988528856120026,0.3254794651455119,0.5733734204664908,0.8280314476782739,0.29497074385854377,0.53306070381973,0.9460191472763867,0.42691484927561146,0.5191042980007753,0.9259879002634781,0.2870984169915564,0.6388894832719216,0.8211328070614369,0.24350316611063016,0.5776296409508067,0.8821439700247475,0.285697813700985,0.5964461563237624,0.9028931761907988,0.286757843956259,0.6161353322345398,0.8535872763889534,0.2910437363574568,0.5625435400314966,0.9283304036796224,0.32602876789485236,0.60230163578477,0.7179700660721308,0.2785928238189789,0.4393772422531519,0.9504728631667871,0.39566225900444585,0.5548106041623413,0.824760141664211,0.36221275303314354,0.4625473886310674,1.0,0.32484072923372787,0.6751592707662721,0.8575161823331102,0.32401930779891724,0.533496874534193,0.720570126939056,0.28114611421375574,0.43942401272530024,0.855427608841465,0.31628410656044076,0.5391435022810243,0.7281760447051765,0.23910654709622384,0.4890694976089526,0.8167793145636573,0.3180251555436194,0.4987541590200379,0.6673531952050569,0.35499852886741773,0.31235466633763914,0.8772065505307322,0.3762771131924861,0.5009294373382461,0.6058887107580151,0.22558044226236992,0.3803082684956452,0.8440759943799968,0.33851971352903876,0.505556280850958,0.8123281310128558,0.3981360073642681,0.4141921236485878,0.7497840044206586,0.2608738127875489,0.4889101916331098,0.7213212371105469,0.31649244159175766,0.40482879551878914,0.822592783726831,0.3685411559798736,0.4540516277469574,0.9043955787977964,0.33258016049569644,0.5718154183020999,0.7519124156903269,0.2609654941279971,0.49094692156232983
-390,0.9249003999748048,0.3734764739229025,0.5514239260519023,0.9366585801498227,0.42382077727788087,0.5128378028719419,0.9442509620260716,0.304457014587,0.6397939474390717,0.8569710739103105,0.29547712064944787,0.5614939532608626,0.953251552431683,0.34575131512431595,0.6075002373073671,0.8836584899696406,0.3293442225276947,0.5543142674419459,0.8453206702563534,0.3024476374377493,0.5428730328186041,0.935684872743432,0.425414660332896,0.510270212410536,0.9100051782649816,0.27618554450954125,0.6338196337554404,0.8292362497422203,0.2525236241367651,0.5767126256054552,0.8791203345915138,0.28782760418105985,0.5912927304104539,0.8992590669285709,0.28378413974246086,0.6154749271861101,0.8535007240839178,0.28499774119594173,0.568502982887976,0.9213843166816694,0.3127730065734282,0.6086113101082412,0.7572225431702001,0.2865472092899066,0.4706753338802934,0.9525758693021957,0.3977205203284627,0.554855348973733,0.8378544995019335,0.35485474717928045,0.4829997523226531,0.9893697037935693,0.3212672966169484,0.6681024071766208,0.8386079863500712,0.31277333950709296,0.5258346468429782,0.7447265699943838,0.28288328513672373,0.46184328485766013,0.8503381855233043,0.30796387226264293,0.5423743132606614,0.73116169119162,0.2369233382853136,0.49423835290630636,0.812724736284559,0.3242431702549871,0.48848156602957193,0.6820502842607796,0.3531548675506117,0.3288954167101679,0.8754250138794134,0.39036644413570615,0.4850585697437073,0.5802440587962643,0.20035077903295237,0.3798932797633119,0.8414167505937061,0.3319780670670297,0.5094386835266763,0.8640370833474669,0.4237401732755202,0.44029691007194666,0.7853080264873166,0.27917314144581185,0.5061348850415047,0.722513895596511,0.3018222229146219,0.42069167268188906,0.8152577086827506,0.35315066873091644,0.46210703995183416,0.9295851337658254,0.33650811213734144,0.5930770216284839,0.7533395707363394,0.26303221572104846,0.49030735501529094
-380,0.8789997480473671,0.32085577286470146,0.5581439751826657,0.9136645407543199,0.40679204688193427,0.5068724938723856,0.9587093189750321,0.31308169018285953,0.6456276287921725,0.8521943967098531,0.2954267043394498,0.5567676923704032,0.9536831207132908,0.3423175327097852,0.6113655880035055,0.8891680204650205,0.3259499253879459,0.5632180950770747,0.825445161992879,0.28581568144738656,0.5396294805454924,0.9200926386944951,0.41162914031875364,0.5084634983757413,0.885096725139692,0.27044095137423735,0.6146557737654545,0.8358197080834484,0.2542917050937271,0.5815280029897213,0.8634894830279045,0.28572258978710674,0.5777668932407978,0.9023174384562703,0.2809289697681244,0.6213884686881458,0.8379793625528286,0.2846082558232813,0.5533711067295473,0.904742295407789,0.3124633084270227,0.5922789869807664,0.8017229242622107,0.27355367086272436,0.5281692533994864,0.9457764477631174,0.39065799929840134,0.555118448464716,0.845879607115029,0.362789461600068,0.483090145514961,0.9841339959168642,0.32201026937124666,0.6621237265456175,0.8364101702118213,0.3101267629308021,0.5262834072810192,0.7739305759523918,0.28176528658087785,0.4921652893715139,0.8643340996482461,0.3044104921994603,0.5599236074487858,0.7308219202839618,0.23732997899926625,0.4934919412846955,0.8538374886233084,0.3488410694836101,0.5049964191396983,0.7167239301069656,0.35350841392925275,0.3632155161777128,0.8405483265984803,0.38016058688512816,0.4603877397133521,0.5635495369572242,0.199807783825969,0.3637417531312552,0.8713740410558644,0.35072798935680805,0.5206460516990563,0.9084730021674061,0.4342368285924493,0.4742361735749568,0.8164617634398097,0.29533083195696574,0.521130931482844,0.6899018696522942,0.28152798766143733,0.40837388199085684,0.8092907366791382,0.3624102266374231,0.44688051004171503,0.9532460196368464,0.35916735578098974,0.5940786638558567,0.7681557302649035,0.27222354107609165,0.49593218918881177
-370,0.9775998362307886,0.3915363599143361,0.5860634763164525,0.9113138577389848,0.40014144870445845,0.5111724090345263,0.9562688303552784,0.30412515288011216,0.6521436774751663,0.8411682424445259,0.28597525524597794,0.555192987198548,0.9661389980993336,0.3459301234660562,0.6202088746332773,0.8863691495696023,0.3199607459735219,0.5664084035960805,0.8258399108606498,0.28255462799294506,0.5432852828677047,0.9340484504264591,0.4292145983791472,0.5048338520473119,0.8763478824034567,0.26851942990583544,0.6078284524976213,0.8465873106431355,0.2593311022084786,0.5872562084346569,0.8559928111233192,0.28390917086827794,0.5720836402550412,0.8968451077344533,0.27744161718332544,0.6194034905511278,0.823032201679537,0.27053506212766676,0.5524971395518702,0.9028398639370122,0.32196185267557076,0.5808780112614413,0.8306082422677159,0.2841659910576881,0.5464422512100278,0.9690509088566089,0.4062417222098925,0.5628091866467164,0.8411195016080949,0.3580673212339032,0.4830521803741917,0.9888958175868723,0.32927560615647977,0.6596202114303924,0.8629853510638635,0.32021515129411093,0.5427701997697526,0.7954132408702599,0.2880825888730365,0.5073306519972233,0.8702773070089653,0.29821895784585295,0.5720583491631124,0.7526287063041962,0.24777612711769448,0.5048525791865017,0.8470935350551303,0.3490145174044731,0.49807901765065726,0.7289367033342509,0.36493104659219255,0.36400565674205826,0.8398301877932975,0.379017088941491,0.46081309885180655,0.5676746488338507,0.21641765622209536,0.3512569926117553,0.8818167406467977,0.3593056436271401,0.5225110970196576,0.89481588744928,0.4229330981508622,0.47188278929841776,0.8059947550472748,0.30153898758368874,0.504455767463586,0.7255154483028418,0.3046904886783994,0.4208249596244424,0.8063475680557347,0.36673224960220185,0.43961531845353286,0.9374148312931667,0.3507349258668282,0.5866799054263385,0.7941098434598036,0.2709779223862256,0.5231319210735781
-360,0.8873515841521794,0.3315657281431091,0.5557858560090703,0.9239376057532928,0.4055547627597865,0.5183828429935062,0.9552061271365928,0.29521708975926975,0.6599890373773231,0.8463782853734776,0.29109304705450756,0.55528523831897,0.9847792158481586,0.3521729628542226,0.6326062529939359,0.853120842123834,0.30534707469291444,0.5477737674309195,0.8369239923694849,0.28421724021927036,0.5527067521502146,0.9269205256662055,0.4166324731709453,0.5102880524952602,0.8889197968065939,0.26773627082183205,0.6211835259847619,0.8503893651343647,0.26378427946775423,0.5866050856666105,0.8594319224622855,0.28783808637134206,0.5715938360909435,0.8913257396160243,0.2738075079210976,0.6175182316949267,0.8059043449257128,0.26175633626203815,0.5441480086636746,0.8937616243157287,0.31553476531857216,0.5782268589971565,0.8471845310626399,0.32134066712947906,0.5258438639331608,0.9752596988853173,0.41656524509417886,0.5586944537911384,0.8466063683811845,0.366931277671616,0.4796750907095685,0.9826912144619785,0.31659272143848344,0.666098493023495,0.9027696289084179,0.3525449315442116,0.5502246973642063,0.798564915426287,0.2844094142106163,0.5141555012156708,0.8633958332266637,0.2966675541583251,0.5667282790683386,0.7441380481968647,0.24502904318343652,0.4991090050134282,0.8577316742013935,0.37584112916461515,0.4818905450367784,0.7529493835479921,0.3913853323335959,0.3615640512143962,0.8457134018511409,0.37921872022140773,0.4664946816297332,0.5766887821938864,0.2180817403925463,0.3586070418013401,0.8930412050679498,0.365370149327962,0.5276710557399878,0.8725289172677817,0.405228911068509,0.4673000061992727,0.8086095990572518,0.3048468492121886,0.5037627498450632,0.6946690415976431,0.30827711913256167,0.3863919224650814,0.8056729239237947,0.36692846084376207,0.4387444630800327,0.9163832562689992,0.3545260252274077,0.5618572310415915,0.7940176788482216,0.2523662565806929,0.5416514222675287
-350,0.9048878810783573,0.334833238851096,0.5700546422272613,0.9148735978622742,0.40542930936337107,0.5094442884989031,0.962380306058527,0.2886507025027593,0.6737296035557677,0.845604877724358,0.2834630212456476,0.5621418564787104,0.9796787630877772,0.3473065061953779,0.6323722568923993,0.8470765306497497,0.30625307820666436,0.5408234524430854,0.8483133722637389,0.28056727162416795,0.567746100639571,0.941588318961253,0.421635806023137,0.519952512938116,0.907685657917824,0.27274763304788685,0.6349380248699371,0.8739219050470389,0.2729439647095647,0.6009779403374742,0.8663835204721941,0.29951429341937624,0.5668692270528178,0.902280749286913,0.2648826322879742,0.6373981169989389,0.8164077837965641,0.255907722576641,0.5605000612199231,0.8888030506969059,0.31457504139234843,0.5742280093045575,0.8761572332234558,0.3446770912727502,0.5314801419507056,0.975293704941975,0.4165097615280532,0.5587839434139217,0.845971808171183,0.3654596765008434,0.4805121316703396,0.9768190663890698,0.3046574013953928,0.6721616649936769,0.9297253839835338,0.3585072610390311,0.5712181229445028,0.7962382226439183,0.27464044399019094,0.5215977786537275,0.8475809878806188,0.29069362593250625,0.5568873619481125,0.7469104342199908,0.2466465695789371,0.5002638646410538,0.8808282231472778,0.39047976067916984,0.490348462468108,0.768313227854709,0.4039801254733725,0.36433310238133654,0.8943507334683066,0.3987051404928089,0.49564559297549765,0.5719897058018935,0.21782159820212843,0.354168107599765,0.9062161960535641,0.384808584181929,0.5214076118716352,0.8898167003727752,0.41687652569364597,0.47294017467912913,0.8402640183420699,0.3149597164428352,0.5253043018992346,0.6562858641407926,0.2932468526106065,0.36303901153018603,0.8166688169268481,0.3713042403130779,0.44536457661377027,0.9011402415588349,0.3400167716838072,0.5611234698750277,0.8326737512393347,0.2573012526008574,0.5753724986384773
-340,0.8821511243386243,0.3204069822373394,0.561744142101285,0.9094587156394909,0.40163904862416827,0.5078196670153226,0.9663290874921695,0.2992218029412642,0.6671072845509054,0.8314067866789382,0.27160124345928827,0.5598055432196499,0.9948686420941326,0.3473175437473372,0.6475510983467955,0.8736685607592052,0.3140175099421481,0.5596510508170571,0.8448617503903736,0.27294842401862124,0.5719133263717523,0.9301933703001514,0.413022288753124,0.5171710815470273,0.908802622513042,0.29295998470771334,0.6158426378053287,0.8788660414352756,0.2878852432760059,0.5909807981592696,0.856205313708132,0.29946950587907933,0.5567358078290526,0.9154154719167927,0.26919313931347977,0.646222332603313,0.8303057618502772,0.2664766034342266,0.5638291584160506,0.848217278774276,0.2881911416120299,0.5600261371622461,0.9081398340671984,0.3512745949987135,0.556865239068485,0.9888478032087399,0.42071219421395895,0.568135608994781,0.8535883385550468,0.3646967579577647,0.48889158059728205,0.9790635971820302,0.30451780700892395,0.6745457901731062,0.9717471211145751,0.39567667682588414,0.5760704442886909,0.7958806724037493,0.27126377440498406,0.5246168979987651,0.8443104957835612,0.2955180817891832,0.5487924139943781,0.7653556570048833,0.25443057649002193,0.5109250805148614,0.8772063321546335,0.4006050161884726,0.47660131596616084,0.7336917834872486,0.38043488577367335,0.3532568977135752,0.9070065488734887,0.4150787052509757,0.4919278436225131,0.5744094410968916,0.22906345714518722,0.3453459839517044,0.8798444552202619,0.3878315118057369,0.49201294341452495,0.8815003175665165,0.3982389386845143,0.4832613788820021,0.8626893968304366,0.32904751292157297,0.5336418839088636,0.6554947974817423,0.27978314041346647,0.3757116570682758,0.8209989033673074,0.3636089966885993,0.4573899066787081,0.9249321562095995,0.3317881643159133,0.5931439918936862,0.7952409546019467,0.23519571015626092,0.5600452444456857
-330,0.8895679799697657,0.33828184051398336,0.5512861394557823,0.9116949224305968,0.40613341655075297,0.5055615058798438,0.9542925752468454,0.30370380037586137,0.6505887748709841,0.8177622023560507,0.2663000220973614,0.5514621802586893,0.9998554080693335,0.3470129073132612,0.6528425007560723,0.8695171166667892,0.3108216882171762,0.558695428449613,0.8224660720154165,0.2654015257140968,0.5570645463013197,0.9312475571247621,0.40828493534591115,0.5229626217788511,0.8985373897835542,0.29322531729355056,0.6053120724900036,0.8827162497003475,0.2908100616263623,0.5919061880739851,0.8466541325082262,0.29444663088110434,0.5522075016271218,0.9129808162681659,0.2701884506257855,0.6427923656423803,0.828391055980342,0.27072188844463396,0.557669167535708,0.8361952051239728,0.2950776712741356,0.5411175338498372,0.9362556860384393,0.3774777049037075,0.5587779811347318,0.9925598327617929,0.42321790365189255,0.5693419291099004,0.846796194085031,0.3658772930493059,0.4809189010357252,0.980288721600119,0.31394777516854644,0.6663409464315726,0.9936999108822028,0.39810918040169607,0.5955907304805067,0.7993305961845029,0.25629375630073287,0.54303683988377,0.838221364313619,0.2927212030290773,0.5455001612845418,0.7502051276490384,0.255968582034794,0.49423654561424435,0.872019679811408,0.39109895110633663,0.4809207287050714,0.7489773255758773,0.3919500574216266,0.3570272681542506,0.9053078743919988,0.41881026496559837,0.4864976094264004,0.5666258215899437,0.2261234374693533,0.34050238412059036,0.877186765638405,0.3859260571698559,0.49126070846854913,0.8779468476698338,0.39362106536255803,0.48432578230727574,0.8769695285953724,0.33173562751676827,0.545233901078604,0.6467290172597936,0.26128048938810905,0.3854485278716845,0.8192276265428117,0.3621333806390573,0.45709424590375436,0.901119859304208,0.3408728263781316,0.5602470329260765,0.8019382497102401,0.26197930485539933,0.5399589448548407
-320,0.956368890148652,0.39673878810783575,0.5596301020408163,0.9055430015038726,0.4121912474301656,0.493351754073707,0.9470456850520538,0.3087898606926588,0.6382558243593951,0.8310056015738471,0.27846215236881566,0.5525434492050313,0.9963211839319733,0.3400106843502966,0.6563104995816768,0.8910811029352309,0.3242224541852584,0.5668586487499724,0.8030280932851857,0.2545352366840317,0.5484928566011539,0.93588597915305,0.4102797811832517,0.5256061979697983,0.9042591586103991,0.2939885051076523,0.6102706535027468,0.8886705685181094,0.2864071317832703,0.6022634367348392,0.8513625417977337,0.3014897098243852,0.5498728319733486,0.9090513121552158,0.26942550405274207,0.6396258081024738,0.8265016824923687,0.2681780950893178,0.5583235874030509,0.8296200752464398,0.2936551017664706,0.5359649734799692,0.8659575604285707,0.34476933010335603,0.5211882303252147,0.9956490145402739,0.4304021305689392,0.5652468839713347,0.8488625824611897,0.36785509609700273,0.48100748636418694,0.9755847581297659,0.3189419480212955,0.6566428101084704,0.9775350207571524,0.3938832207996499,0.5836517999575025,0.8131268030124916,0.2457311989618834,0.5673956040506082,0.8702709068287363,0.3057801307684824,0.5644907760602539,0.7665737718546792,0.26698402715275593,0.4995897447019233,0.8923447920862987,0.39341905017680495,0.49892574190949374,0.7327663936371143,0.3608688224295517,0.37189757120756256,0.8791703839556743,0.39350139622756164,0.4856689877281126,0.5739923877439994,0.2405365535908397,0.33345583415315977,0.8584865778905094,0.37370223929774826,0.48478433859276115,0.8625960448640195,0.38322500201768783,0.47937104284633175,0.8946689543371606,0.3362371890961157,0.558431765241045,0.6309076840787882,0.25214946832357915,0.378758215755209,0.8332446351008472,0.37990796886423256,0.4533366662366146,0.9117157199594684,0.3706221828812355,0.5410935370782329,0.8037340632025806,0.27375682506877436,0.5299772381338063
-310,0.9161529195011338,0.3400435405643739,0.5761093789367598,0.9013873577476097,0.4032856244521215,0.49810173329548824,0.9339744354622199,0.3066010649404886,0.6273733705217314,0.8514499516217962,0.2921228270034047,0.5593271246183914,0.9912041748436531,0.352686209020329,0.6385179658233241,0.880993773752729,0.3178583767651448,0.5631353969875843,0.790785044657181,0.2557778205584432,0.5350072240987378,0.9424965414563024,0.4134472071347364,0.5290493343215659,0.919959429791714,0.2986617822646564,0.6212976475270575,0.919252402192881,0.29634774561826827,0.6229046565746127,0.8569838545681862,0.30012797801408236,0.5568558765541038,0.897848885778149,0.2652786871674456,0.6325701986107034,0.8403817167755255,0.2659066248400893,0.5744750919354362,0.8257335336728668,0.2691617219897595,0.5565718116831073,0.8343754702966693,0.30493914664517663,0.5294363236514926,0.9784526886262269,0.41808477888904005,0.5603679097371869,0.8600767618989079,0.37216504350624346,0.4879117183926644,0.9799030002690865,0.3151141230028589,0.6647888772662276,0.9642434660163076,0.39062931119237077,0.5736141548239369,0.8488574089642206,0.2575826813128547,0.5912747276513658,0.8551946422811266,0.30547292211748683,0.5497217201636398,0.7599283589426619,0.2713630958190105,0.4885652631236513,0.881423168166152,0.3880701401011593,0.4933530280649926,0.7124457816459601,0.34939636108237393,0.36304942056358613,0.8641281380594232,0.3863421047543551,0.47778603330506814,0.6080792731709784,0.267254808243204,0.3408244649277744,0.8634118517413306,0.3714408718465192,0.4919709798948114,0.8511004878710645,0.3686344873727833,0.48246600049828114,0.8912038662445467,0.32653188949574574,0.564671976748801,0.6208661574066862,0.23988014561165724,0.3809860117950289,0.8438588569216875,0.3835177181438954,0.4603411387777921,0.9383960912659127,0.37356887455013454,0.5648272167157782,0.8556031894541342,0.2918238818058678,0.5637793076482663
-300,0.8695889235323759,0.32086167800453513,0.5487272455278408,0.9033146355500425,0.4075071312415025,0.4958075043085401,0.9587484711988784,0.325914297646392,0.6328341735524864,0.8590005985595953,0.2942134948371553,0.56478710372244,1.0,0.3638109576400831,0.6361890423599169,0.8718639046729934,0.3066518667715401,0.5652120379014532,0.7799848712010283,0.25702623815996467,0.5229586330410636,0.9520896415602613,0.4202053555934342,0.5318842859668271,0.9337824016022664,0.2999998573480721,0.6337825442541943,0.9275673027501039,0.29835031451742067,0.6292169882326832,0.8672011313142094,0.30240928379005505,0.5647918475241543,0.8876812821265418,0.2572051884129959,0.6304760937135461,0.8525085391237529,0.2653398127936973,0.5871687263300556,0.8350483009993721,0.25845841791893054,0.5765898830804416,0.7824692820420707,0.2804424551063902,0.5020268269356805,0.9705972895383052,0.41640237398071317,0.5541949155575919,0.8773183593997169,0.3776501024154869,0.49966825698423,0.9698494492909615,0.3118621248286066,0.657987324462355,0.9467640090957239,0.37393003142908793,0.572833977666636,0.8776515402566687,0.26566157259316364,0.6119899676635051,0.8559677840527989,0.29974348077641866,0.5562243032763803,0.7599970360410183,0.26712318864153084,0.4928738473994875,0.8722845142712203,0.3797614251824001,0.49252308908882025,0.7401837492051139,0.36320839779425024,0.3769753514108636,0.8476551386974619,0.39364226191627055,0.4540128767811914,0.6258184930128079,0.2795124605012279,0.34630603251157993,0.8630979024456961,0.3687256767006105,0.4943722257450856,0.8516525740432943,0.36829996058198305,0.48335261346131125,0.8779693667894967,0.31464373704408144,0.5633256297454152,0.6381207579699533,0.23866671513464577,0.39945404283530755,0.8361286715692599,0.3916188233776287,0.4445098481916312,0.9230948415425291,0.3733912577598155,0.5497035837827136,0.8704165561156806,0.3004761838265071,0.5699403722891735
-290,0.8611800044091711,0.31291335978835977,0.5482666446208113,0.9031233191205089,0.4087961648896716,0.4943271542308374,0.9603835426423649,0.3191502848790383,0.6412332577633266,0.8660031022120961,0.30108942137093747,0.5649136808411586,0.993186519175539,0.362410292296451,0.6307762268790881,0.8630538015392871,0.3074770099311217,0.5555767916081654,0.7920742983484719,0.26140542264380623,0.5306688757046656,0.9562771959927926,0.41820402245255756,0.5380731735402351,0.9301790139042834,0.3014434948581113,0.6287355190461722,0.9341685570512304,0.2997049011120381,0.6344636559391923,0.8730520993444819,0.31076835407695264,0.5622837452675293,0.8860820106417406,0.2632560791131381,0.6228259315286025,0.8701303773258293,0.26458300788259287,0.6055473694432365,0.8240931544798177,0.25330245427272835,0.5707907002070893,0.797455664677868,0.2510425415196105,0.5464131231582575,0.9743021599215355,0.40702744109793026,0.5672747188236053,0.8787989998897203,0.38905591542089785,0.4897430844688225,0.9724769462625898,0.3108969031169039,0.6615800431456861,0.9537063172149578,0.37343052776130387,0.580275789453654,0.885845545272837,0.27502590059056836,0.6108196446822687,0.8568804497534651,0.31345394686314365,0.5434265028903214,0.7677268241902427,0.26724608450174764,0.5004807396884952,0.8624949644152008,0.35837697506826016,0.5041179893469406,0.7633208682529589,0.37026983418912124,0.3930510340638377,0.880405030286123,0.4038481191668485,0.47655691111927456,0.6408097028907784,0.2898706618450895,0.350939041045689,0.8331592624367439,0.35912535591281536,0.4740339065239285,0.869962652306188,0.3837770881899176,0.4861855641162703,0.8889950633943209,0.32111749854222066,0.5678775648521003,0.6294190247204003,0.23177733810396728,0.39764168661643307,0.8199103341504322,0.38180288564916354,0.43810744850126865,0.9359385737080562,0.3839871184150759,0.5519514552929804,0.8468559299548952,0.2799793327840695,0.5668765971708257
-280,0.853656856261023,0.3408781336608718,0.5127787226001512,0.9008494763104783,0.4091254800552622,0.4917239962552161,0.9374683053426006,0.3064015750380336,0.6310667303045671,0.8783336444126929,0.310763989453337,0.5675696549593559,0.9838233638484853,0.36102507952556184,0.6227982843229235,0.8691330299844895,0.28953336224703574,0.5795996677374537,0.7965623790716985,0.2726411810574992,0.5239211980141993,0.9524480650806291,0.42178014852681445,0.5306679165538146,0.927432964292796,0.3065290360866582,0.6209039282061377,0.9318529886221008,0.29472203234049327,0.6371309562816074,0.8837448863587635,0.307209174012935,0.5765357123458285,0.891212849864156,0.2586614662120973,0.6325513836520588,0.8782947929288878,0.25288261396405337,0.6254121789648345,0.8359739921622547,0.2537550900251672,0.5822189021370874,0.7705267808162651,0.2516153932044255,0.5189113876118396,0.9836842519741411,0.4124684101631575,0.5712158418109836,0.9051757334051658,0.39795241340784143,0.5072233199973244,0.9659793786029357,0.30540772122266313,0.6605716573802726,0.9713554468099952,0.3743217057336678,0.5970337410763273,0.8766852825344557,0.26516623469946593,0.6115190478349897,0.8479291576850804,0.30361430977896336,0.5443148479061171,0.7663334020104317,0.26315979714953897,0.5031736048608927,0.8922981663011205,0.35555145248645986,0.5367467138146607,0.7539886675335276,0.3612033864522926,0.392785281081235,0.8389656591547506,0.37842600546337907,0.46053965369137156,0.6386088173750207,0.2879526293458972,0.3506561880291235,0.8105595757643578,0.33052022330809305,0.48003935245626467,0.8683648774941838,0.3925613406336592,0.47580353686052457,0.859871532240584,0.31417663706331495,0.545694895177269,0.6315741187915548,0.22341661170744034,0.40815750708411447,0.7911747946501526,0.3617947146604739,0.42938007998967875,0.9187417743043828,0.40338811306910166,0.5153536612352811,0.8574101744145453,0.29341581600592087,0.5639943584086243
-270,0.8344730253212396,0.3113622763920383,0.5231107489292013,0.8871327155799005,0.40132698330058475,0.4858057322793157,0.9366535662082749,0.3040188825582436,0.6326346836500313,0.90613984840781,0.3216067141652668,0.5845331342425432,0.9748277590016755,0.3563341199428696,0.6184936390588058,0.8724556554466799,0.28458434102486824,0.5878713144218117,0.7979916422136272,0.2732653898582599,0.5247262523553673,0.9476279985533314,0.42159688220192054,0.5260311163514108,0.9056086458480443,0.3099769331832635,0.5956317126647808,0.9093473802776798,0.2754573823399175,0.6338899979377622,0.8854849299456165,0.30861378751075613,0.5768711424348604,0.8947886327545852,0.2587376667946084,0.6360509659599768,0.8961541222118548,0.25737911176224715,0.6387750104496076,0.8179944832890624,0.25166888163234746,0.566325601656715,0.7894964245316451,0.2866443027958075,0.5028521217358377,0.985903594619168,0.41499201752564774,0.5709115770935203,0.8995062723836142,0.39918356868707505,0.5003227036965392,0.9639267900913701,0.30742541113761157,0.6565013789537585,0.9889411473678535,0.37341149905015014,0.6155296483177034,0.8932599163506852,0.26451566767710943,0.6287442486735758,0.8214016906716093,0.28153880813283705,0.5398628825387722,0.7645152661960478,0.2678985169361339,0.4966167492599139,0.9002693105351894,0.37776770660817927,0.5225016039270102,0.7533717409667714,0.36892208692020767,0.3844496540465637,0.864211000229252,0.3819200269578259,0.48229097327142606,0.6635907261373737,0.304814385450206,0.3587763406871677,0.7637951185547142,0.2988408743332463,0.4649542442214679,0.9026386677879943,0.42024518708352293,0.4823934807044713,0.8556432088852797,0.32604341892762395,0.5295997899576557,0.6505718356035388,0.23519606163049744,0.41537577397304143,0.7820200619274932,0.3684954629510171,0.41352459897647614,0.8713646792997822,0.3829796526863812,0.48838502661340105,0.8565695214422365,0.29329292985714484,0.5632765915850917
-260,0.7948003275384228,0.29900675547996974,0.49579357205845304,0.8993016950322024,0.40840569119332837,0.49089600383887394,0.94340825701757,0.31371931211407095,0.6296889449034991,0.9201437830253648,0.31974131069533746,0.6004024723300273,0.9760176071028854,0.35166082044331226,0.6243567866595732,0.8840297125046862,0.28512095973889456,0.5989087527657917,0.8085254087984273,0.2814073283279955,0.5271180804704317,0.949725019421365,0.41933281326783317,0.5303922061535318,0.8987884571766045,0.31291698941665347,0.585871467759951,0.9091955912079583,0.2703897210535627,0.6388058701543956,0.9044967643384452,0.3225408066903056,0.5819559576481396,0.905548907603501,0.2720172646060524,0.6335316429974487,0.8835533732177614,0.2482066784602978,0.6353466947574635,0.8135906437127022,0.24457645375202708,0.5690141899606751,0.7528072159893585,0.2743304189099312,0.47847679707942736,0.9964078865414766,0.42470164159764034,0.5717062449438363,0.8744962839358642,0.3922775287947514,0.4822187551411128,0.9555603107444514,0.31103833427161576,0.6445219764728356,0.9968396482225598,0.3663534329380647,0.6304862152844951,0.8878251527001148,0.25569725785128006,0.6321278948488347,0.8375199045605124,0.2802613321591136,0.5572585724013989,0.7620410833631537,0.26842263163411734,0.4936184517290363,0.9128825179416021,0.37788893364964266,0.5349935842919594,0.7456957507996318,0.36691707557825004,0.3787786752213817,0.8499007034998218,0.37219200821992726,0.4777086952798946,0.6577106867857058,0.2958601260863775,0.36185056069932825,0.7575394457085307,0.2964116528031631,0.4611277929053676,0.9044469839368656,0.4233471627800346,0.4810998211568311,0.8636983938477132,0.3454372269525848,0.5182611668951285,0.6692700895445914,0.24909771663888414,0.4201723729057073,0.7778808110781404,0.36327301853524274,0.4146077925428977,0.853256501939226,0.37452392876693186,0.4787325731722941,0.8401558419795842,0.27724232310678526,0.5629135188727988
-250,0.7927433704963467,0.32532005857898716,0.46742331191735953,0.8990554927417369,0.4079399454591359,0.49111554728260104,0.9368139038868837,0.31560234764191747,0.6212115562449662,0.9379085598312877,0.32579663133234216,0.6121119284989456,0.9587515645729903,0.34653608506862044,0.6122154795043697,0.8574799503076369,0.27607562648397127,0.5814043238236656,0.8093537980480349,0.287472459946602,0.521881338101433,0.9668839372742621,0.4370772102648604,0.5298067270094017,0.9170507569824552,0.32710515016255187,0.5899456068199034,0.9203588921700917,0.2822397367035392,0.6381191554665525,0.9286505895279107,0.32902928247501667,0.5996213070528941,0.9017040708044524,0.2732618741204007,0.6284421966840517,0.8966660474306631,0.24998522277718904,0.6466808246534741,0.819810131213319,0.25249757941970735,0.5673125517936117,0.7431682581910509,0.2428405676086355,0.5003276905824154,1.0,0.43297943170509945,0.5670205682949006,0.8912714525643645,0.399572259413999,0.4916991931503655,0.9658342739117378,0.3181163206960617,0.647717953215676,0.9921966427010621,0.3645742484451957,0.6276223942558664,0.8617501473804648,0.25204501295901605,0.6097051344214488,0.8459143809489675,0.28699432176010076,0.5589200591888668,0.7697329183790759,0.2553396443972139,0.514393273981862,0.9173791086641899,0.3633920445220298,0.5539870641421601,0.7290102599633641,0.37589335712455274,0.3531169028388113,0.8793913497418844,0.4120155670396385,0.46737578270224583,0.6650999637659092,0.29682843312848856,0.36827153063742063,0.7498445795566165,0.30172547776244296,0.4481191017941736,0.8897886281945262,0.4185070513802739,0.47128157681425226,0.8841103577131029,0.35343898544663,0.5306713722664729,0.6953147043193625,0.2614397413194715,0.4338749629998909,0.7658716079645637,0.3549488238076807,0.410922784156883,0.8353958233848519,0.3756100117634727,0.4597858116213792,0.8467051151359428,0.26975185376548294,0.5769532613704599
-240,0.8221962396069539,0.3173048154446964,0.5048914241622575,0.9056261143789979,0.4081343982235799,0.49749171615541793,0.9573539062733049,0.3188762193121141,0.6384776869611908,0.9419654637549638,0.3311128703185238,0.61085259343644,0.9348309819668477,0.3473153362369453,0.5875156457299022,0.8606812852385748,0.2841818769893485,0.5764994082492263,0.8062133082871983,0.2894306476798295,0.5167826606073688,0.9612837724967523,0.4227159420618921,0.5385678304348602,0.9498806716623371,0.34230613959632356,0.6075745320660136,0.9292474507287446,0.28645109827243104,0.6427963524563135,0.93330277616045,0.3207674106798272,0.6125353654806227,0.90540121017814,0.2853561295372273,0.6200450806409128,0.8956421969930463,0.2500253323819617,0.6456168646110846,0.8011023212046237,0.24740287474751943,0.5536994464571042,0.6998111531310228,0.2119405593556875,0.4878705937753353,0.9980509160157788,0.4232304321990822,0.5748204838166966,0.89801659257438,0.41077739953248643,0.4872391930418936,0.9829667296984302,0.3195462447732464,0.6634204849251838,0.9771433464525725,0.34710430588018887,0.6300390405723836,0.8793590606719154,0.2719317829024708,0.6074272777694446,0.8510985269345185,0.2986759307142089,0.5524225962203095,0.7719360074026683,0.26272966163878014,0.5092063457638881,0.9386852274592304,0.34786379302627457,0.5908214344329559,0.7469177399607065,0.38858543483831776,0.35833230512238873,0.8780213618673819,0.4050579068463487,0.4729634550210332,0.6750534994802317,0.3205467941088117,0.3545067053714201,0.7335549628855981,0.30715897646312806,0.42639598642247006,0.9013660623740407,0.43916817457151913,0.4621978878025216,0.8967892218969143,0.36614227315884756,0.5306469487380668,0.7049598321623123,0.26901459405470995,0.4359452381076024,0.777453446867071,0.34987152195415644,0.42758192491291447,0.8132577831095168,0.37175194213769086,0.4415058409718259,0.8593372526567148,0.2752342517211043,0.5841030009356104
-230,0.7734453735197783,0.2930248488284203,0.48042052469135804,0.9008181129613745,0.40263483495821617,0.4981832780031583,0.9381320287563762,0.3149460817945888,0.6231859469617874,0.9670191517616746,0.3378772373578421,0.6291419144038325,0.9300715895620079,0.35378554919547284,0.5762860403665351,0.8592496894227306,0.2750464947036468,0.5842031947190838,0.8016980035041255,0.2860859774701459,0.5156120260339795,0.9569599846899637,0.41753420836245864,0.539425776327505,0.9587964171541796,0.35176110937551264,0.607035307778667,0.9268952435586476,0.28606482126051924,0.6408304222981284,0.9460519783228305,0.319872612800279,0.6261793655225515,0.9197212752026371,0.29278803820189203,0.6269332370007451,0.9035891763176005,0.2550886422265475,0.648500534091053,0.7986979064745631,0.24600582981236035,0.5526920766622027,0.6238985955424371,0.18681761470384053,0.4370809808385966,0.9825495235572483,0.41530881079030074,0.5672407127669475,0.8972789841251476,0.40860434718940447,0.4886746369357431,0.9731436931348032,0.306547435917452,0.6665962572173512,1.0,0.3627681066115257,0.6372318933884743,0.8897751096196712,0.2753694976506333,0.6144056119690379,0.8458247784257604,0.3165170731207791,0.5293077053049814,0.7803742540402014,0.2643399588660327,0.5160342951741688,0.9519176252928099,0.3344672724288677,0.6174503528639422,0.7657078995074079,0.4032421863877526,0.36246571311965525,0.8809022033050957,0.4170646352545388,0.463837568050557,0.6745538613049847,0.32311518208404866,0.3514386792209361,0.7826087632262797,0.32472614917875836,0.45788261404752134,0.9167613127954158,0.4559483191198436,0.46081299367557216,0.9141482447115429,0.3715185023492381,0.5426297423623048,0.6885014912558572,0.2541176144753082,0.4343838767805491,0.7591278544703909,0.33913366017288094,0.41999419429751,0.8023183358762622,0.37131517953854576,0.43100315633771646,0.8319559844158021,0.25633771347977263,0.5756182709360294
-220,0.7803858812043336,0.31304130448475687,0.46734457671957674,0.9070437377584928,0.4068516372452316,0.5001921005132612,0.9407067535721744,0.31200593622289174,0.6287008173492826,0.9806047382749898,0.3444431572195083,0.6361615810554816,0.9228817282157356,0.34907692952964575,0.5738047986860898,0.861421892573344,0.26739232708748356,0.5940295654858605,0.8117709056472423,0.2883455744373856,0.5234253312098567,0.9591786424992985,0.4090796300290793,0.5500990124702192,0.9837761962434042,0.36266114318401954,0.6211150530593845,0.9034747135112162,0.274536179709884,0.6289385338013321,0.93596620541853,0.32300392891550306,0.6129622765030269,0.9299650794367554,0.29959434949161984,0.6303707299451355,0.9026149351279918,0.25253957129165594,0.6500753638363359,0.7869855309706655,0.24711699953545277,0.5398685314352126,0.6494972983731984,0.209508367032871,0.4399889313403273,0.9823186403304672,0.41058554849979595,0.5717330918306713,0.9092325798759444,0.41308423380018405,0.49614834607576036,0.9672945046649322,0.3002078303266968,0.6670866743382353,0.9773146048529556,0.361653341283106,0.6156612635698496,0.8720127113470749,0.26739874351613163,0.6046139678309432,0.8205683872057837,0.31585273441300105,0.5047156527927826,0.7805748634590847,0.2553902485749502,0.5251846148841345,0.9742998672097638,0.3230066544320606,0.6512932127777031,0.7930970662768956,0.4280378887823768,0.3650591774945188,0.8695777067618292,0.42256944540349733,0.44700826135833194,0.6719297285746583,0.3299779808217396,0.3419517477529186,0.7217150335086476,0.29968480734081837,0.4220302261678292,0.9098859684726045,0.44669853638680657,0.46318743208579793,0.9470848992376806,0.37161161705128637,0.5754732821863943,0.6968760656464157,0.27015532256305597,0.4267207430833597,0.7650061282415173,0.3381069109362233,0.42689921730529395,0.7945468733621402,0.3896766792066062,0.40487019415553405,0.813531440700451,0.23573473349066484,0.5777967072097862
-210,0.8070475875535399,0.3449959845049131,0.46205160304862686,0.9018656488214437,0.4021643847216581,0.49970126409978566,0.9476702562419831,0.316590475196134,0.6310797810458492,0.9736558689948275,0.3418944518459878,0.6317614171488397,0.9269567923991002,0.3445824383718286,0.5823743540272716,0.8797165477039335,0.26777641376978323,0.6119401339341503,0.8022930436693365,0.28373887459625746,0.518554169073079,0.9734361138456897,0.4048223370835354,0.5686137767621544,0.9717520652432857,0.36337012326553086,0.6083819419777549,0.8874531154968266,0.26812230639827567,0.6193308090985509,0.9403201260912198,0.32449716456752864,0.6158229615236912,0.9307590706915626,0.30131403671174734,0.6294450339798153,0.9119024196646837,0.2500094996432356,0.6618929200214481,0.7781829567324463,0.23052092249208314,0.5476620342403632,0.5946588862403938,0.20643535757110887,0.38822352866928495,0.9641647754526386,0.39588956264631553,0.568275212806323,0.9114273265851802,0.4086296572832507,0.5027976693019295,0.9753643459406044,0.3050853683960146,0.6702789775445899,0.9717804213590939,0.3497413681009029,0.6220390532581911,0.9111740554569143,0.2735520959420664,0.6376219595148479,0.82981280752866,0.3137637155862309,0.5160490919424291,0.7711082676382669,0.24789902297791128,0.5232092446603556,0.9750794503379437,0.3043209047640362,0.6707585455739075,0.7571136378735965,0.40173546188817494,0.35537817598542154,0.8746737302062991,0.4211276436484766,0.4535460865578226,0.6549255136517873,0.32598913390199863,0.3289363797497886,0.7142750568838823,0.2926877789796959,0.42158727790418643,0.9173508285386442,0.45025434563167666,0.46709648290696765,0.9509056549627083,0.3790684255677707,0.5718372293949376,0.7048473172108063,0.2674047647485464,0.4374425524622599,0.7516610759901948,0.32063604696168235,0.4310250290285125,0.8210787453848752,0.4118962485004484,0.4091824968844268,0.827509740123724,0.2685648852829873,0.5589448548407367
-200,0.8458994708994709,0.3558082955404384,0.4900911753590325,0.8965589701530688,0.4024403821937722,0.49411858795929664,0.9450377352862214,0.3249261700921755,0.6201115651940459,0.9679727709018513,0.33475249882540725,0.633220272076444,0.9123607336881538,0.3416287894675264,0.5707319442206275,0.8779412953828738,0.2727548387571028,0.605186456625771,0.8167276291149652,0.2828171457128912,0.533910483402074,0.9639954653748283,0.4029150698439317,0.5610803955308966,0.9539334129331091,0.3708350986509407,0.5830983142821684,0.879940079956201,0.27128684679667486,0.6086532331595261,0.9277386389733552,0.31761798896320653,0.6101206500101487,0.9388447991691314,0.3045793727845386,0.6342654263845928,0.904407201151779,0.24893392892578034,0.6554732722259986,0.7427531484560186,0.21631394543527052,0.5264392030207481,0.5320602756484633,0.2150742522586377,0.31698602338982557,0.9597905226909887,0.3880699594075071,0.5717205632834816,0.9146959444190339,0.4128618665471066,0.5018340778719274,0.9901356361509052,0.3085586971435499,0.6815769390073554,0.9633665595773089,0.3178762055481379,0.645490354029171,0.9015132223822963,0.2813362262926749,0.6201769960896213,0.8063113457274956,0.31422964870690756,0.4920816970205881,0.7656665112395493,0.24778877816212855,0.5178777330774208,0.9733431060979066,0.30608522447518016,0.6672578816227265,0.7771708696766355,0.404874668995169,0.37229620068146657,0.8677657873149066,0.4276627067756396,0.440103080539267,0.6295410038804543,0.308093002897695,0.3214480009827594,0.7428755268753031,0.3091530207517376,0.43372250612356544,0.9100754556757851,0.44983560230612946,0.4602398533696556,0.9576053340986039,0.37802584619893576,0.5795794878996682,0.6902428765053202,0.2703613114742748,0.41988156503104546,0.7368726615920527,0.30323775426826644,0.4336349073237862,0.8031598318172818,0.39548853352589713,0.4076712982913847,0.8359888843892698,0.2745025205624834,0.5614863638267864
-190,0.8470293209876543,0.37380322499370117,0.47322609599395316,0.8915800384828293,0.3990155044716295,0.4925645340111999,0.9523964889777168,0.32770411359365215,0.6246923753840646,0.9788358766752696,0.333075888346109,0.6457599883291606,0.9101973735041358,0.3359930154371202,0.5742043580670156,0.8668689400677757,0.2629762491086984,0.6038926909590773,0.8257562941054076,0.27253811854522403,0.5532181755601836,0.9521966820686065,0.39811770887901016,0.5540789731895963,0.9474955314283595,0.36410906025189477,0.5833864711764647,0.8685307760190019,0.26352885510215407,0.6050019209168479,0.9304544791828465,0.3113648859966514,0.6190895931861952,0.9415710866767515,0.30533385262619195,0.6362372340505595,0.9061245255455962,0.2508771337254223,0.6552473918201739,0.744158701582013,0.21456806467586345,0.5295906369061496,0.5848475874691121,0.2564919145382961,0.328355672930816,0.9533490596430438,0.3874005770290877,0.5659484826139561,0.922637890295206,0.40766064226171,0.5149772480334961,0.9694462786616205,0.2971266515990445,0.672319627062576,0.9213210365573256,0.2923460180836185,0.6289750184737071,0.9052858134529586,0.2765886567622343,0.6286971566907242,0.8268021627489031,0.31516919516453584,0.5116329675843672,0.7607868226721175,0.2468905540073087,0.5138962686648088,0.9613882547782104,0.3032224012652373,0.6581658535129732,0.7904751283681818,0.4076721936959596,0.38280293467222215,0.8991871221139797,0.4523224885166843,0.4468646335972954,0.6392426558865946,0.3226217377704782,0.3166209181161163,0.7459901525607072,0.30672379922165444,0.4392663533390528,0.8878305937616602,0.45538921490305156,0.4324413788586086,0.9419620641545032,0.3713368523567178,0.5706252117977854,0.6743419173586336,0.25165613353620647,0.42268578382242716,0.73114490603363,0.2880300391347353,0.4431148668988948,0.7996337017668503,0.38011449003598924,0.41951921173086104,0.8536984541481057,0.28946670204298225,0.5642317521051236
-180,0.9107044438145628,0.39390825774754346,0.5167961860670194,0.8965072206270475,0.40077812469126706,0.4957290959357804,0.9380220296512842,0.32793902693673,0.6100830027145542,0.9766583211583308,0.32766739823950536,0.6489909229188254,0.8931300069095075,0.3384753608727613,0.5546546460367462,0.8938615964774289,0.2784591691966156,0.6154024272808133,0.8250912492148775,0.2808025652842678,0.5442886839306098,0.94440543052179,0.4000184888150778,0.5443869417067122,0.9485012275198393,0.36162263714912973,0.5868785903707096,0.8728614752013298,0.26385441648617725,0.6090070587151526,0.9187992365153769,0.30555298794833996,0.6132462485670369,0.9622769486652668,0.3111514378391396,0.6511255108261272,0.940098416303921,0.27665810995098183,0.6634403063529392,0.7309199566422595,0.21361855057864207,0.5173014060636174,0.5720725094302067,0.284156281707098,0.28791622772310876,0.9409905427366643,0.38141193147242647,0.5595786112642378,0.9061917528867066,0.3869461383124314,0.5192456145742752,0.9812723109942518,0.3002298715456129,0.681042439448639,0.9002911392806513,0.2684919429265524,0.631799196354099,0.9122955423077862,0.2871250518883885,0.6251704904193978,0.8388383416877019,0.319742763956233,0.519095577731469,0.7550215609942998,0.24498747546601027,0.5100340855282895,0.9868515285797412,0.30278598391596917,0.6840655446637721,0.8264016097037803,0.4020984994447661,0.42430311025901424,0.8952263103961641,0.45200761227133496,0.4432186981248291,0.6407622166179244,0.31384503577471273,0.3269171808432117,0.7685028037847986,0.3068994243226777,0.46160337946212093,0.869015216290285,0.4467733955288038,0.4222418207614812,0.9436182846745412,0.3781098020778317,0.5655084825967095,0.6762512095357287,0.26657561610590946,0.40967559342981924,0.7541500021502602,0.28666462391949427,0.4674853782307659,0.806717991124984,0.3877986000302822,0.4189193910947018,0.8655876890421863,0.3014788230858388,0.5641088659563475
-170,0.9062421264802217,0.39025297619047616,0.5159891502897456,0.9082261360197087,0.40480674688365925,0.5034193891360496,0.9455336634549414,0.33489320764848013,0.6106404558064612,0.9844170694608029,0.3338964942428865,0.6505205752179165,0.8956443612458306,0.33121706670434153,0.5644272945414891,0.8933066004101825,0.27296434058381175,0.6203422598263708,0.8464815819512261,0.29618999282451564,0.5502915891267105,0.9411228549325401,0.3956298279729285,0.5454930269596117,0.9509120451008335,0.35275254027420555,0.5981595048266279,0.876960826904979,0.26584128306777227,0.6111195438372068,0.9300771203326856,0.30955242000421196,0.6205247003284737,0.9643512978558473,0.31852972387166695,0.6458215739841804,0.948102393487889,0.282384283790231,0.665718109697658,0.7315750873365789,0.20613644755806415,0.5254386397785148,0.5430609698670305,0.30082723667027533,0.24223373319675515,0.9523843615094394,0.3909622640158647,0.5614220974935746,0.9154353607321125,0.39985609403784583,0.5155792666942667,0.9867229207553893,0.29723869446186824,0.6894842262935211,0.9106300723408169,0.271951996904663,0.638678075436154,0.9224395042435108,0.2727951359214157,0.6496443683220952,0.8596798885856626,0.3207975136579846,0.538882374927678,0.7477508250288263,0.2355028067245723,0.512248018304254,0.9789158199424078,0.28219790221267327,0.6967179177297346,0.855769687075863,0.3931293362819259,0.46264035079393706,0.9194248260584952,0.4592138589741111,0.4602109670843841,0.6368724714850094,0.3225721868770653,0.314300284607944,0.796187847364691,0.30409719372847427,0.4920906536362167,0.8468335167772204,0.4488320219337286,0.39800149484349173,0.9329604674663337,0.37716033741104493,0.5558001300552887,0.6877865885639803,0.276059761018243,0.4117268275457373,0.7581387347869092,0.27810658839719604,0.48003214638971314,0.8051223517627738,0.3667815837594195,0.43834076800335436,0.8792783231626426,0.30856153384256607,0.5707167893200765
-160,0.9148439468379944,0.3571900982615268,0.5576538485764676,0.9212779937492845,0.41676716006442033,0.5045108336848642,0.9232541836947767,0.333330847477851,0.5899233362169257,0.9796307380733246,0.32843222438905084,0.6511985136842737,0.9197183658242071,0.3436685290696006,0.5760498367546065,0.9144644471724604,0.27570440394892565,0.6387600432235347,0.8600294408761481,0.29561828756774416,0.5644111533084039,0.9514295584254665,0.3993243473367186,0.5521052110887479,0.945277293949989,0.3599079609761386,0.5853693329738505,0.8812632619157037,0.26341475159457034,0.6178485103211333,0.9474003691636832,0.3180515704703359,0.6293487986933474,0.9875115711995665,0.3274658884799771,0.6600456827195894,0.9534623033046092,0.28216684751172677,0.6712954557928824,0.7458058873277305,0.2152827527060301,0.5305231346217003,0.6026860918407473,0.29981746420890637,0.30286862763184086,0.9522984514715673,0.3912253635068477,0.5610730879647197,0.9305491024859935,0.40631920728786075,0.5242298951981328,0.9759199683341155,0.30035660855438073,0.6755633597797348,0.8788283388252308,0.2625787709355466,0.6162495678896842,0.910615928252748,0.26379359060671914,0.6468223376460287,0.8664295186552453,0.3152664779040178,0.5511630407512276,0.7458079860621636,0.23560040049592093,0.5102075855662427,0.9627236172657148,0.2812001104098593,0.6815235068558555,0.8282879813213618,0.37665739694953543,0.4516305843718264,0.9260510375724699,0.4678950522998395,0.45815598527263035,0.6547128577342235,0.33146657224468645,0.32324628548953704,0.7838692230221195,0.3074636005321596,0.4764056224899598,0.8712235609792044,0.45763966785934435,0.41358389311986,0.9364927202620644,0.38071090785308026,0.5557818124089842,0.6815394122565133,0.2648584648460017,0.41668094741051165,0.7603024340945255,0.28150399948393756,0.4787984346105879,0.8469700322621974,0.3820566277268545,0.46491340453534286,0.8734579882978872,0.30860342684783065,0.5648545614500565
-150,0.9136589821113631,0.35801484945830186,0.5556441326530612,0.9355781127731944,0.42551596629694505,0.5100621464762494,0.910367508874504,0.3168962354204576,0.5934712734540465,0.9857976182047932,0.3271117461420796,0.6586858720627136,0.9152680248742271,0.34673917602467114,0.568528848849556,0.9006501907569264,0.26244698133596006,0.6382032094209663,0.8806672228153178,0.29954438591271576,0.581122836902602,0.9645922973001465,0.40267828326486527,0.5619140140352812,0.9596951242997573,0.36398067351681224,0.5957144507829452,0.8781730458204094,0.2544246513823797,0.6237483944380298,0.9456222085212583,0.31301058987096425,0.6326116186502941,0.9911833103790838,0.3348234780579952,0.6563598323210885,0.9584390608441594,0.2902594880325606,0.6681795728115989,0.7411246807301389,0.20563956921328164,0.5354851115168573,0.6608281105118284,0.3017132149116206,0.35911489560020776,0.9445092747045053,0.390428905864076,0.5540803688404292,0.9350271812329269,0.4047192477840109,0.5303079334489161,0.971879996583611,0.2977346218874814,0.6741453746961297,0.8704160627693752,0.2680733112811714,0.6023427514882038,0.9033846926637668,0.2634691791692974,0.6399155134944693,0.8689409493771345,0.30366423118475017,0.5652767181923843,0.7209342254126951,0.2169166151588429,0.5040176102538523,0.9719163570714531,0.2864725541978127,0.6854438028736404,0.8127627869894932,0.3688390391131443,0.4439237478763489,0.9624109576933382,0.5030562330305182,0.45935472466282,0.6198641273210206,0.3162998696192117,0.3035642577018089,0.7959220784065053,0.31915121787459433,0.4767708605319109,0.8655974285884724,0.4625031727409792,0.4030942558474932,0.9315439028187805,0.3811047372486285,0.550439165570152,0.6960313380104933,0.2725821835170789,0.4234491544934144,0.7628693071861695,0.2731824925816024,0.48968681460456714,0.8095598597700882,0.35170162708626934,0.4578582326838188,0.8503693566630824,0.29042186256301405,0.5599474941000684
-140,0.8800488945578231,0.35221797052154197,0.5278309240362812,0.9550343663897806,0.4437020042748245,0.511332362114956,0.9101586970139904,0.317395892372401,0.5927628046415894,0.9868574334021999,0.32312563958989016,0.6637317938123097,0.9227150611811505,0.35529438254830586,0.5674206786328446,0.9200621889632967,0.2634742753809625,0.6565879135823343,0.8771650419736665,0.28960954864453353,0.587555493329133,0.9446470825785085,0.39257268618155694,0.5520743963969517,0.9572614824103041,0.35447149600503275,0.6027899864052713,0.8637122581712243,0.2493852542676282,0.6143270039035962,0.9441775721150868,0.3064163392570414,0.6377612328580454,0.9945446027409631,0.34615666839764286,0.6483879343433203,0.9685266264444735,0.3010732485824421,0.6674533778620314,0.7436073708158845,0.20217333226697343,0.541434038548911,0.6891842689101739,0.3283168355284557,0.3608674333817183,0.9507341728653146,0.3925462303391299,0.5581879425261846,0.9338900348736936,0.39888165542476667,0.535008379448927,0.9743256534991812,0.30293726793581227,0.671388385563369,0.8218880921497053,0.24710684304167604,0.5747812491080292,0.9188221423015073,0.2627523345414462,0.6560698077600611,0.8905069966770264,0.3013268853650919,0.5891801113119346,0.7258428306531192,0.2216462984851278,0.5041965321679914,1.0,0.3008277009384838,0.6991722990615162,0.7891511090441434,0.3699234061939427,0.4192277028502007,0.9620960814479887,0.5063651956790141,0.45573088576897475,0.6135216129641654,0.3000925982320654,0.3134290147321,0.7961521006627128,0.3137410322404168,0.482411068422296,0.8493155652040671,0.47554971758219006,0.3737658476218771,0.9237955384319484,0.3964396601466022,0.5273558782853461,0.7101407129293528,0.27204730474761163,0.4380934081817411,0.7741447340128156,0.2733518255708941,0.5007929084419215,0.8522723302158189,0.3681209890634645,0.4841513411523544,0.8326597869042466,0.2722570554803033,0.5604027314239433
-130,0.8528143896447468,0.335474930713026,0.5173394589317208,0.9577222054079823,0.44307630546020227,0.51464589994778,0.9070265191062853,0.3106766250037288,0.5963498941025565,0.9904262645375966,0.315366891287418,0.6750593732501786,0.9249545804736876,0.3635272925547297,0.5614272879189579,0.9051232385306939,0.254151444092416,0.6509717944382778,0.8905728914479505,0.2972945118239926,0.5932783796239579,0.9571708220548858,0.3987485991478927,0.5584222229069932,0.9439149680388356,0.34577258144355194,0.5981423865952836,0.8710148826565809,0.25049697835069135,0.6205179043058895,0.9683209151142702,0.3117889382398878,0.6565319768743824,0.9784013682237926,0.3392515785750303,0.6391497896487623,0.970032847655277,0.3089758962385635,0.6610569514167135,0.7808970696089125,0.24082093831731807,0.5400761312915944,0.6856719113342105,0.31999349473510463,0.36567841659910577,0.9336810303477209,0.38493603281763444,0.5487449975300864,0.924467448507518,0.394354764353987,0.5301126841535311,0.9704739504935855,0.3026305276392293,0.6678434228543563,0.8458135249735976,0.25034965256744884,0.5954638724061488,0.914535027714504,0.2673272334680978,0.6472077942464062,0.9039499352301761,0.30038989897955526,0.6035600362506208,0.7102459001579573,0.21405928640880223,0.49618661374915507,0.9815268639123883,0.2988078719245632,0.682718991987825,0.7918916866772335,0.37555879310181184,0.41633289357542164,0.9548097346477115,0.49194165398415124,0.4628680806635603,0.6025749947610254,0.29157603842671787,0.31099895633430746,0.7933125691620974,0.307037748517289,0.4862748206448083,0.8695532663733904,0.48454451136279897,0.3850087550105914,0.9397624201274297,0.40541835977689106,0.5343440603505387,0.7380998128789806,0.28479438325362083,0.45330542962535986,0.7883848320646798,0.27397540102352386,0.514409431041156,0.8498177244086235,0.35596443005392564,0.4938532943546978,0.8237030623786848,0.26635014173800114,0.5573529206406836
-120,0.7944519242882339,0.3089884101788864,0.48546351410934746,0.9757106542865074,0.4541867718802485,0.5215238824062589,0.9166393222563614,0.3191241833964741,0.5975151388598873,0.9935102409470543,0.3161724795599407,0.6773377613871135,0.919994304623189,0.3601299340616646,0.5598643705615244,0.9072366341510031,0.25247726721406677,0.6547593669369363,0.9116248680119241,0.3067879304075247,0.6048369376043994,0.9928980244538906,0.41129017870899415,0.5816078457448965,0.9362331617230641,0.33726339394613747,0.5989697677769267,0.877458066960963,0.2482222359472109,0.6292358310137521,0.983569643195772,0.31802107682587843,0.6655485663698937,0.9762103662896149,0.3426241599120965,0.6335862063775184,0.9622294184951721,0.31595602298491454,0.6462733955102575,0.787024668648508,0.25183223889638556,0.5351924297521223,0.6596605611033706,0.2860398957215747,0.37362066538179595,0.9141830313356863,0.379679412375341,0.5345036189603454,0.9246175012067491,0.38931624781474455,0.5353012533920045,0.9445351093657731,0.30149907840153406,0.643036030964239,0.8161430071072237,0.2537145629897911,0.5624284441174325,0.9001370899945234,0.26327383464783916,0.6368632553466842,0.9263339255633438,0.3070192056608314,0.6193147199025124,0.6915458491923212,0.20976335317740016,0.481782496014921,0.9753536099547916,0.30946652641630484,0.6658870835384868,0.7861068137166504,0.3720660396161768,0.41404077410047363,0.9731277983245269,0.5015591898289449,0.4715686084955821,0.628931940815587,0.29966109253526113,0.32927084828032593,0.7730037798251831,0.28769722854265356,0.4853065512825295,0.862062673477289,0.46717719041943345,0.3948854830578556,0.9359447173434529,0.40358506867590893,0.5323596486675439,0.7540613569995551,0.2860909016948214,0.46797045530473375,0.8018320216746226,0.28128359781533563,0.520548423859287,0.8774211206745944,0.3618811073970114,0.515540013277583,0.8123277150158495,0.27068746421639134,0.5416402507994582
-110,0.7944853867472915,0.32311940980095744,0.4713659769463341,0.9840533051481369,0.44761771841044273,0.5364355867376942,0.8954467828058348,0.3041065089639949,0.59134027384184,1.0,0.3195471542674725,0.6804528457325275,0.9120947286859353,0.35303389190704615,0.5590608367788892,0.9038478502172204,0.2589075031057727,0.6449403471114477,0.9134216559617774,0.31113016795300347,0.602291488008774,0.9854830365121662,0.42241914792511703,0.563063888587049,0.9469819844880294,0.34343023678793505,0.6035517477000943,0.8869077216669999,0.25587973280936444,0.6310279888576354,1.0,0.33344133165745343,0.6665586683425465,0.9899819752696184,0.3459177184228549,0.6440642568467635,0.9747436151842297,0.3301337127561209,0.6446099024281088,0.7587077079104053,0.23662129532100554,0.5220864125893998,0.7021656706491186,0.3177287887099671,0.3844368819391515,0.9200839770620199,0.38008032588541035,0.5400036511766095,0.9438802904875628,0.3992378046024598,0.544642485885103,0.9230072671735535,0.2848184676026225,0.6381887995709309,0.8031638403744851,0.25683685734492395,0.5463269830295611,0.9401984142210812,0.2781165299836399,0.6620818842374413,0.909466890587639,0.3104637826601197,0.5990031079275192,0.6908699219611287,0.20857054041647238,0.4822993815446564,0.9701445772346806,0.3119041224654223,0.6582404547692583,0.7650791089682141,0.35316673152304934,0.41191237744516473,0.9687278171066187,0.4998826119260759,0.46884520518054285,0.6412783717576425,0.30276628185580484,0.3385120899018376,0.7898746689544556,0.308483158640755,0.48139151031370064,0.8610427176675762,0.4578619059371487,0.4031808117304275,0.9278223676779025,0.399562818841531,0.5282595488363715,0.7495624899385669,0.27745840841542596,0.4721040815231409,0.8087692985851288,0.2946313378918849,0.5141379606932439,0.8781985581010727,0.34334199093863194,0.5348565671624408,0.7867394674002597,0.2627333789501613,0.5240060884500984
-100,0.8257806594860166,0.33968332703451753,0.4860973324514991,0.9948015248860335,0.4407805083057989,0.5540210165802345,0.9144113742803448,0.3084039316290308,0.606007442651314,0.9828659634127765,0.3058092461367162,0.6770567172760604,0.9122062079607239,0.3561873205018113,0.5560188874589127,0.8942052529826444,0.25744099031881035,0.6367642626638341,0.9263491952373452,0.32500082644467393,0.6013483687926713,0.9883293409386155,0.4240442174609018,0.5642851234777136,0.9160664586801558,0.332063731175295,0.5840027275048608,0.8807168212647065,0.2577577299892282,0.6229590912754783,0.9993034108094252,0.33285528192803693,0.6664481288813883,1.0,0.3497155178252918,0.6502844821747081,1.0,0.3344338845941119,0.6655661154058881,0.7659958241799381,0.25321396908804106,0.512781855091897,0.6514051857641502,0.26924029186307874,0.38216489390107145,0.9095796851397112,0.38545149304486653,0.5241281920948447,0.922670431844437,0.39465306188860305,0.5280173699558339,0.9163958198828326,0.28390283863348115,0.6324929812493514,0.776609273959526,0.26241861261666977,0.5141906613428562,0.9428320769657415,0.2653197196806117,0.6775123572851297,0.899271403482722,0.30142800821271126,0.5978433952700108,0.6834419515862602,0.20846210289275166,0.47497984869350857,0.9817506676812437,0.32683929397371053,0.6549113737075333,0.7555475935118308,0.3668696196884995,0.3886779738233312,0.9600328134192522,0.4965626009882695,0.46347021243098274,0.6719545040213647,0.31818486818946196,0.35376963583190274,0.772573265197011,0.307093699876907,0.4654795653201039,0.8098273678005098,0.4208393815231262,0.3889879862773835,0.9172011857623041,0.38411799006572983,0.5330831956965743,0.7585948440456222,0.28226885534212337,0.47632598870349885,0.8541290371134908,0.3125994495333935,0.5415295875800972,0.9130463900115305,0.3762535086595465,0.5367928813519841,0.7707112035860413,0.24976051165323762,0.5209506919328036
-90,0.8583809681279919,0.3949377204585538,0.4634432476694381,0.9923724334979387,0.4336861187385034,0.5586863147594353,0.9158525489962116,0.31368015989022463,0.6021723891059869,0.9662607617368097,0.30446409607846925,0.6617966656583405,0.9214170450707396,0.3602060931701836,0.561210951900556,0.8871115946396936,0.24600108793931064,0.6411105067003829,0.9141994862430992,0.31772227958720545,0.5964772066558938,0.9946447309309767,0.4319457531678314,0.5626989777631453,0.9107041727115421,0.33112650800919247,0.5795776647023496,0.8789372252748691,0.26061555178467305,0.618321673490196,0.9877234493267099,0.32617145623352034,0.6615519930931896,0.9947779082281577,0.3474887674696891,0.6472891407584687,0.9977612507441387,0.33689218116030756,0.6608690695838312,0.7522619025335691,0.26275505429076573,0.4895068482428033,0.6080480807041221,0.24375324656410355,0.36429483414001856,0.8916083790923605,0.37076982553103144,0.520838553561329,0.9216670674098192,0.38713777188012416,0.5345292955296951,0.897304450764968,0.2828834322586096,0.6144210185063584,0.7615385347258121,0.2454798882380365,0.5160586464877757,0.9377077715724885,0.26945334928646925,0.6682544222860193,0.8968162943468488,0.3031637370908365,0.5936525572560123,0.7053860918032075,0.21890463642705588,0.4864814553761517,0.9642921086791102,0.32380488787431183,0.6404872208047984,0.7653021516500413,0.37191418076897526,0.39338797088106603,0.9517631688703401,0.5017773935428274,0.4499857753275127,0.6622094949834882,0.29661577721092475,0.36559371777256344,0.7445835975480871,0.2906797468511818,0.45390385069690525,0.8124965640823497,0.40919878494255146,0.40329777913979825,0.9080835773142056,0.38689463995139717,0.5211889373628085,0.7757923216335094,0.2838440646632081,0.49194825697030126,0.8778195286629682,0.33471756332516234,0.5431019653378059,0.9418727215551078,0.3995882784565392,0.5422844430985686,0.7657343145606123,0.2587284076468699,0.5070059069137423
-80,0.8604831979087931,0.3693369708994709,0.49114622700932226,0.9915130777324925,0.43407816060230175,0.5574349171301908,0.902386048384691,0.3052773468961608,0.5971087014885302,0.9566366099644082,0.2974551563012879,0.6591814536631203,0.9343353958838762,0.3611332475347628,0.5732021483491133,0.8653950763395253,0.23585495122650454,0.6295401251130207,0.9374955031686861,0.3242463310717918,0.6132491720968943,0.9732252764807676,0.4169422419147925,0.556283034565975,0.9001878725890041,0.318233626768349,0.5819542458206551,0.888166000713932,0.2650687290439487,0.6230972716699833,0.9841919041279819,0.3255692067554858,0.658622697372496,0.99115226569732,0.3469638301235014,0.6441884355738187,0.995683995423283,0.33257512106767545,0.6631088743556075,0.7293204167652199,0.24352654300294893,0.48579387376227096,0.5671450140057382,0.23095389514872297,0.33619111885701525,0.8832124626828273,0.3619944731208969,0.5212179895619304,0.9194072376021217,0.3773608442001016,0.5420463934020201,0.9095391640316696,0.2867186043500182,0.6228205596816513,0.7261165889132386,0.2176075835756851,0.5085090053375535,0.915494308846665,0.2573890809389095,0.6581052279077555,0.9027441412750183,0.30436057079367357,0.5983835704813447,0.7285537687461369,0.23650043194280282,0.4920533368033341,0.9495527654685705,0.3252502872148367,0.6243024782537338,0.76169075844003,0.385021497518057,0.376669260921973,0.960905628274782,0.48285996017091704,0.47804566810386495,0.681881199668422,0.29866801004644367,0.3832131896219783,0.7389744737463787,0.30482300719907496,0.43415146654730374,0.8015788260916861,0.418490675942962,0.38308815014872405,0.8956825307660135,0.38334406950936184,0.5123384612566516,0.7664518496592528,0.2880850128353595,0.4783668368238933,0.9154248914118608,0.3613888530512192,0.5540360383606416,0.9815191185548399,0.4093921429320164,0.5721269756228234,0.7755065562553239,0.27329320914384664,0.5022133471114772
-70,0.8258219954648526,0.34477946271101034,0.4810425327538423,0.9914926915555751,0.4296026106851794,0.5618900808703957,0.9169805059213078,0.308677997195955,0.6083025087253527,0.9605454830204304,0.2987702711110253,0.6617752119094051,0.9331300952099232,0.36627012421660976,0.5668599709933134,0.8689088262752045,0.24032248579430596,0.6285863404808986,0.9582830174370103,0.3399371124217551,0.6183459050152552,0.9725214040471043,0.4074610477968306,0.5650603562502737,0.8914318972563755,0.31268161373566883,0.5787502835207067,0.9040159200563609,0.2721504742623313,0.6318654457940296,0.9788841041396076,0.32316402054890464,0.6557200835907029,0.97096193357567,0.33695615362037434,0.6340057799552956,0.969252821394041,0.32738937137694163,0.6418634500170993,0.7316397495869273,0.25971422688622336,0.471925522700704,0.5764077344686801,0.2474355177753936,0.32897221669328647,0.8873325649157724,0.35857060015320624,0.5287619647625661,0.9078477561697873,0.37281225876316804,0.5350354974066193,0.8895395130176358,0.2808308437470439,0.6087086692705918,0.7309467100944141,0.21993384351422238,0.5110128665801917,0.8983127116959044,0.2501909841526757,0.6481217275432287,0.9159989145294332,0.31702396739492184,0.5989749471345113,0.7325442696190589,0.23964331283864135,0.4929009567804176,0.9593516404816257,0.3269418707011026,0.6324097697805231,0.7462201383813745,0.3665279372822961,0.3796922010990784,0.9374915411534966,0.47081180067781253,0.4666797404756841,0.6656925098663055,0.29361175429776576,0.3720807555685397,0.7429268156216196,0.3076299004065799,0.4352969152150397,0.7912131742732522,0.416944366791081,0.37426880748217123,0.8862977899759733,0.3758552051118445,0.5104425848641289,0.7570248277222993,0.27558200522415577,0.4814428224981435,0.9316109749279663,0.38584806261557647,0.5457629123123898,1.0,0.4101928743637825,0.5898071256362175,0.7957352920640683,0.3077404309393808,0.48799486112468754
-60,0.8054079270597128,0.33739213277903757,0.46801579428067525,0.9980131318342698,0.42387566313881264,0.5741374686954571,0.9291139665304418,0.3112042478298482,0.6179097187005936,0.9400893334105668,0.2958847418792197,0.6442045915313471,0.9427923681950733,0.36780213642855725,0.5749902317665161,0.8728562817468777,0.24901497386740373,0.623841307879474,0.9741176973890182,0.34492883825213755,0.6291888591368806,0.9366660774032621,0.4070977587988109,0.5295683186044513,0.9229437081227434,0.32369148952863525,0.5992522185941082,0.9114797550019733,0.2736662713172046,0.6378134836847686,0.9715208419295235,0.31604089578892297,0.6554799461406005,0.9480678918967737,0.3350313833510194,0.6130365085457542,0.973844315624591,0.3312905581990365,0.6425537574255544,0.7102348430834364,0.2577148020399238,0.45252004104351257,0.5800948603552651,0.24691849485647152,0.3331763654987936,0.8818880162656338,0.35475834222263586,0.5271296740429979,0.9269442219767545,0.3832599039301152,0.5436843180466393,0.8900152359925758,0.2793577556161485,0.6106574803764273,0.7325451218313231,0.21830054580686492,0.5142445760244583,0.9235923857496171,0.25382927586483556,0.6697631098847816,0.9330925158852473,0.31188078256283697,0.6212117333224103,0.7416168757703583,0.24166747994809457,0.49994939582226366,0.9353953120570551,0.3206044939796786,0.6147908180773765,0.7661729672269625,0.392635795028521,0.37353717219844157,0.9523680627100901,0.4811557615447718,0.4712123011653183,0.6329352400792402,0.2844407097752557,0.3484945303039844,0.7732990786676116,0.3279122682681189,0.4453868103994927,0.8220294079460639,0.4322156317585231,0.3898137761875409,0.8676305819210937,0.35709640882544197,0.5105341730956517,0.7679266610236091,0.2833663088691209,0.4845603521544882,0.9309766481744292,0.3991984905173526,0.5317781576570765,0.9350097252472076,0.35573731350237014,0.5792724117448375,0.807046403485498,0.33162223680719444,0.4754241666783036
-50,0.7689594356261023,0.3104253275384228,0.4585341080876795,0.9878529748920709,0.41792133131144277,0.5699316435806281,0.9314090326044805,0.31738843480595413,0.6140205977985264,0.9386830401678541,0.30463679875739885,0.6340462414104553,0.9430407131141569,0.35821602255192614,0.5848246905622309,0.8531741364481722,0.26014246124216206,0.5930316752060101,0.9936315145716781,0.3623716823107782,0.6312598322608999,0.9200050600967581,0.3932019546245554,0.5268031054722028,0.9230735213771046,0.33398667916297553,0.5890868422141291,0.9308040738092671,0.2790574003452416,0.6517466734640255,0.9513273788139688,0.30811540700915474,0.643211971804814,0.9284109638527015,0.31887780060659426,0.6095331632461072,0.9561823678177419,0.33166737738071617,0.6245149904370259,0.702713602385016,0.249080689980244,0.45363291240477205,0.6445091195075418,0.2781219203153597,0.36638719919218204,0.8788686363929239,0.3460850079824744,0.5327836284104496,0.9305635653967629,0.3748081404493265,0.5557554249474363,0.8592319186238198,0.2677796869963237,0.591452231627496,0.7049788622733602,0.22207457351901128,0.4829042887543489,0.950792366215165,0.27491601929724807,0.675876346917917,0.9428271900136708,0.3084029246263575,0.6344242653873133,0.7618603541569525,0.2553107277242217,0.5065496264327308,0.9432638795637318,0.33565529743520883,0.6076085821285231,0.7623053122122987,0.38933998348535037,0.3729653287269483,0.9177344377939881,0.4716542327377385,0.4460802050562496,0.6294997114692769,0.2802041083884501,0.3492956030808268,0.7580974051002772,0.3252297114153207,0.43286769368495653,0.8273046381086838,0.43316774647080086,0.39413689163788296,0.8563743882669369,0.34695759159586387,0.5094167966710731,0.7663531827017782,0.27740994043631567,0.4889432422654626,0.9469987743516965,0.42808454823033587,0.5189142261213607,0.9698022338951071,0.38257783109516763,0.5872244027999395,0.8175056904665484,0.34560612196450263,0.4718995685020458
-40,0.723291052532124,0.30756723985890655,0.41572381267321745,0.9717902356485235,0.41547342191388564,0.5563168137346378,0.9220311427974823,0.3042929481251678,0.6177381946723145,0.9389683750286943,0.30774115622834514,0.6312272188003493,0.9383950074944978,0.35164536787056927,0.5867496396239286,0.8572961767754361,0.255300028668671,0.601996148106765,0.9946057469990336,0.3658174704570336,0.6287882765419999,0.9092912783069436,0.37702099777972037,0.5322702805272231,0.9228481313310709,0.3288483567211169,0.593999774609954,0.9388352858292865,0.2902018585263061,0.6486334273029805,0.9440536916844785,0.3009446359297083,0.6431090557547701,0.9277543217960007,0.31546853010017084,0.6122857916958299,0.9614599473930868,0.331924923263993,0.6295350241290938,0.6848498049071842,0.24366948060898228,0.44118032429820186,0.6069169413603771,0.26794409355930227,0.33897284780107484,0.8810342852642807,0.349669962271175,0.5313643229931058,0.9238961635321321,0.36157457709544977,0.5623215864366823,0.8454561568012313,0.2643063582487884,0.581149798552443,0.7007735171083971,0.2192075810385236,0.4815659360698734,0.9632403470155891,0.29698122948446487,0.6662591175311243,0.9420450879896778,0.3001018908692469,0.6419431971204309,0.7651731205066201,0.2587138586769899,0.5064592618296302,0.9267341062023484,0.34637176790057145,0.580362338301777,0.751286054612238,0.3908372168069779,0.36044883780526,0.9467002902938016,0.46303932914787305,0.48366096114592855,0.634615841214162,0.30441591368234366,0.33019992753181837,0.7390708344212764,0.33176203265072673,0.4073088017705497,0.8680935131044437,0.4519059254519913,0.4161875876524524,0.8749851169123776,0.36912194362439055,0.505863173287987,0.7807620204915692,0.2672489748156919,0.5135130456758773,0.9319146991786006,0.4229911194254505,0.5089235797531502,0.9734419222213163,0.3819372459497548,0.5915046762715616,0.8437949477035651,0.35187890128611526,0.49191604641744985
-30,0.7503169091710759,0.33399667737465355,0.41632023179642225,0.9539507626782419,0.40718408874573264,0.5467666739325092,0.9193855711004385,0.302680249381022,0.6167053217194165,0.9146902400459969,0.3001111304194852,0.6145791096265116,0.9549336753502767,0.35145772948726156,0.6034759458630151,0.8389280122319663,0.24751721957996722,0.5914107926519991,1.0,0.3800381525752988,0.6199618474247012,0.9136815609749769,0.38320177622370816,0.5304797847512687,0.9170022553269797,0.32073146202534353,0.5962707933016361,0.9305287598414276,0.296954901897154,0.6335738579442736,0.9425890438241317,0.3054414955607924,0.6371475482633393,0.9209658847169854,0.31383727318567356,0.6071286115313118,0.9484127151669193,0.32443181578291835,0.6239808993840009,0.6818174856934771,0.2314074759771232,0.4504100097163539,0.5795341453586876,0.2805444032875861,0.29898974207110157,0.8731860453461816,0.35498027648713854,0.5182057688590431,0.932555831355229,0.3534102639662002,0.5791455673890288,0.8344805481651144,0.2702216703754079,0.5642588777897065,0.674835798080003,0.19632079869843616,0.4785149993815669,0.9600346038866583,0.2998241899306876,0.6602104139559707,0.9620341308811257,0.309755922726784,0.6522782081543417,0.785991317768934,0.28393642669442665,0.5020548910745074,0.9170601882935708,0.3358679110156215,0.5811922772779493,0.7488444490845759,0.3663404865177817,0.38250396256679414,0.95861587031518,0.4670222374443097,0.4915936328708704,0.6514197879428224,0.32522109505409824,0.32619869288872416,0.7141305158715356,0.32065568776654607,0.3934748281049896,0.8456427885498263,0.4473652506202197,0.3982775379296067,0.8777907697380272,0.3729808611125528,0.5048099086254744,0.8005127219790168,0.2836519237460209,0.5168607982329959,0.9473105620780115,0.42759536403904874,0.5197151980389627,0.9838892835928674,0.37379016760036804,0.6100991159924993,0.8339389199983243,0.33208585273212216,0.5018530672662022
-20,0.8115807665658856,0.40785029289493574,0.4037304736709499,0.9495975298226246,0.40153084506975995,0.5480666847528647,0.9142491722101244,0.2995051904662471,0.6147439817438773,0.9043012621240498,0.2906039015787814,0.6136973605452685,0.9628233174907671,0.3529367614498045,0.6098865560409625,0.8358351036850269,0.23670214720995023,0.5991329564750766,0.9888867498556152,0.3791358694489656,0.6097508804066497,0.9188989748438587,0.3822043533050379,0.5366946215388209,0.8900410409596481,0.30886852770371764,0.5811725132559304,0.9380198121374728,0.31270118594370405,0.6253186261937687,0.9460195788255945,0.30766181404785026,0.6383577647777442,0.914468138749031,0.3085022916619629,0.6059658470870681,0.9308647630788977,0.3252646178399078,0.6056001452389899,0.6979864515569139,0.24097068247601966,0.4570157690808942,0.5372887609412245,0.2695874011466743,0.2677013597945501,0.8538795541269034,0.34778889040026917,0.5060906637266342,0.916561659908269,0.3490117312284977,0.5675499286797713,0.8579792426820857,0.28188423033441123,0.5760950123476745,0.7002930421517667,0.21078261917523222,0.4895104229765344,0.9581631336051878,0.30180728565299136,0.6563558479521964,0.9787424413871495,0.31395316092101155,0.6647892804661379,0.7961085387320762,0.2931987985122372,0.502909740219839,0.9159579547319577,0.3362465123912687,0.579711442340689,0.7529588747259423,0.37101251886371617,0.3819463558622261,0.96387485602698,0.4562556795112237,0.5076191765157563,0.6657750946886604,0.3354327083382798,0.33034238635038055,0.7563706839742872,0.33674170365673217,0.419628980317555,0.825341924979443,0.43106935114669,0.394272573832753,0.8606668233843072,0.3707186317939387,0.48994819159036856,0.8147346118493823,0.2987306582470863,0.516003953602296,0.9551213821872446,0.4449345245774739,0.5101868576097708,0.948648365343179,0.34913055125263515,0.5995178140905438,0.8669450224127578,0.3412101492787421,0.5257348731340157
-10,0.7263558201058201,0.3345202664399093,0.39183555366591083,0.9417378745371946,0.39975097500811524,0.5419868995290793,0.9242311248993228,0.29906519404587895,0.6251659308534439,0.8871522079125717,0.29178707583256636,0.5953651320800053,0.9562493515438224,0.34662107421870686,0.6096282773251155,0.8044355579731984,0.24019016885112138,0.5642453891220771,0.9804628479089005,0.3787897349737774,0.6016731129351232,0.9217128427526278,0.38139019671126145,0.5403226460413663,0.8792979242717975,0.3090439895749971,0.5702539346968004,0.9532290769235601,0.3325729922231655,0.6206560847003946,0.9599580331218155,0.3102166096975507,0.6497414234242648,0.8911093675916101,0.29466953406636415,0.5964398335252459,0.9278174886320936,0.3172500854967891,0.6105674031353044,0.6967119245697834,0.23319930096704097,0.46351262360274237,0.5014928126532257,0.27345415001917595,0.22803866263404973,0.8607756244585878,0.3511286431225435,0.5096469813360442,0.9103136824559469,0.34392440236540905,0.5663892800905378,0.8579939368280298,0.2795992906401045,0.5783946461879252,0.703148934550748,0.2165530758325854,0.4865958587181626,0.9591834599003045,0.3089356165387044,0.6502478433616001,0.9793261378240411,0.3203456609338119,0.6589804768902292,0.8283560509945528,0.3153435481480678,0.513012502846485,0.9034715694612298,0.3409128209719052,0.5625587484893245,0.7688803257372272,0.38358595685310504,0.3852943688841222,0.9592400986612235,0.4518639845102984,0.5073761141509252,0.6748532312860211,0.33807542265363616,0.33677780863238505,0.7668071667474853,0.3462643142228356,0.4205428525246497,0.8256834698148054,0.42822704309898135,0.39745642671582415,0.8429109182330798,0.3659468849315989,0.47696403330148096,0.8133290404551836,0.3007420793801638,0.5125869610750198,0.9846337031780845,0.456317464413194,0.5283162387648905,0.9288601078512445,0.3277874189077441,0.6010726889435004,0.870458449120945,0.3406459901411794,0.5298124589797657
0,0.7407938869992441,0.33763621189216425,0.4031576751070799,0.9347124843379275,0.39941852350761425,0.5352939608303133,0.936467127047102,0.3114298392148674,0.6250372878322346,0.8729315904307698,0.2872656982444397,0.5856658921863301,0.9593531111547707,0.3463892856275621,0.6129638255272086,0.790970471268846,0.2400119085248866,0.5509585627439594,0.9842936620444103,0.3818893886448446,0.6024042733995656,0.9234173817567294,0.378826089988631,0.5445912917680984,0.8866502046341905,0.3079997774629925,0.578650427171198,0.9621228695880654,0.3478649558817218,0.6142579137063436,0.9616323247878071,0.318607126555295,0.6430251982325121,0.8981659178313126,0.2983544437169327,0.5998114741143799,0.910514416236368,0.3123493251031239,0.5981650911332441,0.6758923815957623,0.23420156584744134,0.4416908157483209,0.5215547583099904,0.25915955861292217,0.26239519969706826,0.8515850401987386,0.34619955469963704,0.5053854854991016,0.927168397093678,0.35106727242157937,0.5761011246720987,0.8523201597253665,0.2730163132571503,0.5793038464682161,0.7242359179608833,0.20976775458036934,0.5144681633805139,0.9432646255489704,0.3030700484524179,0.6401945770965525,0.9766636628487458,0.3299894525029825,0.6466742103457633,0.8372117820984106,0.3119928286650979,0.5252189534333127,0.8927196633991317,0.33276076869134474,0.5599588947077869,0.7670271732424712,0.3842194929812739,0.3828076802611972,0.9606045623910707,0.45260421989410216,0.5080003424969686,0.6735690372984027,0.33845737745702753,0.3351116598413752,0.7798127494498116,0.3497876956743382,0.4300250537754734,0.8533228686491083,0.43474914584549307,0.4185737228036152,0.848810726813676,0.3631977115153883,0.4856130152982876,0.7936562339341632,0.28288855307503363,0.5107676808591296,0.996884810562078,0.4579462865006666,0.5389385240614114,0.9620220361290022,0.3612084929943279,0.6008135431346743,0.8609375654578207,0.34540782840625045,0.5155297370515702
10,0.694391298185941,0.3408663233812043,0.3535249748047367,0.9213187661031196,0.4008314423847436,0.5204873237183759,0.9503643021209319,0.33255526056737167,0.6178090415535602,0.8471130762745136,0.27644335459399855,0.5706697216805151,0.9479590462672103,0.3360636557696595,0.6118953904975508,0.8004366459125091,0.25487734954460917,0.5455592963678999,0.9621974483277621,0.3753595034331484,0.5868379448946137,0.944395699566486,0.3915395830934383,0.5528561164730477,0.9059895264954558,0.3182835549431033,0.5877059715523525,0.970981070332774,0.3521506417537186,0.6188304285790555,0.9586058305754055,0.3177552103632651,0.6408506202121405,0.8992299037426715,0.29259048113612246,0.6066394226065491,0.9056199889381932,0.3118775094890881,0.5937424794491052,0.6603751431503108,0.22304732766234053,0.4373278154879703,0.5670066557598296,0.261802929311073,0.3052037264487565,0.856245659753295,0.3513112019530215,0.5049344578002735,0.9321309833513819,0.35144692382927256,0.5806840595221092,0.8381100022133058,0.2679844866554195,0.5701255155578863,0.7352392701854982,0.20870056102983384,0.5265387091556644,0.9608438883326996,0.30076079714517934,0.6600830911875203,0.9831636858893946,0.33336362751975096,0.6498000583696437,0.8647097308219203,0.32289622167521514,0.5418135091467051,0.8979585366217567,0.32565313399877654,0.5723054026229801,0.7728761116542174,0.37479000768785414,0.3980861039663633,0.9864327007267012,0.4648070554375537,0.5216256452891476,0.6763025949183494,0.350657220339403,0.32564537457894643,0.7841427630024743,0.3404080719161476,0.44373469108632674,0.8558680794770153,0.428783807967586,0.42708427150942935,0.8759590051075704,0.3633671497437056,0.5125918553638648,0.8051587239765899,0.27139991102663835,0.5337588129499516,0.9829833784887971,0.4496005891712897,0.5333827893175074,0.9519299083380892,0.3564768981702559,0.5954530101678334,0.8728854505592716,0.34778176537124184,0.5251036851880297
20,0.70362890526581,0.3047957608969514,0.39883314436885864,0.9107477492876599,0.3900063824415426,0.5207413668461173,0.9500044745398681,0.3442356740148555,0.6057688005250127,0.8344403467783978,0.27431299732471753,0.5601273494536803,0.9516268247832776,0.3404665352462147,0.611160289537063,0.8020097473481479,0.2646761542815558,0.5373335930665922,0.9443676337041639,0.3701072044585232,0.5742604292456408,0.9290824195695998,0.38966799602328295,0.539414423546317,0.8958341357504276,0.30442206711202596,0.5914120686384016,0.9573860037915862,0.35348533874609667,0.6039006650454896,0.9556546175477583,0.31083982355614975,0.6448147939916086,0.8699020869552129,0.28481519947619155,0.5850868874790213,0.9062944636079223,0.3215576459461856,0.5847368176617367,0.6612497851681814,0.2148488349734289,0.4464009501947525,0.5726113783879565,0.22893920490128017,0.34367217348667634,0.8591809193805886,0.35013351851719277,0.5090474008633958,0.9528744131221989,0.3625743258023752,0.5903000873198238,0.8381990854730919,0.2674215171889364,0.5707775682841554,0.7424828662313321,0.22279766454285108,0.519685201688481,0.9461145625852452,0.30260261691892854,0.6435119456663166,1.0,0.336920847691071,0.663079152308929,0.8989091185113697,0.336344281908645,0.5625648366027247,0.8738418154961729,0.3054772242364561,0.5683645912597168,0.7377658716223271,0.35076309070718764,0.3870027809151394,0.963010327388433,0.44158907545152976,0.5214212519369033,0.7021640320387819,0.3776314879410675,0.32453254409771437,0.7689861613637211,0.3339581235157348,0.4350280378479864,0.8538609187322136,0.42947157633468586,0.4243893423975278,0.8562721147417365,0.3514347296468053,0.5048373850949313,0.8214993569337772,0.2711662261273565,0.5503331308064207,1.0,0.4539172364856148,0.5460827635143852,0.974723092512142,0.39622811819378284,0.5784949743183592,0.8595187890128612,0.3558168437809834,0.5037019452318778
30,0.7749787414965986,0.32876078672209624,0.4462179547745024,0.905027074411114,0.39342655566131973,0.5116005187497942,0.9515071741789219,0.3447856695403156,0.6067215046386063,0.8295660550202845,0.28071479600702826,0.5488512590132563,0.9338883750295255,0.33992679895540606,0.5939615760741194,0.7851871182104868,0.26317656225879726,0.5220105559516897,0.9460574699903355,0.3765690295206037,0.5694884404697317,0.9157250615888379,0.3856458678309214,0.5300791937579166,0.8833164290798808,0.29840928835232744,0.5849071407275533,0.9661908166565998,0.360460308205089,0.6057305084515108,0.9677786999987612,0.31238832893875446,0.6553903710600067,0.8702059485373251,0.28483683667863297,0.5853691118586921,0.9036060645722416,0.31407509362426167,0.5895309709479799,0.6598884746345307,0.21310976076669008,0.44677871386784057,0.5975838281056571,0.23849320588192457,0.35909062222373256,0.8446961290368769,0.33790565646007686,0.5067904725768,0.9426021307483291,0.35177233932158103,0.5908297914267481,0.8392561455969451,0.26831510493916166,0.5709410406577834,0.7657311940833395,0.22666525008483634,0.539065943998503,0.9882688638274271,0.3130029685390672,0.6752658952883599,0.9909091840026215,0.335681772798722,0.6552274112038995,0.915030163704515,0.34959534730731556,0.5654348163971994,0.8639851245094967,0.30733666054936365,0.5566484639601331,0.7592633896792931,0.3722487447917161,0.387014644887577,0.9649410159454436,0.4394070383127053,0.5255339776327382,0.7025996669767038,0.37136536454489055,0.33123430243181334,0.7999008417571214,0.3573659964937148,0.4425348452634066,0.8759700984514684,0.4356217227193987,0.44034837573206975,0.8714299670587661,0.36045006456970324,0.5109799024890629,0.8144057219911338,0.2713306710564808,0.543075050934653,0.9882676428847891,0.4528958628994108,0.5353717799853782,0.956681885416788,0.39357260159098056,0.5631092838258074,0.8732178017343705,0.36157573557135075,0.5116420661630197
40,0.7617157974300831,0.29948507180650036,0.46223072562358275,0.890896317472365,0.38140341578235093,0.509492901690014,0.9445660442084539,0.34266026310294423,0.6019057811055096,0.8455834239754226,0.2876121762897457,0.5579712476856769,0.9212823869368365,0.3303009498917216,0.5909814370451149,0.7686291229591949,0.2610190609907599,0.5076100619684351,0.9384930705044813,0.38382618604533586,0.5546668844591455,0.9055367513854448,0.3857431773839624,0.5197935740014823,0.8942136098498303,0.30067602748617345,0.5935375823636568,0.9774692679474872,0.36278425120358265,0.6146850167439046,0.9801505433109808,0.31772185793963975,0.6624286853713411,0.8547814454403829,0.2757924860581156,0.5789889593822672,0.8999265360923112,0.30748656328240115,0.59243997280991,0.6656076805140309,0.21123966042108738,0.45436802009294347,0.6099656774456641,0.21799919412390104,0.39196648332176304,0.8328459131879067,0.33818844366807227,0.49465746951983447,0.9630978831722226,0.36792017919546444,0.5951777039767581,0.8400551397826552,0.2706606579854877,0.5693944817971676,0.7411682994357988,0.20154417991012105,0.5396241195256777,0.9960076463426971,0.31456049226819405,0.681447154074503,0.995839882851101,0.33526704111987793,0.6605728417312231,0.9367501997057729,0.3670393302898535,0.5697108694159193,0.8680191874431166,0.31642495859630276,0.5515942288468137,0.7625900475508015,0.35874042577424287,0.4038496217765587,0.9347764240554404,0.4255248627940571,0.5092515612613832,0.7069456932531297,0.3829726613268697,0.32397303192626004,0.7721209917067652,0.3544440921581061,0.41767689954865905,0.8945796132823511,0.440239596041355,0.45434001724099615,0.8906177015628005,0.3608469469063022,0.5297707546564984,0.8072255370857935,0.27062961635863536,0.5365959207271581,0.949342557949512,0.42316314023996904,0.5261794177095429,0.970527259809688,0.41074319523870534,0.5597840645709826,0.8666685285780118,0.3421234167935094,0.5245451117845024
50,0.8397207262534644,0.32563893613000755,0.5140817901234568,0.8860146121843475,0.3694430026015898,0.5165716095827577,0.9546878262685321,0.34845852101542224,0.6062293052531098,0.8307857006472597,0.2870361431308314,0.5437495575164282,0.9246455290188279,0.3384146543369853,0.5862308746818425,0.7388559730073436,0.24851327212449553,0.49034270088284804,0.9373010455983557,0.39044746631508737,0.5468535792832683,0.8821402911826192,0.3748088272739215,0.5073314639086977,0.9020266559392417,0.3018101103127358,0.6002165456265058,0.9819350070608088,0.3669778168125761,0.6149571902482327,0.9861072861704652,0.32443522435222444,0.6616720618182407,0.8578924988522876,0.2731085322074462,0.5847839666448413,0.9031659144356579,0.304285183511997,0.5988807309236609,0.6429946109119249,0.19304064022434397,0.4499539706875809,0.6513760577123799,0.20522168874734814,0.4461543689650318,0.8323197142059406,0.33940550253792573,0.49291421166801497,0.9785460797376428,0.37023966851008516,0.6083064112275576,0.8253389526196447,0.26382236981675483,0.56151658280289,0.754967286474075,0.20011068366987722,0.5548566028041977,1.0,0.3196464264161606,0.6803535735838394,0.9721950570128055,0.33316522193264964,0.6390298350801559,0.9464553580787762,0.37105694054370575,0.5753984175350705,0.8503797203944914,0.3274137236471062,0.5229659967473852,0.8101266123138543,0.3984515143174419,0.41167509799641233,0.9439382179661756,0.42651368468734724,0.5174245332788284,0.7083000843397498,0.3868995696298445,0.3214005147099053,0.7607069143446853,0.35467566861874744,0.4060312457259378,0.8941444945194921,0.4376008112859514,0.45654368323354066,0.8929058808803461,0.3601371381120002,0.5327687427683458,0.8211116131008948,0.27587800609657936,0.5452336070043153,0.9467783726830946,0.40911118995398443,0.5376671827291102,0.9472565485272365,0.3868086048055533,0.5604479437216833,0.8763234698579827,0.34539107120414464,0.5309323986538381
60,0.9428421831695641,0.39165249433106575,0.5511896888384984,0.8825270077639971,0.36810535576230974,0.5144216520016873,0.9656411269874414,0.351221549384005,0.6144195776034365,0.8326167781188923,0.29166478946363483,0.5409519886552575,0.9363387115644847,0.3319289888057148,0.6044097227587699,0.7359450002572829,0.25021685276799693,0.485728147489286,0.9305203101209332,0.40146932140141683,0.5290509887195164,0.888022653663948,0.3812166613416717,0.5068059923222763,0.9075287407971675,0.30385431243910543,0.6036744283580621,0.9907900673420059,0.36607231650009997,0.624717750841906,0.9944072750212264,0.3307721848410376,0.6636350901801888,0.8582405755872149,0.27023925101412627,0.5880013245730886,0.8774609353559834,0.2911112893760212,0.5863496459799621,0.6070032620403663,0.1767066154587021,0.43029664658166417,0.6422347041318142,0.206906261074728,0.4353284430570861,0.8439175693186618,0.3484833298730679,0.4954342394455939,0.9959106119799905,0.38261268867319065,0.6132979233067999,0.8112931858653336,0.2651760680118545,0.5461171178534792,0.7459730490021027,0.18908671700817917,0.5568863319939235,0.9955454472517468,0.3225783383855473,0.6729671088661995,0.9755500314888867,0.335834097088174,0.6397159344007127,0.9639409087787405,0.3822386565313728,0.5817022522473677,0.8353662175671038,0.3201251809080465,0.5152410366590573,0.8220570229971241,0.4048533138447813,0.4172037091523429,0.9287440580919052,0.41012907163986995,0.5186149864520352,0.7230951552646275,0.39504036849347735,0.32805478677115024,0.7544512414985017,0.3477470252527136,0.4067042162457881,0.925459009356223,0.4546710350095153,0.47078797434670777,0.896270221918285,0.3670306790046191,0.5292395429136659,0.8362474705773402,0.29230692001571745,0.5439405505616227,0.9371290801186943,0.39414537909087,0.5429837010278243,0.9207159412525187,0.3828806531639083,0.5378352880886104,0.8583178561952772,0.3564145173227577,0.5019033388725196
70,0.9578235229276896,0.39756353930461075,0.5602599836230788,0.8724452591945578,0.36452522946210286,0.507920029732455,0.9283085493541747,0.3327994958685082,0.5955090534856665,0.8288387729313759,0.2947283848116039,0.534110388119772,0.916825423455681,0.32046207607522315,0.5963633473804578,0.7319130089607975,0.25990723112094505,0.47200577783985237,0.9535226961153211,0.4118591893841723,0.5416635067311488,0.8722990517184056,0.375631092997118,0.4966679587212876,0.9008027023981215,0.3021724462095243,0.5986302561885972,0.9904498504615958,0.3663580986796445,0.6240917517819513,0.994218595596146,0.3326837551779638,0.6615348404181822,0.8755183521106621,0.27882263514784794,0.5966957169628141,0.8806032062351437,0.2819821322265897,0.5986210740085539,0.601547810076761,0.17419159424778233,0.42735621582897854,0.6881356590464447,0.21168811624034525,0.4764475428060994,0.8525837443890006,0.3551449373930599,0.49743880699594073,0.9839570162291937,0.3801991904385697,0.6037578257906241,0.8250551719260995,0.2769249560782794,0.5481302158478201,0.7643500267987682,0.2084595306885539,0.5558904961102143,0.9838143110791738,0.32082547013496215,0.6629888409442117,0.975998044104922,0.34993753424096424,0.6260605098639578,0.9962227595903953,0.4005953220052267,0.5956274375851687,0.8770086388254779,0.33757254972173734,0.5394360891037405,0.8250277616955041,0.4100331242110458,0.4149946374844582,0.962988230809812,0.41496546028554304,0.548022770524269,0.7187883567788202,0.39210654267932005,0.32668181409950026,0.7397873226652741,0.3474424011836821,0.392344921481592,0.9109106029786921,0.455199727699871,0.45571087527882104,0.9194802062566974,0.38788684579289456,0.5315933604638028,0.8413556493757152,0.30895393984085195,0.5324017095348632,0.9217869737238206,0.3817141874166774,0.5400727863071432,0.9444059446301495,0.3990321340802944,0.545373810549855,0.8628478864978844,0.3698454148105738,0.4930024716873106
80,0.9688484189972285,0.3919713718820862,0.5768770471151423,0.8598513063618985,0.3524895442434925,0.507361762118406,0.9382737225188676,0.33292254571488233,0.6053511768039853,0.8238132322432683,0.28915148277585767,0.5346617494674106,0.9206157187984962,0.3202766452023073,0.600339073596189,0.7528815689849085,0.2626822114571771,0.4901993575277314,0.9487798759749616,0.4132456718606284,0.5355342041143333,0.871261083152635,0.3781059992961276,0.49315508385650736,0.8970067345975147,0.3017887125235554,0.5952180220739594,0.9854607007630279,0.36564835392605044,0.6198123468369775,0.9857404095105865,0.3199497998378119,0.6657906096727746,0.872186222934682,0.2714133044335569,0.6007729185011251,0.8542321966130605,0.27453441192986305,0.5796977846831974,0.6219249271273455,0.19612060530672878,0.4258043218206167,0.675503793928743,0.2292571861331055,0.4462466077956376,0.8532048023711171,0.3581195724543782,0.49508522991673887,0.9885724926284352,0.38788803537627975,0.6006844572521555,0.8241184201221634,0.2762251473776919,0.5478932727444715,0.7833882523080241,0.22801470285081807,0.555373549457206,0.9928420186065656,0.31332912412400193,0.6795128944825638,0.9837371420379198,0.3454625282247948,0.638274613813125,0.9838554600100485,0.39006603845194593,0.5937894215581027,0.8557976366322009,0.33780567864762845,0.5179919579845724,0.8313488862102676,0.41689050027998975,0.4144583859302778,0.9496639939013443,0.39615298566208257,0.5535110082392618,0.6906991940753648,0.36807435937404837,0.32262483470131653,0.7413415270991085,0.33411509816355206,0.4072264289355565,0.9309284054183983,0.4697995997375251,0.4611288056808731,0.885165148846141,0.37666423449029623,0.5085009143558447,0.8547587765989673,0.31273617321070935,0.5420226033882579,0.9213622973379779,0.386294241603234,0.5350680557347439,0.9269296171630231,0.3982139321445626,0.5287156850184604,0.8695675245423189,0.38372317102121184,0.4858443535211071
90,0.9698503243890149,0.4211309523809524,0.5487193720080625,0.8399779202022308,0.3432279472531195,0.4967499729491114,0.9707943054022611,0.34887428034483786,0.6219200250574233,0.8173985613115964,0.2835134375556457,0.5338851237559508,0.9111973757116462,0.3121165830388147,0.5990807926728315,0.7751971890000514,0.2788193653197292,0.49637782368032224,0.9495635399833934,0.41165695351102866,0.5379065864723647,0.8724677216103434,0.3784611791647272,0.49400654244561615,0.888195125013017,0.3096017586129668,0.5785933664000502,0.9899337676245429,0.36779329050438986,0.6221404771201531,0.9765961278789097,0.3209522783993505,0.6556438494795592,0.8706292851068314,0.2752543782408766,0.5953749068659547,0.8641012704189553,0.2808168426563536,0.5832844277626018,0.6017349902751379,0.18157670389283764,0.42015828638230024,0.6884439309276799,0.23497842096831353,0.45346550995936635,0.8359726806079567,0.35084048653718114,0.48513219407077557,0.9846765460399647,0.38746499523627875,0.5972115508036858,0.8304240455004229,0.2824132195883986,0.5480108259120243,0.7688027452087292,0.23659348012926837,0.5322092650794608,0.9770435304336299,0.3050688415023389,0.6719746889312911,0.9943793617228261,0.35874418223617177,0.6356351794866544,0.9924780504379068,0.39044014790878234,0.6020379025291245,0.8338014562165227,0.3254517106068066,0.508349745609716,0.8620006454001006,0.4404476039521265,0.4215530414479741,0.9401541788773281,0.39565305057078226,0.5445011283065458,0.7118429732187744,0.378219904800346,0.33362306841842837,0.7268283660959628,0.3331825755032514,0.3936457905927114,0.9251221432172354,0.4651138853181338,0.46000825789910155,0.8844019135834507,0.38121616959698124,0.5031857439864693,0.8610388418922591,0.3289694842141523,0.5320693576781068,0.9119145916655915,0.3717074140971057,0.5402071775684858,0.9019933845024983,0.38834018565322215,0.5136531988492762,0.8673918811355797,0.3844102163075505,0.48298166482802923
100,1.0,0.46428177752582517,0.5357182224741749,0.8395121744680384,0.33893900926316517,0.5005731652048733,0.9765962920979626,0.34755429108373354,0.629042001014229,0.8073174446868718,0.28558801507769477,0.521729429609177,0.9039015538665648,0.30649846909154327,0.5974030847750216,0.7949216022111631,0.28813484566698766,0.5067867565441755,0.9505280495322324,0.4169870355137861,0.5335410140184462,0.8695906024920976,0.38187350082469845,0.4877171016673992,0.9012163929889431,0.31831779140579197,0.5828986015831511,1.0,0.3790843036493233,0.6209156963506767,0.971006261679304,0.3230163169585639,0.6479899447207401,0.8493439223920586,0.271485742024339,0.5778581803677195,0.8536537738916027,0.27649344946823107,0.5771603244233716,0.6067224917428008,0.1836952434108316,0.4230272483319692,0.7279270051022637,0.23990591639278208,0.4880210887094817,0.8327814806595027,0.3532065921635727,0.47957488849593,0.9807878309068787,0.3889185177685898,0.5918693131382889,0.8568184051525023,0.29462405486794097,0.5621943502845613,0.7651460612153638,0.24076552504971252,0.5243805361656513,0.965917613448075,0.30735716303942123,0.6585604504086537,0.9990246125330889,0.3675495501953335,0.6314750623377554,0.998456572579042,0.3895093924968463,0.6089471800821956,0.8554320904764037,0.30236075675514373,0.5530713337212598,0.9019917236928275,0.4618407190516415,0.440151004641186,0.9163727361364685,0.39377484138799657,0.5225978947484718,0.726479068360619,0.3873744323583851,0.3391046360022339,0.7706305096547179,0.3504793166473945,0.4201511930073234,0.945621851383549,0.4640448031964854,0.48157704818706365,0.9148870564458271,0.3915122132906736,0.5233748431551535,0.8917190726690797,0.352627051017741,0.5390920216513386,0.9086300692383779,0.36518943792198855,0.5434406313163893,0.9193095656832714,0.4018914732293644,0.517418092453907,0.8607169289634274,0.3872645263995755,0.4734524025638519
110,0.947997370244394,0.40150226757369617,0.5464951026706979,0.8177256240130346,0.3229923144113021,0.4947333096017325,0.9807613429585658,0.3392801211108791,0.6414812218476866,0.7945020477603358,0.2854560745217423,0.5090459732385936,0.8884467736131868,0.30082075236369177,0.587626021249495,0.8034780978704323,0.3074420929600035,0.49603600491042876,0.9287274113224865,0.4034041742262047,0.5253232370962818,0.8761914338400458,0.3929294878760406,0.4832619459640052,0.8968911865359405,0.32451744419099954,0.5723737423449409,0.988004476207325,0.38235771344945374,0.6056467627578713,0.9604992953109351,0.3205863546658611,0.639912940645074,0.834623098748429,0.2640914632769637,0.5705316354714652,0.8467876428640791,0.28120843906084414,0.5655792038032349,0.6048728110552029,0.17126817987676737,0.4336046311784355,0.7465325481705156,0.22758232315631569,0.5189502250142,0.8247292044014576,0.3490184778173123,0.4757107265841453,1.0,0.3903268437047469,0.6096731562952531,0.8710855024800963,0.30173326635251807,0.5693522361275782,0.7665589430185245,0.25383983533821947,0.5127191076803049,0.9599421640684682,0.3067833385076376,0.6531588255608306,0.9847099694327393,0.36655752225982685,0.6181524471729124,0.9940847330810354,0.3830989275528904,0.610985805528145,0.846886516568939,0.3030601435328171,0.5438263730361219,0.8926951148907091,0.46326676853864335,0.4294283463520658,0.964294691020779,0.4377525569884573,0.5265421340323218,0.7258865222602227,0.3899779188831229,0.3359086033770998,0.7788056249766869,0.35984495256568066,0.41896067241100626,0.9727068246974345,0.468653319125692,0.5040535055717426,0.9358714467582345,0.39279292206146793,0.5430785246967667,0.8848608536249721,0.3498228322263593,0.5350380213986128,0.8782898980776674,0.35919827549133443,0.5190916225863329,0.9360055439732585,0.41939400645243946,0.516611537520819,0.8913965731521694,0.404608230579101,0.4867883425730684
120,0.9212903911564626,0.37910997732426305,0.5421804138321995,0.8215488162687965,0.32511561314563414,0.4964332031231623,0.9838916564746591,0.33582353906273305,0.6480681174119262,0.7884563813103521,0.2781768175079754,0.5102795638023766,0.8999997792489608,0.3131441791262232,0.5868556001227376,0.8173180825804744,0.30866786241978283,0.5086502201606916,0.9097152946712792,0.3939438134296287,0.5157714812416505,0.8637390547025653,0.37674042190178547,0.48699863280077976,0.8969225699600717,0.3140867352251832,0.5828358347348885,0.9828970357164916,0.3830412876737854,0.5998557480427061,0.9389174184461773,0.3099536020141052,0.6289638164320721,0.8373898384171352,0.2616332889300309,0.5757565494871042,0.8508313243347083,0.28698105560035636,0.563850268734352,0.5778593051530708,0.1567106653575397,0.42114863979553113,0.7725924451543058,0.24058314359644056,0.5320093015578653,0.8349041745119236,0.34049727593588247,0.49440689857604114,0.9840365622384247,0.3887214606093586,0.5953151016290661,0.8748214890863822,0.2980431989523074,0.5767782901340749,0.7637569653011452,0.25751237659087955,0.5062445887102657,0.9939303666546901,0.3253881600290226,0.6685422066256675,0.9565427762445791,0.3599717368041084,0.5965710394404706,0.9905370187633062,0.3784993692550704,0.6120376495082358,0.872351655401877,0.31286834370290795,0.559483311698969,0.9359060753030058,0.4913725192433633,0.44453355605964257,0.9214411388576621,0.4106731998884123,0.5107679389692499,0.723960231278795,0.3941980033054575,0.3297622279733375,0.7862875651211658,0.3683013788901737,0.4179861862309921,0.9567173798364562,0.44473816260575316,0.511979217230703,0.9407149377352673,0.3929532014666329,0.5477617362686343,0.8785080863630148,0.34506085327877223,0.5334472330842426,0.884727239495979,0.35931922762654284,0.5254080118694362,0.9514552929803515,0.4318417405280751,0.5196135524522764,0.8932650011869685,0.3991258326234796,0.49413916856348883
130,0.9793635046611238,0.4228729686318972,0.5564905360292265,0.8176848516591996,0.31932907523597,0.4983557764232296,0.9763930734122841,0.33175357217432805,0.644639501237956,0.7944001424528929,0.27751926010310674,0.5168808823497862,0.8898176375665289,0.308880372804355,0.5809372647621739,0.8191025235781442,0.3044888522975367,0.5146136712806075,0.8953468247995628,0.3879992455046271,0.5073475792949358,0.9000290306833238,0.39582282525312645,0.5042062054301975,0.8670997579196784,0.30275446607523177,0.5643452918444466,0.9622087089240458,0.37652063860278684,0.5856880703212589,0.9180426129622765,0.3121986965872847,0.6058439163749918,0.8376936999992474,0.25695871245475005,0.5807349875444974,0.8506381649222508,0.2793296207320214,0.5713085441902293,0.5711854802618481,0.14911795585610266,0.4220675244057454,0.7559821736323166,0.22603610907484453,0.5299460645574721,0.8577043406046635,0.35475476263772454,0.502949577966939,0.9732653094430153,0.3847513916031956,0.5885139178398197,0.8670381836566199,0.29404914640787827,0.5729890372487416,0.7903924037385075,0.27165705188178096,0.5187353518567265,0.9662838844258091,0.3172150847830106,0.6490687996427986,0.9653404639874659,0.36890254829576,0.5964379156917059,1.0,0.37470224863278356,0.6252977513672164,0.8726724408039032,0.3149515837846709,0.5577208570192322,0.9503872400603639,0.47601579332010896,0.47437144674025494,0.9227006438390596,0.42237886241289113,0.5003217814261685,0.6964037406795286,0.37325862159737627,0.32314511908215227,0.7802044089671379,0.3722304076989071,0.4079740012682308,0.9754578981658341,0.44713833384604046,0.5283195643197935,0.9300067469997222,0.3826235754213822,0.54738317157834,0.8744956300923834,0.3440949556950741,0.5304006743973093,0.8703419988818647,0.352338945512407,0.5180030533694577,0.9525908757381288,0.43697515694336064,0.5156157187947682,0.8776780103615366,0.3951934758626468,0.48248453449888984
140,0.9350454302091207,0.4002326625094482,0.5348127676996725,0.8120018128015782,0.3211026726277939,0.49089914017378433,1.0,0.332883393491036,0.667116606508964,0.7818947521984729,0.26724720511285743,0.5146475470856154,0.8921233821708215,0.30167616264053565,0.5904472195302859,0.8468596778817528,0.30987157905569807,0.5369880988260547,0.8933730804607088,0.3822413568471427,0.5111317236135662,0.9076191758205222,0.39472322730376314,0.5128959485167591,0.85649644012114,0.3036802770871047,0.5528161630340354,0.9543408010066232,0.37051397872650016,0.5838268222801231,0.9056307467417064,0.3047477651493855,0.6008829815923209,0.848054156976963,0.2553189888088626,0.5927351681681003,0.8521612743876952,0.28122849386323046,0.5709327805244647,0.552675060280532,0.13221388230449455,0.42046117797603755,0.8300960740240889,0.24895745848038953,0.5811386155436994,0.8718490703817985,0.35724078435864576,0.5146082860231528,0.9668799343383851,0.37999851755164615,0.586881416786739,0.8659067344189246,0.2959299970887223,0.5699767373302023,0.7549799722815107,0.25033855248594256,0.5046414197955682,0.9751110149892037,0.3199324666082959,0.6551785483809078,0.9609819412514656,0.359884694352993,0.6010972468984727,0.9900743519954311,0.3719533574064636,0.6181209945889675,0.8567749130895365,0.3122081225847843,0.5445667905047521,0.9772259185087461,0.5015897723066409,0.47563614620210515,0.9224852021975047,0.44209729675981296,0.4803879054376918,0.6864563988268826,0.3682312705365226,0.31822512829036,0.7435951235281684,0.3682283312817835,0.3753667922463849,0.978826559555711,0.4415379342853701,0.5372886252703409,0.9147237240996113,0.3794790461390981,0.5352446779605132,0.8564153428849872,0.32625873938248334,0.5301566035025039,0.8526964262675784,0.3364969036253387,0.5161995226422397,0.9571390302705599,0.44282486402124416,0.5143141662493157,0.8542598204186508,0.38818337964837807,0.4660764407702727
150,0.9075668461829176,0.3743405927185689,0.5332262534643487,0.8094566770217991,0.30900739704588615,0.5004492799759129,0.9799727053068042,0.32541836947767205,0.6545543358291322,0.7803318465885322,0.2605547081324726,0.5197771384560596,0.8889423596961583,0.2944929238254389,0.5944494358707194,0.8631585524526416,0.32398171085807537,0.5391768415945661,0.8949734662645284,0.3749569762625644,0.520016490001964,0.91205973509096,0.39364633491677603,0.5184134001741841,0.8391970408284083,0.2984463778535735,0.5407506629748348,0.9552850337024076,0.36847895837106254,0.5868060753313451,0.9067085064879993,0.3059208175346079,0.6007876889533914,0.8496374357469162,0.2593444492109006,0.5902929865360156,0.8425011927329841,0.27098365639157107,0.571517536341413,0.5244431814507826,0.11402847521308764,0.41041470623769505,0.8463956463271954,0.2661502910377839,0.5802453552894115,0.8804812393954797,0.3591880785504113,0.5212931608450684,0.9552824877652815,0.3725591578247059,0.5827233299405755,0.8778227683954636,0.29043346812150955,0.587389300273954,0.7457145756755985,0.24115402790243345,0.5045605477731651,0.9709791295308592,0.3140128299491058,0.6569662995817535,0.9663913735810801,0.3635788783812152,0.6028124951998648,0.9833006213470109,0.3782391191981407,0.6050615021488702,0.8391335810095042,0.3047647822389329,0.5343687987705713,0.9708739476656448,0.4812027220698361,0.4896712255958087,0.9293544760763105,0.43859498904838323,0.4907594870279273,0.6658329040643088,0.34436012763484297,0.32147277642946587,0.772647867009835,0.38021124746664675,0.39243661954318826,0.9822162750792747,0.43781603131919355,0.5444002437600811,0.9124248594883881,0.3856887282363465,0.5267361312520417,0.861556410669187,0.33203681489213277,0.5295195957770542,0.8606416376381543,0.33866329075818175,0.5219783468799725,0.9367684226464319,0.4252524487823059,0.5115159738641261,0.8833279803382162,0.41102903185264833,0.47229894848556786
160,0.9104721749811036,0.33889597505668934,0.5715761999244142,0.8124079681724733,0.3089148751660297,0.5034930930064436,0.9658312949318378,0.31997807475464607,0.6458532201771918,0.7834158229979897,0.2517919243798257,0.5316238986181641,0.8943209587659134,0.30164856876063745,0.5926723900052759,0.8635922579886355,0.3310092107294339,0.5325830472592016,0.8705962652479042,0.3593789803033927,0.5112172849445116,0.8963280240159976,0.38882789021536224,0.5075001338006354,0.850355274626359,0.3078956415556478,0.5424596330707111,0.9435731984469361,0.3733676132372631,0.570205585209673,0.8954630221679266,0.30499933771615945,0.5904636844517671,0.8558153274179103,0.2594620427024301,0.5963532847154802,0.8395731915845828,0.2690773946489565,0.5704957969356262,0.5380545851491231,0.12229333179051473,0.4157612533586083,0.9061494171962309,0.27676018389510015,0.6293892333011306,0.8987675489150279,0.3654111869187649,0.5333563619962629,0.9515311702845035,0.3750395470216347,0.5764916232628688,0.8853700491059989,0.2974389022003565,0.5879311469056424,0.7626088997282066,0.25258394040207666,0.5100249593261299,0.974179640217251,0.3174749627624506,0.6567046774548004,0.9727531527287808,0.36037366812249433,0.6123794846062866,0.9841229392352263,0.3755028790162548,0.6086200602189715,0.8274342389925846,0.3173891798337884,0.5100450591587963,0.9876543502814135,0.47819401865965583,0.5094603316217575,0.9459379583313768,0.4508751626170083,0.49506279571436856,0.6710089078054012,0.3346646694903794,0.33634423831502186,0.7909921419423825,0.4078061471893767,0.38318599475300585,0.981671206951607,0.43761016867870106,0.544061038272906,0.9120691918559745,0.3869785958302931,0.5250905960256813,0.8668688473795267,0.3394628016915325,0.5274060456879943,0.8331989420719907,0.31774932266804284,0.5154496194039478,0.911838013487229,0.41217286481324034,0.49966514867398876,0.8500565555571071,0.37624945888201533,0.4738070966750918
170,0.917709908037289,0.3475725938523558,0.5701373141849332,0.828456593908924,0.31267063622121827,0.5157859576877057,0.9537780031620082,0.3097145989320765,0.6440634042299317,0.7765441872139948,0.2538514842776201,0.5226927029363746,0.9034026565180056,0.3056861052673405,0.597716551250665,0.874308092651264,0.33113785220197445,0.5431702404492895,0.8619215130354633,0.35020641671090574,0.5117150963245575,0.9172495779198137,0.40996190330998444,0.5072876746098293,0.8473952471230672,0.29183446099682314,0.5555607861262442,0.9530092444777566,0.3825126429826866,0.57049660149507,0.881839033580173,0.29762654624218243,0.5842124873379906,0.8691231476673215,0.26606044869913376,0.6030626989681876,0.8473713431651122,0.2600822880207388,0.5872890551443735,0.5423665362644619,0.13058371294044777,0.411782823324014,0.9675197949385156,0.2634268181972649,0.7040929767412507,0.9093631202525755,0.35683629126366506,0.5525268289889105,0.9515799826083498,0.36680653506623107,0.5847734475421187,0.868467189349683,0.29189461725882543,0.5765725720908575,0.7674073063907927,0.25577917814996526,0.5116281282408274,0.9546975124968169,0.29959745075399496,0.655100061742822,0.9902410051867061,0.34881494262878443,0.6414260625579217,0.975207567493322,0.37650954069479536,0.5986980267985267,0.8216582367247064,0.3187655730122495,0.5028926637124569,1.0,0.48492089103178593,0.5150791089682141,0.9662281416501173,0.4530433893941947,0.5131847522559225,0.6869952647927482,0.34006158763127114,0.34693367716147705,0.7659166076068982,0.3882697974560782,0.37764681015082,0.9709593316014359,0.4331420136407393,0.5378173179606967,0.9246427295735347,0.3912267633024274,0.5334159662711073,0.8765659052000948,0.3401950143759488,0.536370890824146,0.8025120414570163,0.2977142734270847,0.5047977680299316,0.9074529169918122,0.4166307550751814,0.49082216191663075,0.8615184817974892,0.38214520115624695,0.4793732806412423
180,0.8718958648274124,0.3049925988914084,0.566903265936004,0.8365122701262532,0.309767958261655,0.5267443118645981,0.9354044238284163,0.30063874056617845,0.6347656832622378,0.7710380825497352,0.2526082395268161,0.5184298430229191,0.9079633729875783,0.3035381976560655,0.6044251753315129,0.864858457625499,0.3326190668715129,0.5322393907539861,0.8686166871819403,0.35342274492417125,0.515193942257769,0.9506591911305586,0.4334994623647194,0.5171597287658392,0.8764748426192606,0.3065918029349208,0.5698830396843398,0.9511249663708699,0.3854060566979282,0.5657189096729417,0.8744195487131206,0.2911676111755395,0.5832519375375811,0.8852823748993399,0.2847596953481896,0.6005226795511504,0.8399278449320459,0.256489311845844,0.5834385330862019,0.5614504083080782,0.13935225441532564,0.42209815389275257,0.9515721865942997,0.24695490492118435,0.7046172816731153,0.9270498492994752,0.3547941380717492,0.572255711227726,0.9508116404737327,0.371884824610089,0.5789268158636437,0.8690007705242779,0.3010206002742295,0.5679801702500484,0.8003555197533879,0.2847630766888774,0.5155924430645105,0.9519103647710109,0.2832216497542496,0.6686887150167613,0.9822100590352625,0.3474273835551209,0.6347826754801416,0.9564478758896395,0.367111621972334,0.5893362539173056,0.8132189696074482,0.3010850752726676,0.5121338943347806,0.9853503668340278,0.45494063268192214,0.5304097341521056,0.9790248227440084,0.4569489596654578,0.5220758630785506,0.6960940475956977,0.3357774999716115,0.36031654762408627,0.7905523020876074,0.3990948313377348,0.3914574707498726,0.9576414223704849,0.42471802081785953,0.5329234015526254,0.9521207255009113,0.405738918587221,0.5463818069136903,0.9026035959778501,0.3584103195251523,0.5441932764526979,0.7900459080548746,0.28726132111985553,0.5027845869350192,0.8827467126335038,0.38901862355722755,0.49372808907627624,0.8432698887042493,0.36494951892865624,0.4783203697755931
190,0.8167576058201058,0.2607532596371882,0.5560043461829176,0.8480696642710295,0.3148205938022886,0.5332490704687409,0.9265672075888196,0.29379455895952034,0.6327726486292993,0.7692853112617164,0.245644352622399,0.5236409586393175,0.9184965088223153,0.308788761123093,0.6097077476992223,0.8529609591508193,0.32386593353278886,0.5290950256180303,0.8619273467625731,0.3510425842633267,0.5108847624992465,0.9529638057117464,0.4312694517741964,0.5216943539375499,0.8979753411877485,0.3142950070398726,0.5836803341478758,0.9528940941490024,0.3866015264746308,0.5662925676743716,0.8778367427451331,0.2936356905238141,0.584201052221319,0.8829690757339715,0.2895170576415073,0.5934520180924643,0.8453246978057936,0.25715534238825255,0.588169355417541,0.55363818748309,0.12128596199561317,0.4323522254874768,1.0,0.23799560166418268,0.7620043983358173,0.947986841445866,0.3703349059643044,0.5776519354815616,0.9479461762775722,0.3749455381016345,0.5730006381759377,0.8653492752571705,0.303127373448964,0.5622219018082065,0.7825716034543454,0.30815570560046684,0.47441589785387855,0.9532864971587837,0.2541379899746401,0.6991485071841436,0.9760210847537467,0.3469857711193147,0.629035313634432,0.9386568928311954,0.34944172748204455,0.5892151653491507,0.8073459857063993,0.2960327051907554,0.5113132805156438,0.941745522536802,0.43515864503943585,0.5065868774973662,0.966487776448914,0.44879532215430595,0.5176924542946082,0.7307445744352489,0.3378730898388667,0.39287148459638216,0.803377597075609,0.40795379661059095,0.39542380046501796,1.0,0.44711727971235377,0.5528827202876463,0.9437281905523687,0.38710987229547583,0.5566183182568928,0.9179575593602919,0.35142400653625316,0.5665335528240387,0.767616006536791,0.27880811078140455,0.4888078957553864,0.9104607554245915,0.39395986442888925,0.5165008909957023,0.8218681487480973,0.34672606163857506,0.47514208710952227
200,0.7891963498362308,0.2629361929957168,0.526260156840514,0.8521123999705185,0.3224481603043499,0.5296642396661685,0.9044629806401575,0.2769087641320884,0.6275542165080691,0.7626443032787764,0.23770324745397634,0.5249410558248001,0.9132845767871453,0.31199627372245853,0.6012883030646867,0.8707428861265685,0.3200140402978601,0.5507288458287084,0.8522666946685568,0.3408277280938686,0.5114389665746882,0.9590359218215051,0.426577509491736,0.5324584123297691,0.8944361468573067,0.31957455489032205,0.5748615919669846,0.9558963772659753,0.3833584744884447,0.5725379027775306,0.8630377959193786,0.2824616756829385,0.5805761202364401,0.9109121115651788,0.29993019650342806,0.6109819150617507,0.8290095883065725,0.2502871003288988,0.5787224879776737,0.600130345483597,0.1404191815460744,0.45971116393752265,0.9989659541621558,0.18729337288275474,0.8116725812794011,0.9426765272299025,0.35725689249074677,0.5854196347391556,0.9295077729106066,0.3637132800254547,0.5657944928851518,0.8769457115594255,0.3081738941966389,0.5687718173627865,0.7682604269408493,0.3005632498501489,0.46769717709070036,0.9505063260230298,0.25398450499349434,0.6965218210295354,0.9437910571561695,0.32526739952997075,0.6185236576261988,0.9336850323686008,0.34489458065402284,0.588790451714578,0.8018460080867762,0.30290907598883965,0.49893693209793655,0.8877288560283216,0.41498989189548313,0.4727389641328385,0.9542987512671007,0.45060724160122856,0.5036915096658721,0.7384435444992831,0.3152180084463627,0.42322553605292035,0.7833050468126376,0.3984669327464657,0.3848381140661718,0.9929679193486319,0.4574805921826002,0.5354873271660318,0.9445570640476503,0.3836463106733872,0.5609107533742631,0.9043068992437264,0.3443597985809268,0.5599471006627996,0.749873672214338,0.276996516578506,0.47287715563583194,0.8731874352135478,0.3971860841612411,0.4760013510523067,0.8048149027384061,0.32212369608021113,0.482691206658195
210,0.7023199326026707,0.23360536344167296,0.46871456916099774,0.8693230377912675,0.3341059171662587,0.5352171206250088,0.9008069086895564,0.26321107896071355,0.6375958297288429,0.7903228574677282,0.24621073159429244,0.5441121258734357,0.9113165812728063,0.3184609679050064,0.5928556133677999,0.8816388188507538,0.31503561531054053,0.5666032035402133,0.8527781180785259,0.3432117779061198,0.5095663401724061,0.9491281874960468,0.41741257142115734,0.5317156160748895,0.915687004552023,0.3184404720637597,0.5972465324882633,0.9574812645181011,0.3823912117269095,0.5750900527911916,0.8443928381864286,0.27920076157877033,0.5651920766076582,0.9007811970829288,0.29752658553656497,0.6032546115463638,0.8367180210343211,0.24992716940186024,0.5867908516324609,0.5935875467312381,0.13519685401135673,0.4583906927198814,0.945503842475496,0.16946943253700475,0.7760344099384913,0.9274203363377983,0.34271303899599803,0.5847072973418003,0.9156758066236516,0.3573315206485169,0.5583442859751346,0.8855932164475249,0.31446482542895426,0.5711283910185706,0.7838465271016418,0.30040626298313106,0.4834402641185108,0.9565811918108786,0.2519229226331046,0.704658269177774,0.9429462333659315,0.32091783704629123,0.6220283963196404,0.9007597855828697,0.32612223800590623,0.5746375475769635,0.8165499157005804,0.313187264073527,0.5033626516270534,0.9071359421417792,0.4205374854073139,0.48659845673446533,0.9287191994409566,0.44329879822233026,0.4854204012186263,0.7355035248234492,0.30543790085898537,0.43006562396446374,0.7990600171584169,0.40774087060315567,0.3913191465552613,0.9633587893405261,0.4359585888583864,0.5274002004821396,0.9470085757114116,0.37909132262565143,0.5679172530857601,0.9269518314837606,0.3543338162821252,0.5726180152016355,0.7414688427299704,0.27382219498559324,0.4676466477443771,0.854147497641482,0.39706670238414143,0.4570807952573405,0.7789780899582467,0.2995796735138456,0.479398416444401
220,0.7439767573696145,0.24346301020408162,0.5005137471655329,0.8707767290222319,0.3318712785426079,0.538905450479624,0.8996211556244966,0.2733160814962861,0.6263050741282105,0.7926312808531727,0.23930906056178786,0.5533222202913848,0.9116852355082462,0.32733295216987235,0.5843522833383739,0.8992645383241324,0.3223112094503701,0.5769533288737623,0.8523133644854362,0.34179029306700426,0.5105230714184319,0.9434680151608283,0.4123232817971128,0.5311447333637156,0.9115871881450542,0.3197585758772737,0.5918286122677805,0.9505219973766661,0.38619954714516164,0.5643224502315045,0.8268589926233968,0.26927698616065004,0.5575820064627468,0.9028160348603553,0.2943459167776749,0.6084701180826805,0.8236264571397207,0.24281404765021047,0.5808124094895103,0.6076294648858456,0.16066016754329393,0.4469692973425517,0.8771136042565792,0.12600309728283823,0.751110506973741,0.9404321274904962,0.34461737816882754,0.5958147493216687,0.8949793813128346,0.3434145847607925,0.551564796552042,0.8722252171748851,0.31299357406630185,0.5592316431085833,0.7921382879868575,0.30970178838170326,0.4824364996051542,0.9700582196439846,0.255432147429301,0.7146260722146837,0.9745644037336091,0.3315280558300522,0.643036347903557,0.8824880628359304,0.3248336387656918,0.5576544240702386,0.7947327782999866,0.30661862345761903,0.48811415484236753,0.9099999050882205,0.42538985013430014,0.48461005495392034,0.924750101506158,0.442141489917055,0.48260861158910306,0.7726790826065009,0.3088156200933002,0.46386346251320065,0.8136415631566514,0.41181599462866947,0.4018255685279819,0.9665987865800952,0.4249589736811632,0.5416398128989319,0.9833691036259781,0.39743644539967576,0.5859326582263024,0.9504207193686699,0.36531008255135444,0.5851106368173156,0.7132224874209779,0.2558245172665893,0.45739797015438866,0.8656925890122177,0.3886633899765895,0.4770291990356282,0.7934786555138177,0.3176215944477804,0.47585706106603737
230,0.7373295382968001,0.2693353961955152,0.467994142101285,0.8670758538279751,0.32655362270204663,0.5405222311259286,0.8885280255347076,0.2628382006383677,0.6256898248963398,0.7955371911464669,0.2409148736695994,0.5546223174768675,0.9120307108845714,0.3241795235751072,0.5878511873094643,0.8974249652668024,0.32732271367348587,0.5701022515933165,0.8601791732053025,0.3375880649721634,0.522591108233139,0.9429814673956234,0.41952256689626316,0.5234589004993602,0.9063133463717196,0.3260509524155964,0.5802623939561231,0.9542015737909477,0.3851600537228625,0.5690415200680853,0.8152027970295379,0.26786474925171455,0.5473380477778234,0.9027934569099817,0.29332050153153766,0.609472955378444,0.8169186534994575,0.23677121903644063,0.5801474344630169,0.6278636443303969,0.17494541995579144,0.45291822437460544,0.8357541980804614,0.10790244044527082,0.7278517576351906,0.9373125192402689,0.33509926188959127,0.6022132573506777,0.864643425974303,0.34116379427232574,0.5234796317019773,0.8735183020179654,0.31345276612705475,0.5600655358909107,0.7979975452962612,0.3112542140666576,0.4867433312296036,0.9359182762241299,0.25133688906872986,0.6845813871554001,0.9654556672315893,0.333806519991603,0.6316491472399863,0.8578890105798878,0.30584622836219577,0.552042782217692,0.7800885516912105,0.3088249556122525,0.47126359607895796,0.9197236168980932,0.4282775410256167,0.4914460758724765,0.9261587583932472,0.4256408698318174,0.5005178885614299,0.7943865031624825,0.31663020890863125,0.4777562942538513,0.8000718042448431,0.4204760217339948,0.37959578251084836,0.9624955698593701,0.42665500111703875,0.5358405687423313,0.9696644512491108,0.3893827869077676,0.5802816643413432,0.964028104503887,0.37242448948504503,0.591603615018842,0.7382085107297983,0.2703280221906851,0.46788048853911324,0.8449783948100956,0.37444239974842475,0.4705359950616709,0.8042423649997905,0.3359428020834788,0.46829956291631175
240,0.7526376291257244,0.2991268266565886,0.4535108024691358,0.8600708498056256,0.33127380674217916,0.5287970430634464,0.868140903260448,0.24906593980252364,0.6190749634579245,0.805084109422701,0.24116373715724954,0.5639203722654516,0.8984644557714255,0.320661855765686,0.5778026000057396,0.9218778714614406,0.3396226761836853,0.5822551952777553,0.8826137430943255,0.3483726818226897,0.5342410612716358,0.9143400222838877,0.41620593296344893,0.49813408932043873,0.8686917534347018,0.3055190604373423,0.5631726929973595,0.9477562958442246,0.3838965405700779,0.5638597552741468,0.7988286628822784,0.25476868188363055,0.5440599809986478,0.9322623858872758,0.3077130041468169,0.6245493817404589,0.8274178703066485,0.22983331292669232,0.5975845573799562,0.6099777255563932,0.15978892880175746,0.4501887967546357,0.8466116793778248,0.1048561316976314,0.7417555476801934,0.9365715451636228,0.3279168247650002,0.6086547203986226,0.8585057282165965,0.33805969204847247,0.5204460361681241,0.8603808171598236,0.31315245451932233,0.5472283626405013,0.8042215195694437,0.3210016713551297,0.483219848214314,0.9362322227764736,0.24685791825529435,0.6893743045211792,0.9474878012564834,0.3305769890480116,0.6169108122084718,0.8340960105835024,0.29147102730095387,0.5426249832825484,0.7888131686137595,0.3052795309073005,0.48353363770645896,0.9072664458385931,0.4239519366748607,0.4833145091637323,0.928368416255348,0.45056581051631417,0.4778026057390339,0.832520044884851,0.3219693176738746,0.5105507272109764,0.7730068882340507,0.4090883658472901,0.36391852238676065,0.9571992855630636,0.4274807910271961,0.5297184945358675,0.9664832866742176,0.384824745918981,0.5816585407552366,0.9669638792385681,0.37238640750145835,0.5945774717371097,0.7339859372984131,0.27960370704855286,0.45438223024986024,0.8471185315459067,0.3714898845782038,0.47562864696770285,0.8126125874516484,0.33317227800198296,0.47944030944966554
250,0.7354261148904006,0.3172575743260267,0.4181685405643739,0.8658605240502002,0.33021215737501314,0.535648366675187,0.863960937266951,0.25226523580825105,0.6116957014587,0.7994213923912133,0.23982824128602354,0.5595931511051899,0.8970913843076916,0.32324464292415656,0.5738467413835351,0.9146114659982211,0.33224784433646726,0.5823636216617538,0.8726458480391871,0.34285203140100845,0.5297938166381786,0.8863878531728591,0.404397418701923,0.4819904344709361,0.8759812669488322,0.30932786691145736,0.5666534000373749,0.9369311181201604,0.38178300862685327,0.5551481094933072,0.7886171036945909,0.25005741381495505,0.5385596898796359,0.9464197015194961,0.3126716864976331,0.633748015021863,0.8372784999852227,0.2368060510616379,0.6004724489235849,0.6220066057593645,0.1627889168902903,0.45921768886907427,0.7831222358692539,0.09872953147528728,0.6843927043939666,0.935141500991545,0.3198931851862458,0.6152483158052993,0.8407615445665556,0.3298917631915305,0.510869781375025,0.8739334116408861,0.31719242626982674,0.5567409853710593,0.8360692391369845,0.33740759182145996,0.4986616473155246,0.9252039780516477,0.24364171024128536,0.6815622678103623,0.9536562949612661,0.3268892052000184,0.6267670897612477,0.8314320620840969,0.28310507234590127,0.5483269897381957,0.7860678423824657,0.30258456052399924,0.4834832818584665,0.9205517221742391,0.4412235077495468,0.47932821442469226,0.9120528550160615,0.4307147966976663,0.4813380583183951,0.8372108627946084,0.31793504910183845,0.51927581369277,0.7759489972272993,0.42099357181046165,0.3549554254168376,0.9303108174969208,0.4301874168800347,0.5001234006168861,0.9746987510418161,0.38354556361871206,0.5911531874231041,0.9609607738259065,0.3684397292024767,0.5925210446234298,0.75081978669419,0.2947469143766396,0.45607287231755045,0.8375243131180191,0.35646233941695105,0.481061973701068,0.8168354023823156,0.340157238413093,0.4766781639692226
260,0.7448566232048375,0.3092502047115142,0.43560641849332327,0.8619228555702092,0.33071553912813023,0.531207316442079,0.880054365659398,0.2550916534916326,0.6249627121677654,0.7892362250841524,0.2420969752359376,0.5471392498482147,0.8868032821264507,0.3323164068794854,0.5544868752469653,0.9312264310444952,0.32972830920999435,0.6014981218345009,0.8842257963523649,0.34566388786798663,0.5385619084843782,0.8781895233291545,0.3836185854759005,0.49457093785325396,0.8609814167333565,0.2991268275495109,0.5618545891838456,0.916910663234489,0.3765750733036525,0.5403355899308365,0.7659841490224405,0.23279515227287237,0.5331889967495681,0.9417940439366914,0.3135211818804422,0.6282728620562492,0.842562412656058,0.22679764915495396,0.6157647635011041,0.6424807161854718,0.18934808540181633,0.4531326307836554,0.7101054920941613,0.08968769873826989,0.6204177933558914,0.9297953909264681,0.31900544812823506,0.6107899427982331,0.8164566230188072,0.3148684146299574,0.5015882083888498,0.8632911764408758,0.31222947847720894,0.5510616979636669,0.8339348520359136,0.3358916378328835,0.49804321420303,0.9037125923962145,0.23319252249078218,0.6705200699054323,0.9699933950140036,0.3256130092623408,0.6443803857516628,0.8172393975211182,0.2845635570399448,0.5326758404811734,0.7856332900646047,0.3040747206182952,0.4815585694463095,0.9058190412012035,0.43941543835005364,0.46640360285114985,0.8764221219896864,0.4055909868055805,0.4708311351841059,0.8560030391214627,0.3325463687969766,0.5234566703244861,0.7526421475375185,0.42859518569634575,0.32404696184117276,0.9426906481047186,0.4384195831515465,0.5042710649531721,0.9457645022332264,0.3633121968047919,0.5824523054284345,0.9713398453525266,0.3641122310676284,0.6072276142848982,0.7745425321463897,0.3101105233733282,0.46443200877306157,0.8472437368243283,0.3875045132135245,0.45973922361080377,0.8292357319406236,0.3301699459580232,0.49906578598260043
270,0.7451951845553036,0.28664729780801207,0.4585478867472915,0.8571430811667793,0.32996281874963734,0.527180262417142,0.8791277630283686,0.2509806699877696,0.628147093040599,0.7942167128994956,0.24064991987024772,0.5535667930292479,0.8827536043125923,0.3311519451477818,0.5516016591648105,0.931151083896293,0.32238288112792846,0.6087682027683645,0.8823278904659397,0.344676043410708,0.5376518470552318,0.8733597258465525,0.3800651649640198,0.49329456088253276,0.8803635341729826,0.30832930341637105,0.5720342307566115,0.9175816756047748,0.3752320017419104,0.5423496738628644,0.7663500727559298,0.24596268912015354,0.5203873836357763,0.9133702859121116,0.29574480895290994,0.6176254769592017,0.8280955115241228,0.22630366770670168,0.6017918438174211,0.6697528710889974,0.20970478279439617,0.4600480882946012,0.7363013199862127,0.11842252180962877,0.617878798176584,0.9436233274389502,0.31748949391828524,0.626133833520665,0.8140214304180323,0.3105440043099474,0.503477426108085,0.8567752410987916,0.3058659948992946,0.5509092461994969,0.8508164902810857,0.31780009070352316,0.5330163995775626,0.8937203712941225,0.2364627990776948,0.6572575722164278,0.9633525680083151,0.3208333546672674,0.6425192133410477,0.8195274292716251,0.2861756615592593,0.5333517677123658,0.7525047371797741,0.28472688480074004,0.4677778523790341,0.9230834938924269,0.4378232932489251,0.48526020064350184,0.8781705137730736,0.39399304510187905,0.4841774686711946,0.8518490225570119,0.31558551090584197,0.5362635116511699,0.7362281945117933,0.4213448220125082,0.31488337249928505,0.9290265153420303,0.45996264060944697,0.46906387473258326,0.9325345821897525,0.3625810174231346,0.569953564766618,0.9682153916991662,0.3626287647070024,0.6055866269921638,0.7792972949726917,0.3338359566507547,0.44546133832193696,0.8382173097753293,0.35805215527783923,0.4801651544974901,0.8533046598986189,0.3544902319476058,0.4988144279510131
280,0.6843053193499622,0.29766235197782814,0.38664296737213405,0.8531066181371112,0.3344854136904155,0.5186212044466957,0.8736352653402142,0.24458021358470303,0.6290550517555111,0.8095303988895539,0.2548716100394964,0.5546587888500576,0.8808948805626502,0.3317369354016234,0.5491579451610269,0.9080323735454325,0.31534803031528186,0.5926843432301506,0.8798543901713366,0.34342373665778,0.5364306535135566,0.8824387071452783,0.3734773082231438,0.5089613989221345,0.8589671715118394,0.29665609615881156,0.5623110753530278,0.9029795670975731,0.35868071221525155,0.5442988548823215,0.7644080087745462,0.24392723835261898,0.5204807704219272,0.8992270814988749,0.2863373296305495,0.6128897518683254,0.8287520424232957,0.22177128236739554,0.6069807600559001,0.6818566233713196,0.2176599412254177,0.4641966821459019,0.7725366163884129,0.15552195041434655,0.6170146659740663,0.9523414064905034,0.3220373565481347,0.6303040499423687,0.7820258560687278,0.29427865328606373,0.48774720278266404,0.866290618981714,0.30565384816722674,0.5606367708144874,0.8503471154059616,0.3165774960118993,0.5337696193940624,0.870462164208,0.23253149058334757,0.6379306736246525,0.9719390498036424,0.3168524425647826,0.6550866072388598,0.7879341567355967,0.2818092439374388,0.506124912798158,0.7779101950076839,0.28963937752711755,0.4882708174805664,0.9053444823036987,0.4198707301563197,0.48547375214737903,0.8737401497595616,0.3734597994183076,0.5002803503412541,0.861424732709061,0.3301431504664494,0.5312815822426115,0.7482515200119363,0.4269290785432753,0.321322441468661,0.9376844429836515,0.4581145555413895,0.479569887442262,0.921760753221616,0.3489893238651455,0.5727714293564705,0.9554215762133007,0.36989030657727784,0.5855312696360228,0.8104276867500968,0.36048574377499676,0.4499419429751,0.8399847424265365,0.3483036140649204,0.49168112836161615,0.85220427029367,0.36336596332965604,0.4888383069640139
290,0.7059279730410682,0.3566999716553288,0.3492280013857395,0.8719575591159926,0.341684870477209,0.5302726886387836,0.8806267338841989,0.2445000447453987,0.6361266891388002,0.8182266760205013,0.26290496632834104,0.5553217096921601,0.8589378784500628,0.3286364870562628,0.5303013913938,0.915056197946147,0.32803575497842496,0.587020442967722,0.8801246861940959,0.35086562787432596,0.5292590583197699,0.8746296155137376,0.3595831258747723,0.5150464896389654,0.8641354508585506,0.3046802671014697,0.5594551837570809,0.9009885132312961,0.3600939207954166,0.5408945924358796,0.7543279534285815,0.2411370698847626,0.5131908835438189,0.8763885439479804,0.2756645443393315,0.6007239996086489,0.8277260809538486,0.22144407243372416,0.6062820085201245,0.6924067800071129,0.23674211163086703,0.4556646683762458,0.744821275129013,0.1584833023443227,0.5863379727846902,0.9621512589400133,0.33160021763876263,0.6305510413012507,0.7860067722579677,0.2963649281645301,0.48964184409343764,0.8474903776303669,0.30251205608755505,0.5449783215428119,0.8861432925378909,0.3312010605335016,0.5549422320043893,0.8746585831243263,0.2462352575931462,0.6284233255311801,0.9653993456455734,0.3113956489014731,0.6540036967441003,0.7586578326230675,0.2660514644487578,0.4926063681743097,0.7912246542231771,0.29897758978261196,0.49224706444056515,0.891145680090356,0.4026086502595837,0.4885370298307723,0.8764746013639113,0.37201523559095917,0.5044593657729521,0.8559266481607843,0.3412136459031218,0.5147130022576626,0.7674459447697912,0.4280418889179007,0.33940405585189054,0.9685287488347122,0.4793815699131751,0.4891471789215371,0.9177873504440502,0.3509599973134119,0.5668273531306384,0.971327728357749,0.36366909525861996,0.6076586330991292,0.8014745409194513,0.3638052079301595,0.4376693329892917,0.84360696024878,0.33269371877147413,0.5109132414773058,0.8799653684489813,0.38600215050760356,0.4939632179413777
300,0.6824215797430083,0.34914532942806753,0.3332762503149408,0.8677203706520598,0.3422509789285339,0.5254693917235258,0.8618299376547445,0.24243989201443786,0.6193900456403066,0.8347310450764719,0.2735889332981492,0.5611421117783227,0.8526199837085733,0.324106675732176,0.5285133079763973,0.9042797180178922,0.3200434440630123,0.5842362739548799,0.8791932344322131,0.3544533700469226,0.5247398643852904,0.8498010830553253,0.3563881288832593,0.493412954172066,0.8622709901612965,0.30180297771634235,0.5604680124449541,0.8836761847136891,0.3548430658042256,0.5288331189094636,0.744161181781191,0.23346315367176831,0.5106980281094227,0.8687571967216816,0.27289310093096414,0.5958640957907174,0.8411712426799971,0.22041811096427713,0.62075313171572,0.6793501103512352,0.23391569063537468,0.44543441971586045,0.6916261705835806,0.1495288537626161,0.5420973168209644,0.9614818765615939,0.3370411867039898,0.6244406898576041,0.7885721310556659,0.3005031285083858,0.48806900254728014,0.8576688288490167,0.3094816731856633,0.5481871556633534,0.8981377234684266,0.3237751060057784,0.5743626174626483,0.8844572038524731,0.26075005319649913,0.6237071506559739,0.9635215327663627,0.2909393928533027,0.6725821399130599,0.7281200186512541,0.2497551119255974,0.4783649067256567,0.7925301762081673,0.3033641436521791,0.48916603255598823,0.8773953360351553,0.39109347861163046,0.48630185742352483,0.8648600872262441,0.37971865531270804,0.4851414319135361,0.8582080538783381,0.34337530362826096,0.5148327502500771,0.7562479018240144,0.4160449848931329,0.3402029169308814,0.9478980371699034,0.46444249238834584,0.4834555447815575,0.9004390129230995,0.3489343709262318,0.5515046419968677,0.979659027766959,0.3570116721279693,0.6226473556389898,0.8028802735130951,0.35510202984561134,0.44777824366748376,0.8313339312128024,0.32850662132100306,0.5028273098917994,0.8934046445378503,0.3970591110304283,0.49634553350742205
310,0.6354855599647267,0.33727599836230787,0.29820956160241874,0.8515384506819176,0.34598008113698414,0.5055583695449335,0.8548310115443128,0.24682494108522507,0.6080060704590878,0.8429017053585028,0.27779923152671315,0.5651024738317897,0.8452590403069322,0.323741332762324,0.5215177075446082,0.9083264111969538,0.3106213750670773,0.5977050361298765,0.8972097283233285,0.3626692023933838,0.5345405259299447,0.8673573482498066,0.3409856484627523,0.5263716997870542,0.8432483555799015,0.29227525545393984,0.5509731001259617,0.8583274100702103,0.35381404059363136,0.504513369476579,0.7286551635745794,0.23347458878843985,0.49518057478613947,0.8689754502419603,0.2651281674982878,0.6038472827436725,0.8442966253045163,0.2221291022626039,0.6221675230419125,0.6858588763402528,0.24279994350561285,0.44305893283463993,0.6404797390126561,0.1439726778874395,0.49650706112521664,0.9623212892233016,0.3329550905277024,0.6293661986955993,0.7505925273755782,0.2744753127152488,0.4761172146603295,0.8404417794978092,0.29963843217136316,0.5408033473264461,0.8926955120784744,0.3174480595471801,0.5752474525312943,0.864539039253784,0.2687748759039045,0.5957641633498795,0.9698999523826591,0.2891563026414824,0.6807436497411767,0.7320111184607655,0.2583849315217038,0.4736261869390617,0.8130175462154783,0.31456552228339524,0.49845202393208304,0.8344050455101982,0.35344434847808964,0.48096069703210864,0.8619681974992197,0.37983742442279594,0.48213077307642377,0.9230536563913943,0.3780217012266943,0.5450319551646999,0.7462217290213485,0.41790070498713117,0.32832102403421737,0.945909591210601,0.46777840290359896,0.478131188307002,0.8896148104276255,0.35494408538465533,0.5346707250429702,1.0,0.3554641587949476,0.6445358412050525,0.8136208231195975,0.3533791338751989,0.46024168924439857,0.8526974458123202,0.3478289987071827,0.5048684471051375,0.9031992291687031,0.3886330312382176,0.5145661979304855
320,0.6240374622071051,0.3321030958679768,0.2919343663391282,0.8499106928634267,0.3494018225242164,0.5005088703392103,0.8477556453778003,0.2416904065865227,0.6060652387912776,0.8403497819226421,0.275674237694666,0.5646755442279762,0.8349411367354012,0.32267069022227424,0.5122704465131269,0.9035832163308511,0.2998191668443144,0.6037640494865367,0.8805486036974163,0.35212182377866064,0.5284267799187556,0.8457740893853117,0.3356595722596413,0.5101145171256705,0.8335280532148752,0.2904407516615383,0.5430873015533368,0.8412391012830888,0.3498507756421463,0.4913883256409424,0.745010239194053,0.2418746349100771,0.5031356042839759,0.8592876280357936,0.2808424209583587,0.5784452070774349,0.8488005117141156,0.22360154696412513,0.6251989647499905,0.7039268703981323,0.26003753813796543,0.44388933226016686,0.5716016059265876,0.15988144882929506,0.41172015709729254,0.9520997845089884,0.3411863460313142,0.6109134384776741,0.7402967427717084,0.2836212959129622,0.45667544685874617,0.8522678118304405,0.3057888506330881,0.5464789611973525,0.9110740756010695,0.3090294405876066,0.6020446350134628,0.8436127573925692,0.2651958852071873,0.578416872185382,0.979845832458642,0.2895095925901273,0.6903362398685147,0.7206324076383391,0.25781744181423205,0.4628149658241071,0.7873360637393134,0.30133498948122284,0.4860010742580905,0.8292465902943215,0.3483001300291379,0.4809464602651835,0.8904755459926473,0.37186055954061215,0.5186149864520352,0.9315640223350652,0.3904651693350167,0.5410988530000486,0.7737327017046515,0.42379113979136357,0.34994156191328785,0.9280439891033161,0.46005621453694356,0.4679877745663726,0.8862794723296687,0.34343907703486154,0.5428403952948072,0.9775108576928203,0.34714843837902304,0.6303624193137973,0.8072237990796887,0.34600105362748895,0.4612227454521997,0.8277291838945248,0.32722836278083833,0.5005008211136864,0.8769406934688805,0.3594838781751407,0.5174568152937398
330,0.6097174981103552,0.2945916792642983,0.31512581884605695,0.8521876720083678,0.3579263808106485,0.4942612911977193,0.8527484861140113,0.2534435313068639,0.5993049548071473,0.8634447426515547,0.28616941167384297,0.5772753309777117,0.8338881542784863,0.3261386890478787,0.5077494652306076,0.9007420775230268,0.29605364716952004,0.6046884303535067,0.8741159472708853,0.3471067630398385,0.5270091842310467,0.8260672830686243,0.32756990475016584,0.4984973783184585,0.8306978389659447,0.2913308996914439,0.5393669392745009,0.8212762215617944,0.3360913581771912,0.48518486338460315,0.7659622317154867,0.2513953224655255,0.5145669092499612,0.8465263823350117,0.2799120212533773,0.5666143610816343,0.8370747854136145,0.22254919759680136,0.6145255878168131,0.7055740561438497,0.25497686622911875,0.4505971899147309,0.5507896129367388,0.15170617563244282,0.3990834373042959,0.9505641425820262,0.34153535556016923,0.6090287870218569,0.733130370485538,0.28351101621834657,0.4496193542671914,0.8618713545890277,0.3069267285596339,0.5549446260293938,0.9156615807150356,0.30714876963525134,0.6085128110797842,0.8338908791549954,0.2683440714681885,0.5655468076868069,0.9817172451576236,0.29503678823595675,0.6866804569216669,0.7243897678352618,0.253214268932288,0.4711754989029737,0.8136609820509377,0.3052478253733793,0.5084131566775585,0.8633744934083769,0.36266502785660726,0.5007094655517697,0.9036920620803376,0.3817598267628236,0.521932235317514,0.9432373869749283,0.39492681436273935,0.5483105726121889,0.7767012321732751,0.42160748256182623,0.3550937496114489,0.9335578327810522,0.46808485751615025,0.46547297526490194,0.8727015170064081,0.32812094531266695,0.5445805716937412,0.9784300182966621,0.35320174277004884,0.6252282755266132,0.8279066142003182,0.3507101234249344,0.47719649077538384,0.8081039844396045,0.3110652348618083,0.49703874957779615,0.8693524737819609,0.35996425130217424,0.5093882224797867
340,0.597676917989418,0.28992465041572185,0.30775226757369617,0.8531301406489391,0.3576582241758104,0.49547191647312866,0.856124899322853,0.2606158458371864,0.5955090534856665,0.8626949341262639,0.2886569738628977,0.5740379602633662,0.8171651593049875,0.3207358073638132,0.49642935194117427,0.9115020178333836,0.29504473047773766,0.6164572873556459,0.8696298111233619,0.3422647695386105,0.5273650415847514,0.802296181086591,0.32476576779670085,0.47753041328989004,0.79235157423535,0.2732269435255283,0.5191246307098217,0.8307300635525132,0.340453461994634,0.4902766015578793,0.7829500504574524,0.252232944761716,0.5307171056957363,0.8474624265275865,0.274084087813175,0.5733783387144115,0.8327355594867659,0.22225259762466698,0.6104829618620989,0.7201843214462563,0.2715235957656436,0.4486607256806127,0.5093840873453179,0.15600256326855577,0.3533815240767621,0.9440886734774235,0.33319671250921745,0.6108919609682061,0.7219143831839736,0.2862752400391222,0.43563914314485147,0.8638091450854052,0.2998202722274213,0.5639888728579838,0.912761287990029,0.30274838018096306,0.6100129078090659,0.8431348609740017,0.26538250899108046,0.5777523519829213,0.9680618206208687,0.2966726743025084,0.6713891463183603,0.7076813527219625,0.23974813577823803,0.46793321694372453,0.8376583411664652,0.3160407621264342,0.521617579040031,0.8717694403052363,0.3726094095538197,0.4991600307514166,0.9077495463296202,0.38448323007786284,0.5232663162517573,0.9411314740048787,0.3979783235487524,0.5431531504561263,0.8122070324642222,0.42533291058972733,0.3868741218744949,0.909380669264123,0.4652519068611913,0.4441287624029317,0.8595601322534063,0.3134653017984876,0.5460948304549188,0.9672304531236747,0.3386371150474034,0.6285933380762713,0.8259310626585817,0.35820378015739907,0.4677272825011826,0.7939091999673884,0.30580370141744023,0.48810549854994817,0.8872631299660667,0.36702461912276046,0.5202385108433062
350,0.6876220395565633,0.33654572940287225,0.3510763101536911,0.8456390047154796,0.3630339022122138,0.4826051025032657,0.8611419771500164,0.26870357664886796,0.5924384005011485,0.862042740158629,0.2928576179044407,0.5691851222541883,0.8109786114318133,0.3220327197190281,0.48894589171278524,0.9003892323412013,0.2900093356954358,0.6103798966457655,0.87626081427163,0.3435306883214617,0.5327301259501683,0.801626366996492,0.3335057874856671,0.46812057951082486,0.8018222357266047,0.2728032672997559,0.5290189684268488,0.8286762004160068,0.3311053489421349,0.49757085147387187,0.7767808050131552,0.2539100952068756,0.5228707098062796,0.8373362157849977,0.26304535157631725,0.5742908642086805,0.8230997546981014,0.21634487504802596,0.6067548796500754,0.7108797639487535,0.2609938587878551,0.4498859051608984,0.5703563817134091,0.1601120459058096,0.4102443358075995,0.9579005018578046,0.3410735891066072,0.6168269127511974,0.7340885383240018,0.28869958545682006,0.44538895286718166,0.8541780508031729,0.29131879041464126,0.5628592603885316,0.8984770688173339,0.3039836606800227,0.5944934081373112,0.8250027034286452,0.2696504379554405,0.5553522654732047,0.949247850819479,0.2956460853937647,0.6536017654257144,0.7020136848154935,0.22206920482763856,0.479944479987855,0.8821262850066395,0.3409669068827119,0.5411593781239276,0.8630090830572983,0.36755535729539396,0.49545372576190433,0.8866224550956091,0.38628133916314733,0.5003411159324618,0.9377186562210631,0.3900336636382124,0.5476849925828506,0.8189600507292327,0.4416815870292315,0.37727846370000123,0.9014572969533499,0.4523504016076001,0.4491068953457498,0.8583694852436095,0.3149978782059697,0.5433716070376398,0.9410698613988897,0.3228954078320792,0.6181744535668106,0.8449474261385628,0.37147626112759646,0.4734711650109663,0.815732771171339,0.3229044130493018,0.4928283581220373,0.8635070031140467,0.36259513203278826,0.5009118710812585
360,0.7659615929705216,0.39983111300075586,0.36613047996976567,0.8591205403277784,0.3714847566282518,0.4876357836995266,0.8717130775885213,0.2870790203740715,0.5846340572144498,0.8691074596830423,0.29120567923641816,0.5779017804466241,0.8157799465340984,0.33301287640811567,0.48276707012598263,0.9063876004322353,0.2890390114454156,0.6173485889868198,0.8521422418235454,0.33836006152637527,0.51378218029717,0.7848420909228027,0.3258313074024999,0.45901078352030283,0.813141666203048,0.2803167443406414,0.5328249218624065,0.8145598169319137,0.31471736351807283,0.49984245341384087,0.7719018218999637,0.24666976050101058,0.5252320613989531,0.8346428544550059,0.26129273817856147,0.5733501162764444,0.816912320403967,0.21453994283325803,0.602372377570709,0.6967221343987857,0.2671708053342953,0.4295513290644904,0.5753008685014103,0.1635078912746921,0.4117929772267182,0.9506554219972652,0.34164632269242057,0.6090090993048446,0.7463657417032609,0.29850905468607347,0.44785668701718734,0.8380907161467541,0.28834598101332665,0.5497447351334275,0.8934075030208078,0.2844015311769575,0.6090059718438504,0.833337984393368,0.27029751668277097,0.5630404677105971,0.9534527692299816,0.2959443337924396,0.6575084354375419,0.7075223110205056,0.21996913145158084,0.4875531795689247,0.8429065395461259,0.3330125479313072,0.5098939916148187,0.8526921726255445,0.37659095870388476,0.4761012139216598,0.8569384637906128,0.38664593271039394,0.47029253108021885,0.9463322531926777,0.39229855239129513,0.5540337008013825,0.8347834060701008,0.4458919268404889,0.3888914792296119,0.8802932139018106,0.43588606906457655,0.444407144837234,0.8553745500728126,0.31769057221274116,0.5376839778600715,0.9400416478420498,0.32886908625742384,0.611172561584626,0.8567792327871673,0.37527415817313897,0.4815050746140283,0.7713052795862985,0.3131616953377048,0.45814358424859364,0.8460515842538158,0.3454581000125679,0.5005934842412478
370,0.8108760865457294,0.4153458837238599,0.3955302028218695,0.8539001108694391,0.36594442100905306,0.48795568986038607,0.8691066581153238,0.29361184858157086,0.575494809533753,0.8744548066051803,0.29659378828153327,0.577861018323647,0.7996938183086497,0.3231055697694697,0.47658824853917997,0.9001705418378824,0.2933282856869822,0.6068422561509002,0.8376259841983779,0.32563086897254456,0.5119951152258333,0.7689287353488304,0.30943951319274265,0.4594892221560878,0.8266764811193041,0.2969242817832062,0.529752199336098,0.7771642242584057,0.29352865620613167,0.4836355680522741,0.7679023898440918,0.23970291566887333,0.5281994741752184,0.8282617612306488,0.262083907189572,0.5661778540410768,0.8175424634052633,0.21906705059298884,0.5984754128122743,0.7127022184256784,0.26464387265620615,0.4480583457694723,0.5525858427959046,0.17338715550010436,0.3791986872958002,0.9291313779254158,0.3353999470221433,0.5937314309032724,0.7535718869940468,0.3039507248630091,0.4496211621310376,0.8435578568220787,0.28159493933613683,0.5619629174859418,0.9267140904434641,0.3078005029922648,0.6189135874511993,0.8649384490342655,0.2805269418466336,0.5844115071876319,0.9319788845253882,0.27624201897525436,0.6557368655501339,0.7049541490003868,0.22442952826062598,0.48052462073976077,0.8413417781955448,0.3457730928188831,0.49556868537666177,0.8717124932375357,0.38199618454646406,0.48971630869107163,0.8423657701900582,0.37301234370123215,0.46935342648882605,0.9246330911189314,0.385551372404901,0.5390817187140304,0.8159371231054248,0.41679255722580727,0.39914456587961755,0.8650406637198678,0.4226593944129347,0.442381269306933,0.8723595876087229,0.32788281591070756,0.5444767716980153,0.9535434420227765,0.34663779359911095,0.6069056484236656,0.8398109921300477,0.3676353588784243,0.47217563325162343,0.7319966456632385,0.3128501380169813,0.4191465076462572,0.8391615813213054,0.3283545823965592,0.5108069989247462
380,0.8757440476190477,0.4921304169816075,0.38361363063744014,0.8457864124562677,0.35742770355989695,0.4883587088963708,0.8613918056259882,0.28834121349521225,0.5730505921307759,0.8926368588278959,0.30516241560631513,0.5874744432215807,0.7926077099507945,0.32678769710308414,0.46582001284771046,0.8837779427655711,0.2893348868322589,0.5944430559333123,0.8560100028974178,0.3372360967698653,0.5187739061275525,0.7387546647766989,0.29667087800787884,0.4420837867688201,0.8193270537954686,0.29056771187734215,0.5287593419181263,0.7643500863104055,0.28612658370957833,0.4782235026008272,0.7538371963380944,0.22559960510730429,0.5282375912307902,0.82274239311222,0.25770848855674217,0.5650339045554778,0.837679596032949,0.23329118306445826,0.6043884129684908,0.7053392300767949,0.26575504237929853,0.43958418769749635,0.5542752697985796,0.18195080272056002,0.37232446707801947,0.9157813159985968,0.3282443567843873,0.5875369592142096,0.7839747332948861,0.31265197355456764,0.47132275974031845,0.8385186831473759,0.27645474340806836,0.5620639397393075,0.9201428421917269,0.2936574134272929,0.626485428764434,0.8540636892905854,0.2741869656368057,0.5798767236537797,0.9235792879927499,0.27893009467146596,0.6446491933212839,0.7018329556092924,0.2263470651384205,0.47548589047087186,0.825009698163317,0.34763066410038346,0.47737903406293364,0.8635785537343039,0.3792817076527368,0.4842968460815672,0.8355904067703916,0.3667203429389002,0.4688700638314915,0.9145061272776636,0.3891747814857216,0.525331345791942,0.8156744625561068,0.4191611647829709,0.3965132977731359,0.8679929211323849,0.4297476194208008,0.4382453017115841,0.866809340778439,0.33076173932157543,0.5360476014568635,0.9356189447482348,0.34022617236251973,0.5953927723857151,0.8399910764202468,0.363705758396766,0.47628531802348084,0.7188588266809537,0.31705470597141827,0.4018041207095354,0.8329781737442572,0.32725139992459257,0.5057267738196646
390,0.9054606796422272,0.5066846182917611,0.3987760613504661,0.8519289243782608,0.3580189026905049,0.4939100216877559,0.8613824836679295,0.2856620827491573,0.5757204009187722,0.9066096855094944,0.31382329405151904,0.5927863914579753,0.7730657242068967,0.31428987701959604,0.45877584718730063,0.866494042062086,0.27726831670795443,0.5892257253541316,0.868927819294469,0.34394877209767216,0.5249790471967969,0.7110473913741568,0.27189262215187104,0.43915476922228586,0.81757671464051,0.2999299579034161,0.5176467567370939,0.7589024289391619,0.28074382925090524,0.47815859968825664,0.7681796914233766,0.23367565625658115,0.5345040351667955,0.8342016436747872,0.2589625055504128,0.5752391381243744,0.854712456354417,0.24967384558224368,0.6050386107721732,0.7006393054593657,0.2753012324965244,0.4253380729628413,0.4919193929714011,0.1925995329802366,0.2993198599911645,0.9034943907904439,0.32278906937951474,0.5807053214109292,0.7876248104002791,0.3094900196876373,0.47813479071264187,0.8459575945315736,0.27936785784148505,0.5665897366900885,0.9208326329710478,0.28353255336760613,0.6373000796034417,0.853060804470599,0.27472241892330285,0.578338385547296,0.9284331846784806,0.28208666356044587,0.6463465211180347,0.6849293529532959,0.22343009575033346,0.46149925720296253,0.8316604001611387,0.37178282082270264,0.45987757933843604,0.8954190829623865,0.38862339955011815,0.5067956834122683,0.8548862440511867,0.3848119166848503,0.4700743273663364,0.9106267052475429,0.37875670614565277,0.53186999910189,0.8367261616123939,0.4238501995598493,0.41287596205254457,0.862079048914601,0.4459476056186465,0.4161314432959545,0.8686640024667763,0.334802306802258,0.5338616956645185,0.9175317335438229,0.33792567435403437,0.5796060591897885,0.8161312518814776,0.3419343740592612,0.4741968778222165,0.6714700846737092,0.29091300853725294,0.3805570761364563,0.8455684182597646,0.33318903520408877,0.5123793830556758
400,0.9215108497102544,0.5057358591584782,0.41577499055177625,0.8423160578779244,0.348871781924361,0.49344427595356344,0.8637297527070966,0.29636369060048323,0.5673660621066133,0.9120374839901398,0.3104378924695196,0.6015995915206203,0.7694718972889565,0.31102055412925855,0.45845134315969793,0.8554841697479362,0.26819357968787905,0.5872905900600572,0.8537601288086946,0.34510968379254486,0.5086504450161498,0.6892727570553481,0.2685484171790285,0.4207243398763196,0.8133527910562948,0.2982309734424906,0.5151218176138042,0.7414854183045057,0.2644741346191089,0.47701128368539675,0.7617264739150695,0.23166498157516827,0.5300614923399012,0.8122361202050078,0.2478626206979597,0.5643734995070481,0.8495552055933899,0.2473432664417714,0.6022119391516185,0.6827159506456866,0.2649059249339339,0.4178100257117527,0.4231917548194789,0.17947734565773568,0.24371440916174322,0.9035999885453283,0.33187226609202397,0.5717277224533043,0.8134302589403387,0.3284545114338349,0.4849757475065038,0.8350719875393643,0.2765383163631254,0.5585336711762389,0.8736461864877122,0.25958809183256004,0.6140580946551522,0.8328949709250609,0.2799635821999281,0.5529313887251328,0.9339501400359435,0.27082746650145667,0.6631226735344867,0.6821407013016118,0.22825556555590495,0.45388513574570677,0.8461591543201588,0.3681739850499082,0.47798516927025053,0.8791820502842608,0.3825775191959074,0.4966045310883534,0.8625813775559527,0.38731435421367943,0.4752670233422732,0.8940643191242705,0.36962282479320246,0.5244414943310681,0.8389750954281522,0.41327539259204,0.42569970283611225,0.8641961590242111,0.44492531046074635,0.41927084856346475,0.8707537406160224,0.32534276895647424,0.5454109716595482,0.9220029046167482,0.33976918855947974,0.5822337160572684,0.8210849137745667,0.3508579538124113,0.4702269599621554,0.6695017412268952,0.2924824421435144,0.3770192990833809,0.8494588820153328,0.3406711259443382,0.5087877560709947
410,0.9229182413706223,0.5094560972537163,0.413462144116906,0.8398430578010843,0.35017649724708205,0.4896665605540022,0.8707902037407154,0.3004914536288518,0.5702987501118635,0.8959203551024524,0.3062683563639328,0.5896519987385196,0.7690590928456795,0.31170046732994994,0.4573586255157296,0.8527624837360424,0.2676091798554805,0.5851533038805619,0.8688967060832161,0.34591473813371293,0.5229819679495032,0.7187770135373807,0.28684261315073734,0.43193440038664327,0.8144554904587258,0.3021439158239504,0.5123115746347754,0.7357006845163634,0.2569914568924276,0.47870922762393575,0.7658631273709999,0.23155158333484213,0.5343115440361579,0.8084665432405379,0.24180138177056287,0.5666651614699751,0.8380215831894313,0.24032514112247785,0.5976964420669535,0.6459792842569542,0.24652653109148176,0.3994527531654724,0.3906654303426915,0.17715681086670518,0.21350861947598634,0.9007667470880076,0.3412794152390089,0.5594873318489988,0.8311238224026872,0.3323866152992286,0.49873720710345865,0.8286001346351122,0.2716130223194893,0.5569871123156229,0.8403300847094791,0.2563294250474925,0.5840006596619867,0.8201068813595979,0.27571658300572427,0.5443902983538735,0.9207184074303533,0.2795355517211365,0.6411828557092167,0.6836028005797793,0.2292405397297014,0.4543622608500779,0.8251141399221162,0.3674428927383137,0.4576712471838026,0.8830117405871243,0.4048983969400442,0.47811334364708,0.8922377481376728,0.39402618996981054,0.49821155816786217,0.8983236313372238,0.362460656074475,0.5358629752627487,0.8758563666430428,0.4277605779153767,0.4480957887276661,0.8760449575934657,0.4604913332998027,0.41555362429366305,0.844443494640562,0.32029931034061665,0.5241441842999454,0.914447092873303,0.33898158389893734,0.5754655089743657,0.8244850126865351,0.3411522169182471,0.48333279576828797,0.6918406922978372,0.30713437146950234,0.38470632082833484,0.8796581530770412,0.3803717306000475,0.4992864224769938
420,0.8734371063240111,0.46893896447467875,0.4044981418493323,0.8341380645990901,0.35020158792636513,0.48393647667272505,0.85653133669421,0.28964815201503447,0.5668831846791755,0.9054318746929432,0.3104893814669644,0.5949424932259788,0.7582743008262711,0.3010834461003225,0.4571908547259486,0.8529150157677691,0.2713416202944787,0.5815733954732903,0.8882491234825017,0.35443781344129616,0.5338113100412055,0.7312196617195571,0.3012622670855302,0.4299573946340269,0.8062615637219029,0.3027430539210022,0.5035185098009007,0.742427557357949,0.2593342426719901,0.4830933146859589,0.7704009628368237,0.22842789063073246,0.5419730722060913,0.8155325009595629,0.23787187765761292,0.57766062330195,0.846203942563046,0.2466117939126286,0.5995921486504173,0.6444427049920959,0.24457134883752588,0.39987135615457,0.3703801696223548,0.16419725516658817,0.2061829144557666,0.8870909429342574,0.3361946148724594,0.550896328061798,0.8491120676719595,0.34243110682848255,0.5066809608434769,0.8267991833728392,0.26382788012148384,0.5629713032513554,0.8345453565187607,0.26331771921868113,0.5712276373000796,0.8112082407481696,0.2788612809716995,0.5323469597764701,0.931212142933945,0.29614273937954094,0.6350694035544041,0.6851552644610475,0.23344249377387885,0.4517127706871686,0.8359350521462782,0.3563683362427823,0.4795667159034958,0.8598153016770912,0.3998704454209812,0.4599448562561099,0.8658710056981552,0.3795943620579649,0.48627664364019035,0.9047528597575516,0.3621488983700853,0.5426039613874664,0.9147969587327639,0.44603957626170315,0.4687573824710607,0.876735065308753,0.44441533255588994,0.43231973275286306,0.8272478041721493,0.31010096076054866,0.5171468434116006,0.9020617932113671,0.3537054635529452,0.548356329658422,0.82233744033028,0.33054605857308733,0.4917913817571926,0.6978039576514984,0.3114961739596315,0.3863077836918669,0.8544441496418148,0.3815223918113139,0.4729217578305009
430,0.8686637849584278,0.48870937263794406,0.37995441232048377,0.8164240450252239,0.3444824812172743,0.47194156380794966,0.8618653610953674,0.28813240163469855,0.5737329594606688,0.9033723147951489,0.3105558880886641,0.5928164267064848,0.7343106717674873,0.2896275709217901,0.44468310084569723,0.8444724596984644,0.2677947911230033,0.5766776685754611,0.883051272627569,0.33916317129184,0.5438881013357291,0.7288420649735886,0.3031484505886417,0.42569361438494685,0.7883045390416928,0.29585581884346374,0.4924487201982291,0.7311941193773926,0.25287012194419817,0.4783239974331945,0.7710394235176515,0.22430553107064138,0.5467338924470101,0.8026404912962001,0.22950486554830551,0.5731356257478946,0.8603932430093181,0.2567584684041866,0.6036347746051315,0.6558079463099126,0.2560693179323735,0.39973862837753904,0.41560389733332687,0.17350609504483291,0.24209780228849392,0.8700055841524617,0.3303205160329608,0.5396850681195009,0.8560831906627449,0.3457394976669517,0.5103436929957931,0.8296406638447784,0.26239152735544863,0.5672491364893297,0.8000415460193522,0.25558889103842847,0.5444526549809238,0.8196568913012386,0.2786641923027282,0.5409926989985105,0.911307582421521,0.2860202143292355,0.6252873680922855,0.6756850540561056,0.2204245690512078,0.45526048500489774,0.8630731241514107,0.37267803589812454,0.4903950882532862,0.8628192594982963,0.40249238332969506,0.4603268761686013,0.8910721536154146,0.401666082028024,0.4894060715873906,0.9139032580744729,0.3615914508191898,0.5523118072552831,0.922257140015169,0.45549380183271787,0.4667633381824512,0.8825600422954152,0.4333291614957324,0.44923088079968276,0.8043904345250997,0.3049598080310667,0.499430626494033,0.9107029414870322,0.3546782851336591,0.5560246563533731,0.8139433621468197,0.3300514987313465,0.48389186341547324,0.7266273774444146,0.34334199093863194,0.38328538650578275,0.8396084400441273,0.37346217759841366,0.46614626244571367
440,0.8303354906777526,0.47552122700932226,0.35481426366843033,0.8013759101251868,0.3335398087149338,0.467836101410253,0.8909013960564388,0.29980535751573545,0.5910960385407034,0.906472381516308,0.311993289267333,0.594479092248975,0.7362091307044828,0.284965308974192,0.4512438217302908,0.8509468012378986,0.267026617758404,0.5839201834794946,0.8745845900153816,0.3383425603450455,0.5362420296703361,0.7284658013684967,0.29435977612315495,0.4341060252453417,0.7787525659515525,0.2958757901133655,0.48287677583818706,0.7342958505055622,0.2502938950436158,0.48400195546194646,0.7451874835024619,0.21226530614189645,0.5329221773605655,0.7819402737952782,0.2191190083764196,0.5628212654188586,0.8712070035591997,0.2707788863040477,0.600428117255152,0.6471636244212303,0.26953948566284763,0.3776241387583827,0.3684407268419852,0.1756761349017171,0.19276459194026807,0.8682694854704649,0.33583844617378167,0.5324310392966831,0.8685484118820044,0.34920155693234434,0.51934685494966,0.8217857244535385,0.2510357076930283,0.5707500167605102,0.7817612975043845,0.25267432678005664,0.5290869707243279,0.8194563143372414,0.2875314382589222,0.5319248760783192,0.9181762558433646,0.286916239561306,0.6312600162820585,0.669777016305389,0.21192487448356628,0.4578521418218227,0.836177506229205,0.35894021455321307,0.4772372916759918,0.8830710604493124,0.41278082022759843,0.4702902402217139,0.8817915905945913,0.3971998110742528,0.4845917795203385,0.9192444314602751,0.36988916084529694,0.5493552706149782,0.9558015343106171,0.4647164509430913,0.4910850833675258,0.8761666036992113,0.41809064740291413,0.45807595629629716,0.790884223316532,0.3061443491587621,0.48473987415776987,0.9230518901646353,0.3468230105192825,0.5762288796453529,0.8410366404334925,0.35229056465832365,0.4887460757751688,0.7317374998544125,0.3547444065269803,0.3769930933274322,0.8032117970702825,0.34731535657929646,0.45589644049098604
450,0.8013274754346182,0.45761290627362056,0.34371456916099774,0.8098016738619417,0.33414041685027296,0.4756612570116687,0.9235338424365361,0.31459744056319544,0.6089364018733406,0.9030676715602668,0.32006204424192103,0.5830056273183457,0.7263227954145595,0.27528427215071116,0.45103852326384825,0.8417195321860964,0.26032807250968487,0.5813914596764116,0.8749598931261193,0.34016851693044836,0.534791376195671,0.7322624957629799,0.3004351358846817,0.4318273598782982,0.7631007964257133,0.2917902388991836,0.47131055752652967,0.7298573287426735,0.2466028035964588,0.48325452514621475,0.7481367906773305,0.21395484463011685,0.5341819460472137,0.7782224379670813,0.2127539078669105,0.5654685301001708,0.8905461661550933,0.2884545558177926,0.6020916103373006,0.6308483176754262,0.24919469973743724,0.3816536179379889,0.38854150990111025,0.16192041245321306,0.22662109744789719,0.8733847123087607,0.3518266621802536,0.5215580501285071,0.9031780438551612,0.3657977470400749,0.5373802968150863,0.8295368864390482,0.2639904341109904,0.5655464523280578,0.7542457811761646,0.23521231284469718,0.5190334683314675,0.8130413397843536,0.2886616458473592,0.5243796939369945,0.8962991597843395,0.28758057826908406,0.6087185815152555,0.6798598987193528,0.21529005230303228,0.4645698464163206,0.8697107709293824,0.3653876281276577,0.5043231428017247,0.9027438995453726,0.41388416966429703,0.48885972988107557,0.8864567307559515,0.42931718809988756,0.457139542656064,0.9281016536578366,0.37542647318419203,0.5526751804736446,0.9547540005222127,0.4449687294067913,0.5097852711154215,0.8978266285664825,0.40401478935924084,0.4938118392072417,0.7992950759113793,0.32437956605495905,0.47491550985642017,0.8929446201408687,0.33914083583029975,0.553803784310569,0.8461972648690491,0.35200296735905046,0.4941942975099987,0.7284908978674338,0.36466474102889623,0.3638261568385376,0.8166231444889751,0.35559341441957243,0.46102973006940273
460,0.8017447719828672,0.42774864575459814,0.3739961262282691,0.8111706840503257,0.33384089686633095,0.47732978718399466,0.906394490349909,0.3002714554186678,0.6061230349312412,0.9056099408091067,0.3228553223533046,0.582754618455802,0.7319353905858512,0.27339133198969534,0.4585440585961558,0.8490833376213824,0.2589607974301109,0.5901225401912715,0.848416434776014,0.3327285702896057,0.5156878644864084,0.7359797206891463,0.3111505395003803,0.42482918118876595,0.7389512515566892,0.2811640967921861,0.45778715476450305,0.7235125456283178,0.24703514073987226,0.4764774048884455,0.7592021719098265,0.21999830379102706,0.5392038681187994,0.7599813355610244,0.21003890933447728,0.5499424262265471,0.9091728555083154,0.2948055950787626,0.6143672604295528,0.6442810493662249,0.2573999989790171,0.38688105038720777,0.3963988018661372,0.15874788214790253,0.23765091971823465,0.8652894810317796,0.3542196146934801,0.5110698663382994,0.9220449109536663,0.37807495041933403,0.5439699605343322,0.8312441625209277,0.26216009455682915,0.5690840679640985,0.7544804686137266,0.23736572865692185,0.5171147399568048,0.8282712358680447,0.2938312990759506,0.5344399367920941,0.8976636782091784,0.28624422063725313,0.6114194575719252,0.7037956747886372,0.2317508684038358,0.4720448063848014,0.872250943705892,0.3822400519224744,0.4900108917834176,0.9186250130503697,0.41740776947826996,0.5012172435720997,0.9249848776540063,0.45176731197883147,0.47321756567517476,0.9077692703940639,0.36924293461036994,0.5385263357836938,0.9632011016201028,0.4520496848073408,0.5111514168127619,0.8804008239184316,0.39585046418516406,0.48455035973326754,0.8166647840196853,0.33105176872139774,0.4856130152982876,0.9057817106080828,0.34989899619353265,0.5558827144145501,0.8419585644863028,0.3510541650539715,0.49090439943233133,0.738839259716512,0.3644259774746969,0.3744132822418151,0.8094789906578598,0.3647009537640865,0.4447780368937733
470,0.7277336860670194,0.3820881361803981,0.34564554988662133,0.8151914654054419,0.3332340160611711,0.48195744934427076,0.9148979804910061,0.29655385854487964,0.6183441219461265,0.901278428899058,0.3117637341537247,0.5895146947453332,0.7336031646868978,0.26562199916556106,0.4679811655213367,0.8262384498335011,0.250226041444607,0.5760124083888942,0.8365020194418679,0.33109318212312666,0.5054088373187412,0.7685054387931021,0.3289614313586522,0.4395440074344499,0.714750351993632,0.2642384455504724,0.45051190644315964,0.7149327993149602,0.24865771355413582,0.4662750857608244,0.7500664666156533,0.21479056107352876,0.5352759055421246,0.7792130455397259,0.2198631399908183,0.5593499055489076,0.9242783437688673,0.30250347264736055,0.6217748711215068,0.658151102065959,0.25938921399631426,0.39876188806964463,0.3773175006189711,0.16093005869302432,0.21638744192594678,0.8784677228828545,0.36091343847767415,0.5175542844051804,0.9477455033906487,0.3883074597885884,0.5594380436020603,0.8048681705512785,0.25171439355882114,0.5531537769924573,0.7415758309996734,0.2336757444190376,0.5079000865806358,0.8249224726430463,0.2945655851789321,0.5303568874641141,0.923571607776475,0.2862160598442452,0.6373555479322298,0.7098049208948265,0.22687117983640392,0.4829337410584225,0.8922105098249854,0.4150422243110574,0.47716828551392804,0.9187151792408956,0.42062053321437726,0.4980946460265184,0.9530806773706176,0.4644783688305662,0.48860230854005143,0.8836834069542614,0.3628818386684849,0.5208015682857765,0.959049821577331,0.4560284481579569,0.5030213734193741,0.867880632419389,0.39111328410564966,0.47676734831373935,0.80342875809411,0.332500389249984,0.470928368844126,0.8819285408887989,0.34769370314401393,0.534234837744785,0.8294440502300778,0.3491888143465359,0.4802552358835419,0.7401553710152692,0.3674425511594591,0.3727128198558101,0.8127410593344598,0.3571853486196255,0.4555557107148343
480,0.6780793335852859,0.39103442302847063,0.2870449105568153,0.8404389614340578,0.34294724527863985,0.49749171615541793,0.899811323568893,0.2937591355188975,0.6060521880499955,0.9028842420068695,0.3089243304821301,0.5939599115247394,0.7455579372139894,0.27305137538934965,0.4725065618246398,0.8134864044340878,0.22837169299528803,0.5851147114387998,0.8149891784362111,0.32418799380069263,0.4908011846355185,0.775185739609367,0.3233336955411141,0.4518520440682529,0.7185334811207306,0.2603583131124226,0.45817516800830804,0.7206829880044762,0.25365209735855615,0.46703089064592007,0.7416101978370477,0.20577778328357468,0.535832414553473,0.7887766890188376,0.2198161025942065,0.568960586424631,0.9410684354298694,0.3053185335928495,0.6357499018370198,0.6286770273742532,0.2502292957430118,0.3784477316312414,0.369948103521096,0.14901183084369402,0.22093627267740198,0.8843632992318211,0.36388270416162544,0.5204805950701956,0.940358571715247,0.3875879299778175,0.5527706417374295,0.7837407438360354,0.2418610503191844,0.541879693516851,0.7210771519093726,0.22635761925451853,0.4947195326548541,0.8498899442919284,0.305944403553875,0.5439455407380535,0.9255121424219306,0.29539391829273914,0.6301182241291915,0.7137755415550664,0.22836038849550164,0.48541515305956473,0.9029866612953762,0.4225228652850514,0.4804637960103248,0.9342403735727641,0.4204354552443504,0.5138049183284137,0.9057138990241599,0.43734377028396865,0.4683701287401912,0.8979292888104792,0.38611294919691425,0.511816339613565,0.9892433511134321,0.48721356012284434,0.5020297909905878,0.8836501785507505,0.407226714420561,0.4764234641301894,0.788518194002192,0.32659294831676094,0.4619252456854311,0.9158803602555647,0.36291957258166424,0.5529607876739006,0.8428240442093493,0.357021137057584,0.4858029071517654,0.7443512037177232,0.37289334839679006,0.3714578553209332,0.7951180684531706,0.3457318009802963,0.4493862674728743
490,0.6152702979339885,0.34869850718065004,0.26657179075333837,0.8395153108029488,0.33554079038776075,0.503974520415188,0.8787157324821764,0.28727851027652657,0.5914372222056499,0.9145776078640863,0.3055700368360869,0.6090075710279993,0.7304696036856594,0.26281294219192536,0.46765666149373397,0.8129700008086035,0.22770275733807713,0.5852672434705264,0.8141296759753506,0.3194646194173662,0.4946650565579843,0.7730806096119133,0.32069336300193485,0.4523872466099784,0.7079701058619957,0.2654952090350025,0.44247489682699315,0.7236088531760031,0.24167960363163202,0.4819292495443711,0.7592421948181769,0.21789233647068465,0.5413498583474923,0.7795413665680763,0.22611817299225576,0.5534231935758205,0.9357992999818451,0.30272196444177984,0.6330773355400653,0.6386435221187438,0.25026843342085425,0.38837508869788945,0.3554253423759752,0.14851422662595212,0.20691111575002305,0.8713425591168448,0.352796729691225,0.5185458294256198,0.9532016364783535,0.38856779218243515,0.5646338442959183,0.77884024616368,0.24046326968625242,0.5383769764774275,0.734899924836591,0.2354660289934129,0.49943389584317804,0.8181272739323201,0.3003317368569764,0.5177955370753436,0.9372244722411384,0.3086934928087575,0.6285309794323808,0.7231047831791714,0.23328887394860784,0.48981590923056345,0.8951311490085493,0.43604247795532874,0.45908867105322054,0.9377734645646871,0.4155119066827384,0.5222615578819487,0.931699475482465,0.46068604352473574,0.47101343195772927,0.8672820612345812,0.37455726792890687,0.4927247933056743,0.9613826824325165,0.45422867942357664,0.5071540030089398,0.8839145248959283,0.4112667687402259,0.4726477561557023,0.7714507270579113,0.3266585865493523,0.4447921405085589,0.9282500809242151,0.37107084806846447,0.5571792328557507,0.8453962929514471,0.3601390143207328,0.48525727863071433,0.7345677214968728,0.3823332440396464,0.35223447745722636,0.7902668584435352,0.3426289257237017,0.44763793271983354
500,0.6016274565381708,0.3221214411690602,0.2795060153691106,0.8352640088319191,0.33292195073758757,0.5023420580943315,0.8808467320943829,0.2937404916027802,0.5871062404916028,0.9003344639459022,0.297297471246613,0.6030369926992892,0.7360921326537144,0.25338245779792007,0.48270967485579436,0.7931059197130192,0.23353572925013047,0.5595701904628888,0.8056552150603499,0.31572520033991186,0.48993001472043807,0.7534111052905582,0.30329928039585524,0.45011182489470297,0.7404376846450892,0.28914975171431956,0.4512879329307696,0.7301336895316836,0.241324731254835,0.4888089582768486,0.778426508887468,0.21590834372817203,0.562518165159296,0.7787050416563185,0.2259102676992316,0.5527947739570869,0.9182766802757852,0.30079353686494886,0.6174831434108363,0.6239464732698169,0.2355849976772639,0.38836147559255296,0.42183730041216194,0.18011816279668133,0.24171913761548058,0.863100564858499,0.3457467372083533,0.5173538276501457,0.9788443772722589,0.39050039863397806,0.5883439786382808,0.7917720129786044,0.239694582176552,0.5520774308020524,0.6957340801045311,0.22080599277543267,0.4749280873290984,0.8124849567277002,0.28910989175820534,0.5233750649694948,0.9235050459020926,0.30802787406493365,0.6154771718371589,0.722278850706832,0.24512121507859913,0.47715763562823277,0.8825496471360578,0.4370309446011071,0.4455187025349507,0.9096605954765046,0.4131509761676522,0.4965096193088524,0.9435460036956528,0.4581394128386646,0.4854065908569882,0.8748757356501129,0.3798881182119147,0.4949876174381982,0.9682087483059172,0.4531391821154587,0.5150695661904584,0.8909395875027342,0.4215926516394737,0.46934693586326043,0.7791639826226595,0.32117092501060895,0.45799305761205056,0.9096141429563044,0.36914943889659185,0.5404647040597126,0.8281512062959618,0.36355524018406227,0.4645959661118995,0.7104758965280286,0.3832533572485121,0.3272225392795164,0.7790339472985994,0.33257460446020864,0.4464593428383907
510,0.6188862118921643,0.3129448538674729,0.30594135802469136,0.8458193439728268,0.3306339944204602,0.5151853495523666,0.8657190585568117,0.2847522596426334,0.5809667989141784,0.893652693839985,0.29237276317850164,0.6012799306614834,0.7313779942119077,0.2466241647332555,0.48475382947865225,0.7493843586671273,0.21828620154810824,0.5310981571190191,0.7956562067939585,0.3207227598974042,0.4749334468965544,0.767928068778392,0.3197673004221613,0.4481607683562308,0.7527043239225857,0.2922609902611529,0.46044333366143275,0.7429070014540347,0.24936222420187737,0.49354477725215723,0.7739677663119557,0.21804385176658259,0.5559239145453732,0.7656380528775598,0.22995924679957552,0.5356788060779842,0.9173129942453272,0.29373530194088265,0.6235776923044446,0.6191308372570273,0.22715167892129753,0.3919791583357298,0.4470961759722701,0.1718409414186332,0.2752552345536369,0.8513917426135266,0.33692127060946014,0.5144704720040664,0.9777379645984101,0.4011758346455412,0.576562129952869,0.7909142422091179,0.23735086589846896,0.5535633763106489,0.7202081741000212,0.22692689486319942,0.4932812792368218,0.7564577061669567,0.2658987766549344,0.4905589295120224,0.9065164075020352,0.30904422268531084,0.5974721848167245,0.7310297588710931,0.24415612111748483,0.48687363775360826,0.8739387971293436,0.4354493979678618,0.4384893991614819,0.9156044456677518,0.39856303565835555,0.5170414100093963,0.9406154449560417,0.4462486914682348,0.49436675348780684,0.8712605850515278,0.37580223412590674,0.495458350925621,0.9717818642993025,0.4652650851082348,0.5065167791910676,0.8986898480476385,0.4379446954695013,0.46074515257813714,0.8016244699331101,0.34362835938000874,0.45799611055310135,0.9202892153553481,0.37807274005064906,0.5422164753046992,0.8281538941211887,0.36611673762525265,0.462037156495936,0.7092675200037271,0.3874521017016271,0.3218154183021,0.7678094147547164,0.32137800058650207,0.44643141416821436
520,0.6290174634668683,0.33663233812043336,0.29238512534643485,0.8420510375779967,0.3341466895200937,0.507904348057903,0.885205679682606,0.28888188706261375,0.5963237926199922,0.8822392994063748,0.28177032045464784,0.6004689789517269,0.7477797964233917,0.25035264978509886,0.4974271466382928,0.7464917632702868,0.216387820960474,0.5301039423098127,0.7833820449547011,0.32591866617663356,0.45746337877806753,0.7803220621840481,0.33317817865709576,0.44714388352695233,0.7744416246913369,0.2961182983907436,0.47832332630059327,0.7374227053418237,0.24448299072621124,0.4929397146156125,0.7619589879540575,0.20739966399815513,0.5545593239559024,0.7656672160634591,0.237764632393338,0.5279025836701211,0.9331182895575699,0.2887258234079653,0.6443924661496047,0.6268920089370037,0.22735417386317808,0.39953783507382556,0.43518280279823485,0.15447091321296974,0.2807118895852651,0.8494032831952807,0.3254164847044337,0.523986798490847,0.9795512520361067,0.4087779021186356,0.570773349917471,0.7780072717654741,0.24217972960934694,0.5358275421561272,0.7222727892601954,0.22651460612153637,0.49575818313865905,0.7933830531651045,0.2654609956291663,0.5279220575359381,0.9166542929848904,0.3044872943622092,0.6121669986226812,0.7448374702248632,0.24976053380178342,0.4950769364230798,0.886344986049565,0.4324466974023843,0.4538982886471808,0.9181860460701777,0.3901182600772582,0.5280677859929196,0.9471505080832047,0.4421249174830892,0.5050255906001154,0.8767173771886269,0.3735105053055587,0.5032068718830681,0.9693308839071456,0.46407456451191764,0.505256319395228,0.8808172278957914,0.42358109759877605,0.4572361302970153,0.7981700671341737,0.3426956858890012,0.45547438124517253,0.9259842029008085,0.38411219644764333,0.5418720064531652,0.7967493441706447,0.3437970369414699,0.45295230722917473,0.7068682374590899,0.3893884158911704,0.3174798215679195,0.7414782645124353,0.30765943779586935,0.4338188267165659
530,0.579384763164525,0.26561515810027714,0.31376960506424795,0.8398195352892563,0.3346124352542862,0.5052071000349702,0.8919398621841721,0.27707283059392057,0.6148670315902515,0.8703110149983159,0.2749802089166071,0.5953308060817087,0.7414707317234696,0.24038353285548092,0.5010871988679887,0.7356472871351176,0.20997963789263216,0.5256676492424855,0.7844223929559689,0.3220878520411239,0.4623345409148451,0.8008819489157283,0.35459763310730485,0.4462843158084234,0.7701420955853507,0.2796648250302779,0.4904772705550729,0.7451796502151741,0.24060765875304757,0.5045719914621265,0.7540458872173501,0.20662588777004742,0.5474199994473027,0.7797201086752011,0.251179697907024,0.5285404107681771,0.9308098762513142,0.2844245960540593,0.6463852801972548,0.6146248993906434,0.22198550544609294,0.39263939394455044,0.42625505493065097,0.16151990174137204,0.2647351531892789,0.8480698878158088,0.31807296625883263,0.5299969215569763,0.9664840121560765,0.3986773668101508,0.5678066453459257,0.7599683708508553,0.23761352375721964,0.5223548470936357,0.728262076095816,0.23004918921833226,0.49821288687748366,0.7796618446801756,0.23835519912932157,0.5413066455508541,0.9034776019292703,0.29817671665634105,0.6053008852729292,0.734844952414,0.25158589878441534,0.48325905362958466,0.8814045178520806,0.415629709204303,0.46577480864777765,0.8989355643928968,0.35882821917028124,0.5401073452226156,0.9315116545641864,0.44234312119697167,0.4891685333672148,0.8887850843552345,0.3877522579206587,0.5010328264345758,0.9873783057928308,0.4519750829945168,0.535403222798314,0.9084846989083432,0.4235717402060264,0.48491295870231677,0.8026701022429958,0.33587541558160056,0.46679468666139523,0.9356864537191385,0.39188438309783086,0.5438020706213076,0.7913790693673934,0.3523335698619533,0.43904549950544014,0.6761492679858838,0.37795688279621237,0.29819238518967145,0.7609166189551885,0.3089692924271411,0.45194732652804737
540,0.5388873141849332,0.2609087616528093,0.27797855253212395,0.8418283577993593,0.33620412522130766,0.5056242325780517,0.9022350326641411,0.2789726456462727,0.6232623870178683,0.8700921867591752,0.26855266573557396,0.6015395210236013,0.735214647272952,0.2308117677963969,0.5044028794765552,0.7229742643545506,0.20475495637216345,0.5182193079823871,0.776821046531752,0.32562309066973133,0.45119795586202066,0.8133278407496728,0.3487801436613368,0.464547697088336,0.7780806753712873,0.2997944385719401,0.47828623679934723,0.7535531727579445,0.23995758280617163,0.5135955899517729,0.7520580827692803,0.21229198808079672,0.5397660946884836,0.7787727755074394,0.2605711845145364,0.518201590992903,0.9337969862909593,0.29128756053383775,0.6425094257571216,0.6205278821921865,0.22290268841814015,0.39762519377404626,0.4090573676979615,0.1545898527576983,0.2544675149402632,0.8521452452373622,0.3156084220473794,0.5365368231899829,0.9510611256845024,0.39136274968859547,0.559698375995907,0.7577504731974186,0.24885362702033026,0.5088968461770883,0.7245736775838612,0.24639009492155414,0.478183582662307,0.7734683768614414,0.2179539056695259,0.5555144711919155,0.8860947124271019,0.2976391015170987,0.5884556109100032,0.7213770119678881,0.2430048760739833,0.4783721358939047,0.8888049624755681,0.40136408397117407,0.487440878504394,0.868058389726749,0.33608261121287764,0.5319757785138713,0.9294235278845012,0.45520885409905343,0.47421467378544774,0.8902117371614151,0.390297935069748,0.4999138020916671,1.0,0.4568366344635508,0.5431633655364492,0.9422204391190483,0.4475640952161499,0.4946563439028983,0.8083424667153102,0.338311662540108,0.47003080417520215,0.9315424415052077,0.39184283911573636,0.5396996023894713,0.7863662753193137,0.34997097148755,0.43639530383176367,0.6945602674151807,0.3907365564471983,0.3038237109679824,0.7429919984359945,0.29539875158844314,0.44759324684755136
550,0.5387770849080373,0.24882094041320232,0.289956144494835,0.8414755201219407,0.3469570494615697,0.494518470660371,0.9164044089132835,0.28655139754795217,0.6298530113653312,0.8782328117926967,0.2677170422145418,0.6105157695781549,0.7278934390583643,0.22466054008949246,0.5032328989688719,0.7391077427464586,0.2144784139609077,0.524629328785551,0.7588414995789994,0.32406937468279107,0.43477212489620826,0.7994596076154457,0.3347805426305043,0.4646790649849413,0.7718011375064728,0.293078385807845,0.4787227516986278,0.7654398271488884,0.24075421371691652,0.5246856134319718,0.7471371708949599,0.21413304186491505,0.5330041290300448,0.7785451145078384,0.26103026950546765,0.5175148450023707,0.913543746912616,0.2981695243000874,0.6153742226125285,0.6214059274863911,0.21881535354085377,0.4025905739455374,0.3808395675455247,0.12431367028016331,0.2565258972653614,0.835251394248323,0.3143770448378806,0.5208743494104424,0.9461003472906448,0.3805951126208783,0.5655052346697665,0.744874727813906,0.244605182074244,0.500269545739662,0.7040385267971825,0.23629853510638635,0.4677399916907961,0.784732081500525,0.2148249050311679,0.5699071764693571,0.8535357155657504,0.2842576046941482,0.5692781108716022,0.7163635837878672,0.23334128541840618,0.4830222983694611,0.8994841323127881,0.40970823448666877,0.4897758978261194,0.8715084329116086,0.340446180275434,0.5310622526361747,0.8995019983593291,0.4392661726239963,0.4602358257353327,0.8792857651638638,0.37906433460892475,0.5002214305549391,0.9839590560383951,0.4408190035684534,0.5431400524699417,0.9514257742365245,0.4477348676338312,0.5036909066026933,0.7988981935747803,0.3323019480816845,0.46659624549309575,0.9226416433414517,0.3906034436499158,0.532038199691536,0.7912097363781018,0.35605620780114394,0.4351535285769578,0.7264468489034347,0.4100385515787512,0.3164082973246835,0.7319769309184343,0.28611805448883554,0.4458588764295988
560,0.5232426303854876,0.24784265558075083,0.2753999748047367,0.8271816737678517,0.34825706028192516,0.47892461348592646,0.9060961876920324,0.275197252632521,0.6308989350595113,0.8848073131539371,0.28396718434562845,0.6008401288083086,0.7410336446658823,0.22411197375711647,0.5169216709087658,0.7633768754088961,0.22913067768327736,0.5342461977256188,0.7563174403161103,0.31810147184934984,0.4382159684667604,0.7982140453365207,0.3270655169002366,0.47114852843628413,0.7504475704236905,0.2701699127112853,0.48027765771240516,0.7579194638600694,0.2427431739408525,0.5151762899192168,0.7292250135553778,0.20872899631122194,0.520496017244156,0.7761697259789423,0.27023736951826177,0.5059323564606805,0.9057054857273138,0.28660740296642195,0.6190980827608918,0.6346736002749848,0.2337608415621719,0.40091275871281284,0.3491239738430095,0.12382820275065902,0.2252957710923505,0.8313424875251466,0.3049233610870484,0.5264191264380982,0.9379703835744723,0.3802100376216466,0.5577603459528256,0.7448352372966812,0.2494955775212629,0.49533965977541833,0.696745773247535,0.23236752052722215,0.46437825272031286,0.7573123384483366,0.21549640182368063,0.541815936624656,0.8337220376125791,0.28199322092910134,0.5517288166834778,0.7117098067281868,0.22886462298080296,0.48284518374738394,0.8545629858406816,0.38374513226802737,0.47081785357265415,0.8632653448619508,0.34188646652936094,0.5213788783325899,0.8834654064251326,0.4313666457669861,0.4520987606581466,0.8495160013254864,0.36687275020878474,0.48264325111670164,0.9772744227684733,0.4363087023014659,0.5409657204670073,0.942529233079787,0.43771076065075987,0.5048184724290271,0.7877076381532149,0.3358387802889914,0.4518688578642235,0.9016255813993744,0.38500539206267603,0.5166201893366984,0.7829634885821184,0.3453532877478175,0.43761020083430097,0.7436261778031423,0.43290744126998915,0.3107187365331532,0.7459831590118836,0.2846825208417701,0.4613006381701135
570,0.6293442145376669,0.328335616654069,0.3010085978835979,0.8160602301756191,0.3388119876992945,0.4772482424763246,0.8967798228082212,0.27114406526862156,0.6256357575395997,0.90147687607671,0.2881420838884491,0.6133347921882609,0.7491749429910441,0.23393097998008824,0.5152439630109559,0.7702812470136801,0.23883943338944552,0.5314418136242346,0.7740053009133672,0.3200654933096873,0.4539398076036799,0.7805507396336944,0.3193245419558247,0.4612261976778697,0.7634445875718787,0.28083029128097153,0.48261429629090724,0.7648033598772288,0.25238439692108955,0.5124189629561392,0.735994602624931,0.22584736596852104,0.51014723665641,0.7489943404604397,0.2633238129642591,0.48567052749618056,0.8986440842555024,0.2817689180117458,0.6168751662437566,0.5942682019980635,0.22344721263160044,0.37082098936646307,0.36338215518455047,0.1517474403724507,0.2116347148120998,0.8353015084370816,0.30496273652107303,0.5303387719160086,0.9386591796998585,0.37990450863164593,0.5587546710682125,0.7288994360203109,0.2454473403136649,0.48345209570664605,0.6822934671263158,0.25548581885301275,0.42680764827330303,0.7184649408908408,0.21100871027268003,0.5074562306181608,0.8433107876317797,0.28378911150137986,0.5595216761303998,0.7146285834083359,0.2332201968502514,0.48140838655808454,0.8040467451471883,0.3656207570535488,0.4384259880936395,0.9061844515522821,0.37675942711249893,0.5294250244397832,0.9036782517186995,0.43830773352631014,0.4653705181923894,0.8683907624746955,0.3916151629863085,0.47677559948838705,0.9536272023076827,0.43930054583659717,0.5143266564710856,0.9666713063739051,0.45521610313718286,0.5114552032367221,0.7750074033820481,0.3432849035117981,0.43172249987025,0.9237685238557662,0.388858596401945,0.5349099274538213,0.7914677675998796,0.3470304906893734,0.44443727691050616,0.7847575676399678,0.43441863986303125,0.3503389277769366,0.7674519277764589,0.2974626803144768,0.4699892474619821
580,0.5794753086419753,0.31887755102040816,0.26059775762156717,0.8169901534765488,0.3399551817741306,0.47703497170241826,0.9105800495182412,0.2776918086090147,0.6328882409092265,0.8827091365080592,0.275572332387223,0.6071368041208361,0.7224298508385228,0.21650599670197948,0.5059238541365434,0.7525654785095232,0.22864551555826723,0.5239199629512559,0.778711174115364,0.3188404106166055,0.4598707634987584,0.7829510419420392,0.32283092951706893,0.4601201124249703,0.7462322059551474,0.28047936753841257,0.46575283841673476,0.76960826904979,0.25981054630456424,0.5097977227452257,0.740294206493431,0.2267297758050084,0.5135644306884226,0.736285776643863,0.2651084117917109,0.47117736485215206,0.8716365985366328,0.27082427348839566,0.6008123250482371,0.6161206393394921,0.23014486045716212,0.38597577888233003,0.3242631816570949,0.13027521154247598,0.19398797011461888,0.8369892827227755,0.30158718794968536,0.5354020947730901,0.9207161310267401,0.3685637787246967,0.5521523523020434,0.7273216520995639,0.24436548381853096,0.4829561682810329,0.7019517114739957,0.269429106950871,0.43252260452312463,0.7103668639878886,0.20701286832035107,0.5033539956675376,0.845073397266867,0.2824309932567701,0.5626424040100969,0.7301640659733895,0.23603053600667975,0.4941335299667097,0.7670370619041225,0.3365505125106307,0.4304865493934918,0.8814860337316465,0.3605366312012984,0.520949402530348,0.9339312299231868,0.4528969995608305,0.48103423036235626,0.8837432809504687,0.41557508457201964,0.4681681963784491,0.9338794807713827,0.42777456575528117,0.5061049150161016,0.9429666911908335,0.43408944965664215,0.5088772415341913,0.7540535424801482,0.3443488534679884,0.40970468901215984,0.8905887301562573,0.38079733287634954,0.5097913972799077,0.7763111211456586,0.33016707521610117,0.4461440459295575,0.8109400295833867,0.4127755972000606,0.39816443238332616,0.815855106059125,0.31942020080713857,0.4964349052519864
590,0.5369248393801965,0.26791028911564624,0.2690145502645503,0.8149389904451557,0.343637238958925,0.4713017514862307,0.9115327536318348,0.261617024132685,0.6499157294991499,0.8774733490803851,0.27241112248159804,0.6050622265987871,0.7048150216667145,0.20917816595621624,0.49563685571049826,0.7436653263450385,0.23344751795467408,0.5102178083903643,0.7554248800682934,0.3066887570466562,0.4487361230216373,0.7748500216513755,0.3216291565370125,0.45322086511436305,0.736357839508022,0.27529539647963575,0.4610624430283863,0.7677072418041754,0.2639475835703511,0.5037596582338243,0.7504314374227534,0.23296000853822044,0.5174714288845329,0.7479745697018958,0.27557423253783686,0.47240033716405894,0.8689292002144808,0.2724613786726676,0.5964678215418132,0.6217700780541427,0.2347801228242429,0.3869899552298998,0.29298208139348597,0.13163209328744047,0.16134998810604553,0.8310901267888976,0.29343110372921155,0.537659023059686,0.9126476346813369,0.37443572049701795,0.5382119141843189,0.7342774934358495,0.25641100995620225,0.4778664834796472,0.7159441570756677,0.2764951016926039,0.43944905538306384,0.6885423461574686,0.1961049697739236,0.492437376383545,0.8167244389602011,0.27744013271413726,0.5392843062460639,0.7328280144727949,0.23919691169932444,0.4936311027734704,0.7554794622741446,0.3188383092371275,0.4366411530370171,0.8888559334098955,0.3760452159717543,0.5128107174381412,0.9440321284253149,0.4449035622446809,0.499128566180634,0.8936844289414381,0.4263028529959193,0.46738157594551877,0.9164910415656434,0.43332307558407,0.48316796598157336,0.9318618053451767,0.429331215443441,0.5025305899017357,0.7452748104886843,0.33925502132479324,0.40601978916389103,0.8698202011074934,0.3532155907640804,0.516604610343413,0.7869925385971702,0.3342283791338752,0.45276415946329507,0.8355035581593077,0.4339847890145471,0.4015187691447606,0.8141989359176662,0.3134825655276424,0.5007163703900239
600,0.5495657753842278,0.2761125283446712,0.2734532470395566,0.8078367600405841,0.3454516087045839,0.4623851513360003,0.9212648778450616,0.2643670017599857,0.6568978760850759,0.8704225744927797,0.26669262570287844,0.6037299487899013,0.7033856586879883,0.2113978176552266,0.49198784103276166,0.7254111013915332,0.22982717937031838,0.4955839220212148,0.7678487742367054,0.3157621472782746,0.4520866269584308,0.7723994427406262,0.31211876955313833,0.46028067318748794,0.720377970548083,0.2641228974888981,0.45625507305918483,0.777132819623291,0.2744932600418938,0.5026395595813972,0.7608669343119252,0.2388557641087899,0.5220111702031354,0.7686870169259368,0.2814435588870576,0.48724345803887925,0.8567211031407932,0.2651909850496726,0.5915301180911205,0.6194337288507646,0.2283258092565713,0.39110791959419333,0.3277197104671654,0.10384635923626248,0.22387335123090293,0.8235103557391484,0.29029538734688326,0.5332149683922652,0.9049859077013191,0.368429996800081,0.5365559109012382,0.7418890610348904,0.2588943206207542,0.48299474041413615,0.7148040201323764,0.2890730797651857,0.42573094036719067,0.6999333735650026,0.18736504658618008,0.5125683269788226,0.8116081348850783,0.26564460055195155,0.5459635343331268,0.7224776528336532,0.24090299540586357,0.48157465742778965,0.7063209644450412,0.2876363337958611,0.41868463064918016,0.8562869562741432,0.3677712815937586,0.4885156746803846,0.9510091231248982,0.4514192908655506,0.49958983225934755,0.9160153649061992,0.43685719329287365,0.47915817161332547,0.9221094905939548,0.4345322466335932,0.48757724396036156,0.9332045912047526,0.44110281552251096,0.49210177568224167,0.7739419269553324,0.346456909263539,0.42748501769179337,0.851542579985148,0.33471813273648476,0.5168244472486633,0.810132025975143,0.3581957166817185,0.4519363092934245,0.875761422797843,0.4544922489197405,0.4212691738781025,0.8101576573431456,0.29621147589057545,0.5139461814525701
610,0.5212880291005291,0.2227891156462585,0.2984989134542706,0.8198112867284421,0.35894725782397946,0.46086402890446254,0.9391033767860871,0.26866442442502164,0.6704389523610655,0.84997178832015,0.2660393590477968,0.5839324292723532,0.702491616979287,0.211117463835461,0.49137415314382593,0.691773194057499,0.22175217036541528,0.47002102369208376,0.7579294935741496,0.3134928274325184,0.44443666614163124,0.7618300034544891,0.29250602913772383,0.4693239743167653,0.7847368143256772,0.29275599245086,0.49198082187481723,0.7764942587092905,0.2766748353612004,0.49981942334809004,0.7623525465528365,0.2412409388611958,0.5211116076916407,0.7445991661210328,0.27043963032369256,0.4741595357973403,0.8562471764949272,0.2822512887849323,0.5739958877099949,0.6530274695449308,0.24048231232207246,0.41254515722285845,0.35227951278478736,0.11483248942894454,0.23744702335584283,0.8114185179086633,0.2889440940428548,0.5224744238658086,0.8972880234443783,0.36228145185929755,0.5350065715850808,0.7383330777164195,0.2535548353383189,0.4847782423781006,0.6919774953776089,0.283987656709365,0.40798983866824395,0.6951422003467366,0.20597858884513018,0.48916361150160637,0.8233742262182103,0.2633840568950422,0.5599901693231681,0.7378034895195134,0.25730778545274474,0.4804957040667686,0.714737851185414,0.29062038404726737,0.42411746713814663,0.8335579578781522,0.3428759218306584,0.49068203604749383,0.9591931434316538,0.43904520683778625,0.5201479365938676,0.9228533881971837,0.446152115048916,0.4767012731482676,0.8987062802292762,0.4282501523120345,0.47045612791724173,0.9753011618372773,0.44449720974244944,0.5308039520948278,0.7902843204000574,0.3600821851730865,0.4302021352269709,0.858591208947189,0.3322531897988752,0.5263380191483138,0.8302907151765364,0.36897120801616995,0.4613195071603664,0.8835008560546943,0.43919391094701776,0.44430694510767654,0.8001759506221111,0.3141025820055578,0.4860733686165533
620,0.47817657155454774,0.2281332671957672,0.2500433043587805,0.817024653160563,0.3648937488140734,0.4521309043464897,0.940764549712138,0.26065126927780924,0.6801132804343286,0.844870086823322,0.2604635296994973,0.5844065571238246,0.6808237987280326,0.2093172391109031,0.4715065596171294,0.6983008299212714,0.23388857443195601,0.4644122554893154,0.7502386966675806,0.3166702641317178,0.43356843253586286,0.7729784345812202,0.2966952053961391,0.47628322918508115,0.7880848550727739,0.29243502561315365,0.4956498294596202,0.7689403971430157,0.27757928885250605,0.4913611082905096,0.7497863062572006,0.2411980571736775,0.5085882490835231,0.7234737305547403,0.2636399042694904,0.4598338262852498,0.8471517958547778,0.2809582817889728,0.5661935140658051,0.642274817967257,0.24518734185400284,0.39708747611325423,0.38523304868753855,0.13279964269589828,0.25243340599164027,0.8160415518216507,0.29350090563498255,0.5225406461866682,0.8868458018689697,0.3497999598654226,0.537045842003547,0.7363254900268076,0.2515031652108748,0.48482232481593285,0.6367672756911387,0.2657613228759994,0.37100595281513926,0.6894318613891088,0.21582430155612842,0.4736075598329804,0.8037384732754075,0.26546539550553744,0.53827307776987,0.7260795859132427,0.26288689604817517,0.46319268986506756,0.7071956641749847,0.27784491890843444,0.4293507452665503,0.7999544423458396,0.3241379637626826,0.47581647858315695,0.9728681635257301,0.4497951923369065,0.5230729711888236,0.9405637033511889,0.4693109638577848,0.47125273949340407,0.9004687480572444,0.4407910278886444,0.4596777201686001,0.9480945424176461,0.4378838724166286,0.5102106700010176,0.8060481815156632,0.37736946387302206,0.42867871764264104,0.8790083451474032,0.3372263506554429,0.5417819944919604,0.8254365028168409,0.37462370446824067,0.45081279834860016,0.8899008840075007,0.43486704946482024,0.4550338345426804,0.7770538045830948,0.2945189984778875,0.4825348061052073
630,0.4439680964978584,0.22935366276140084,0.21461443373645755,0.8139918173022188,0.37074301342194527,0.44324880388027355,0.943773677773469,0.25497233242848194,0.688801345344987,0.8635820466447409,0.2620232172470978,0.601558829397643,0.6924253695924274,0.21657222201373513,0.47585314757869224,0.682562464623595,0.22896344376897462,0.45359902085462045,0.7462639839300264,0.3141384265660154,0.432125557364011,0.7585685116017314,0.29377916245667696,0.4647893491450545,0.7911746958304268,0.29758476020924185,0.49358993562118497,0.7776258723945929,0.2736003215834636,0.5040255508111294,0.7690640071126426,0.25289618152866544,0.5161678255839771,0.7212375727198151,0.26475280907332566,0.4564847636464895,0.834022233387235,0.28349468653288357,0.5505275468543515,0.6454551797014987,0.23716071461996463,0.408294465081534,0.49522057217203025,0.16756882715899546,0.3276517450130348,0.8058236266922487,0.29161804397162105,0.5142055827206277,0.8641191454589172,0.33799099322231846,0.5261281522365988,0.7365339632223895,0.26038485804995826,0.4761491051724312,0.64356686847672,0.26587549514292147,0.3776913733337985,0.6836726863011166,0.21877888744318438,0.4648937988579322,0.7714674845243642,0.2560814512536673,0.5153860332706969,0.7291375240821667,0.2701485955533386,0.4589889285288281,0.7050508780567865,0.26982528385778015,0.4352255941990063,0.7954959615037822,0.3276402084262678,0.4678557530775144,0.9893080180197599,0.4552254265330192,0.5340825914867406,0.9311118704326722,0.4760705315675322,0.45504133886514003,0.8940017034080595,0.42791755256319397,0.46608415084486554,0.9708142920138162,0.4397015459582497,0.5311127460555666,0.8200840779965379,0.3830311430516588,0.4370529349448791,0.8653282580435208,0.3210120806437932,0.5443161773997275,0.8250602072850814,0.3817195630671311,0.4433406442179504,0.8983915489348816,0.42471668666068785,0.47367486227419375,0.7630838837608748,0.3088352348102945,0.4542486489505802
640,0.4504381613756614,0.24605142983119174,0.20438673154446965,0.8024375594923528,0.3692830495211601,0.43315450997119276,0.947657205500701,0.26655579751215586,0.6811014079885451,0.8614870880612032,0.2754543367680785,0.5860327512931247,0.6968580504592725,0.21430731635169173,0.4825507341075808,0.668285098906915,0.22940817571690056,0.4388769231900145,0.7288658651125618,0.29408401733783696,0.4347818477747248,0.7427135417595838,0.28230636615314253,0.46040717560644123,0.7822532442614696,0.28455778615620103,0.49769545810526855,0.7560383262166941,0.2704054233711201,0.485632902845574,0.7547920285801683,0.24322874330926558,0.5115632852709027,0.7263524192273826,0.2732900965583678,0.45306232266901475,0.8178981722686415,0.2764100637109406,0.5414881085577008,0.6466582378856125,0.22885501872652803,0.41780321915908447,0.4587692427192007,0.18073227922150428,0.27803696349769647,0.8107509253226995,0.30031464551370624,0.5104362798089933,0.8235289863849774,0.3178423506568873,0.50568663572809,0.7359572179940838,0.26639660050933583,0.4695606174847479,0.6499636868762151,0.276636231300327,0.3733274555758881,0.6687375511471259,0.22886006006844034,0.43987749107868546,0.7703832939935589,0.2501561643975894,0.5202271295959694,0.7254922159930889,0.2721257730691795,0.4533664429239094,0.7166122077495785,0.2588160034614983,0.4577962042880802,0.7768956255160828,0.3216750030846328,0.45522062243144995,0.9825851339743182,0.44842244239007645,0.5341626915842418,0.9411025693170545,0.49183597415507985,0.44926659516197465,0.8810971439939324,0.4340986235965534,0.446998520397379,0.944403050977906,0.4378908904611908,0.5065121605167152,0.8294718717276288,0.3901170192304757,0.4393548524971531,0.8677153060147031,0.3142767625467153,0.5534385434679878,0.7977250247279921,0.35373392680514343,0.4439910979228487,0.8955904447990309,0.4171403114408507,0.47845013335818026,0.7411598776724246,0.29718060074569547,0.4439792769267291
650,0.43500212585034015,0.233550248803225,0.20145187704711515,0.797803624662256,0.3623940898904949,0.4354095347717611,0.9471575485487576,0.2706444083166781,0.6765131402320794,0.8341657387920252,0.2607692456218262,0.573396493170199,0.6789926688579887,0.21144638288384743,0.4675462859741412,0.6813017781926975,0.23915368612950888,0.44214809206318867,0.742479839611396,0.29808789871094077,0.44439194090045525,0.7183423642004642,0.2761434277938789,0.44219893640658525,0.8193398924689768,0.2895249262846163,0.5298149661843605,0.7573656954608787,0.26960146471218177,0.48776423074869696,0.778210194597098,0.24878906879080312,0.5294211258062949,0.724720221564953,0.2722656220601627,0.4524545995047903,0.8228590970694656,0.28118521771071264,0.541673879358753,0.626524455092918,0.21782500012762288,0.4086994549652951,0.3983455266594494,0.19261409700612175,0.20573142965332764,0.8199021341485241,0.3032427459711772,0.5166593881773469,0.8147337287734187,0.31345466510226183,0.5012790636711568,0.7258807074129211,0.2602379165905173,0.4656427908224038,0.6204612559583652,0.26123407534735327,0.35922718061101194,0.670057870814482,0.22842751148521137,0.44163035932927064,0.7545274874940479,0.24321708899322605,0.5113103985008218,0.7364913954824928,0.26986304340754075,0.466628352074952,0.7201445772346806,0.26582106142667444,0.45432351580800623,0.7304434278338284,0.3004764571330948,0.42996697070073364,1.0,0.45281413739100174,0.5471858626089983,0.9306514600480437,0.48757459732156777,0.44307686272647595,0.8884485309659691,0.4242791599835876,0.46416937098238154,0.9071419130487672,0.4203364216628321,0.48680549138593515,0.8295039276086618,0.39073218685220407,0.43877174075645775,0.8632424039425239,0.3000946856591905,0.5631477182833334,0.7898900141917172,0.3410877091128027,0.44880230507891455,0.910233638873036,0.4028581744488056,0.5073754644242304,0.7778246358799625,0.31248551200234603,0.46533912387761656
660,0.44791076152683296,0.23761298500881833,0.21029777651801462,0.7825861276770578,0.3563691905276413,0.42621693714941655,0.9442285893267309,0.2768024938102199,0.667426095516511,0.8369139640306446,0.26674840545011036,0.5701655585805342,0.6818569135914208,0.214730054591732,0.46712685899968875,0.6892940891081103,0.23867771268110882,0.4506163764270015,0.7432323904085748,0.29571940550431597,0.44751298490425884,0.7122880881754297,0.2748070432654491,0.4374810449099806,0.8267948822194358,0.28604992532171575,0.54074495689772,0.7404626740209344,0.25684594874972916,0.4836167252712052,0.7746491086803018,0.2464439169467476,0.5282051917335542,0.7304935916250856,0.2737266035989253,0.45676698802616034,0.8135863897555847,0.2681464296118657,0.5454399601437191,0.6006612565917209,0.20076948077914608,0.3998917758125748,0.3971439945239263,0.20826799749498756,0.18887599702893873,0.8271132079524058,0.3087481475648084,0.5183650603875974,0.7836149683895006,0.31086399621071736,0.47275097217878326,0.72305024755044,0.25684724241391754,0.4662030051365224,0.6463307887717918,0.2575203052205269,0.3888104835512649,0.6640370735995368,0.22813100640799797,0.4359060671915388,0.7655780386775691,0.23400722964358675,0.5315708090339823,0.7242253042576187,0.2686395066815587,0.4555857975760599,0.7195626874356564,0.2702672963012697,0.4492953911343867,0.7033200140469433,0.27948434430197133,0.42383566974497205,0.9847423124621941,0.4618985932765635,0.5228437191856306,0.9352080776214745,0.4929611923596652,0.4422468852618094,0.8613960485906474,0.40686429930247303,0.45453174928817436,0.8680092965696968,0.406611465847271,0.4613978307224258,0.8347366685696666,0.3735013875617076,0.461235281007959,0.8388508934552649,0.2884814116645116,0.5503694817907534,0.7979749924740893,0.33215606588397195,0.4658189265901174,0.880766722184046,0.38503534865302413,0.4957313735310218,0.8107050592786025,0.32246442585636287,0.4882406334222396
670,0.566216301335349,0.3051205435878055,0.26109575774754346,0.7803452163835863,0.34879337355160134,0.43155184283198494,0.9457201026161143,0.2767614771947618,0.6689586254213525,0.8172322947573474,0.26098807386096684,0.5562442208963806,0.6745997231781968,0.22206009284788708,0.4525396303303098,0.7123135617515823,0.25489388916250727,0.457419672589075,0.7337020248866799,0.28900089644939925,0.4447011284372806,0.7089114466849068,0.26366996491990613,0.44524148176500067,0.8350729735937016,0.2872553341122129,0.5478176394814888,0.7438941538178091,0.2484755666704701,0.49541858714733905,0.7627365758877224,0.24629430750362827,0.5164422683840941,0.7325453628652924,0.27403422817276646,0.45851113469252597,0.8141331469995905,0.2686762986012303,0.5454568483983602,0.6172045828519115,0.20368268532115869,0.41352189753075286,0.4263303023977241,0.21942404132299612,0.206906261074728,0.8343672367752235,0.30822015879038667,0.5261470779848368,0.7629800104494531,0.2981167482314572,0.46486326221799584,0.7151475521848818,0.24950476136247796,0.4656427908224038,0.6247078299974945,0.2599686660556336,0.36473916394186096,0.6734450052847669,0.23317333686813896,0.440271668416628,0.7696331928707112,0.22955782434833366,0.5400753685223776,0.7436699595528037,0.28434668199250335,0.4593232775603003,0.7690475657610074,0.28566313056711873,0.4833844351938887,0.6974687028407096,0.2813991894534031,0.4160695133873065,0.9892803972964836,0.4535129416898911,0.5357674556065926,0.9415402688755354,0.5031335778532282,0.43840669102230717,0.8359195295112338,0.38913393512129013,0.4467855943899437,0.835195259544833,0.3918244459546237,0.44337081359020936,0.8175470839833554,0.3556279441800258,0.46191913980332955,0.8369035192945832,0.2861964926493117,0.5507070266452715,0.8030469186771599,0.33451060078269473,0.4685363178944652,0.8657391770227932,0.3596740003959981,0.5060651766267951,0.8000949574785997,0.31770258759129183,0.4823923698873078
680,0.6130794910556815,0.293800390526581,0.3192791005291005,0.7714787975919221,0.3422180474119748,0.4292607501799472,0.9279617725143932,0.2687706947468902,0.6591910777675029,0.8026029833583269,0.25949489293506595,0.543108090423261,0.6593590714328288,0.218143969412736,0.4412151020200928,0.7214765100671141,0.25365525555547386,0.4678212545116402,0.7199830432998672,0.2795969283482191,0.44038611495164814,0.6607561925366816,0.2500596021012376,0.41069659043544404,0.8313198013714557,0.2897360511378631,0.5415837502335925,0.7331495813238729,0.23348090022433377,0.4996686810995391,0.7432949716933216,0.23921978198950067,0.5040751897038209,0.7292734415569755,0.27788376871147635,0.4513896728454991,0.7831590324718916,0.2625743610962166,0.520584671375675,0.6004842862223463,0.2038630589668674,0.3966212272554788,0.43797909576817956,0.24179195774490622,0.1961871380232733,0.8265816395930727,0.30496989569089566,0.5216117439021771,0.7458288061409519,0.28713397536604723,0.4586948307749047,0.7142686585806006,0.2546872029601357,0.45958145562046493,0.6060739646002543,0.25083171325000875,0.3552422513502456,0.6496600656497123,0.2256490844969704,0.424010981152742,0.7478969007767259,0.2364175375178565,0.5114793632588693,0.7210372410602298,0.26678341773387265,0.45425382332635716,0.7666659206541038,0.2761533354221685,0.4905125852319353,0.6938762919865985,0.28584343352853525,0.40803285845806325,0.9734343883528934,0.43833535424958636,0.5350990341033071,0.9300713016710006,0.4976767857161291,0.43239451595487155,0.8048401034478471,0.3760894973081179,0.4287506061397292,0.8400400496409686,0.3907998114485361,0.4492402381924324,0.8068755285404194,0.32927037761827854,0.47760515092214084,0.8128235886730333,0.2742716387889237,0.5385519498841096,0.7984749279662839,0.33634100976218123,0.4621339182041027,0.8930135454640749,0.3806007523963708,0.512412793067704,0.8247894876485456,0.3256650514585748,0.4991244361899708
690,0.6785891439909297,0.37730103615520283,0.3012881078357269,0.7666692280068435,0.3431385617081735,0.42353066629867003,0.9290580347820899,0.2765321570265191,0.6525258777555708,0.8029483887161862,0.2604989283852407,0.5424494603309455,0.656122861198369,0.22120137130545542,0.4349214898929137,0.7459404426736843,0.25900490307783913,0.48693553959584523,0.7412955930080836,0.28544815663946205,0.4558474363686216,0.6291776207489916,0.2303560394363182,0.3988215813126734,0.8114455347806798,0.2754965356979317,0.5359489990827481,0.7283739831440855,0.2261657138849313,0.5022082692591542,0.7511766258591822,0.2458473850270488,0.5053292408321335,0.734006344404055,0.26578669105085306,0.4682196533532019,0.7738768255147751,0.2578498718603679,0.5160269536544072,0.5900549458964145,0.18785234545296758,0.4022026004434469,0.4923393223844223,0.2184919436663479,0.27384737871807446,0.8449216428862909,0.30781029631803897,0.537111346568252,0.7397290735240147,0.2731628035629381,0.4665662699610767,0.7090035624120073,0.24781860811539314,0.4611849542966142,0.5477890223365355,0.23120994059870667,0.3165790817378288,0.6470316353475911,0.23011061383527573,0.4169210215123154,0.7376412519776557,0.24377774478129305,0.4938635071963626,0.701610658685665,0.26379957853949115,0.43781108014617376,0.7906129239216388,0.2820542947943243,0.5085586291273145,0.7190468959102514,0.30967815415571226,0.40936874175453913,0.9903244606363262,0.4647462898463459,0.5255781707899803,0.9616145745694492,0.5134174528569703,0.4481971217124789,0.7935270493739665,0.3816146940703992,0.41191235530356723,0.7852197642170962,0.3547925641478515,0.43042720006924473,0.8204321132763247,0.34649354455614817,0.4739385687201766,0.8242343357550013,0.27674869872131086,0.5474856370336905,0.8083956908785963,0.3231545391992431,0.4852411516793532,0.8753246601986978,0.3571174833156687,0.5182071768830292,0.8419432768708718,0.34191674463420424,0.5000265322366676
700,0.7154569003527337,0.38727481733434116,0.3281820830183925,0.7612778682958881,0.33746022735291764,0.4238176409429705,0.9379735554693792,0.2871051218566357,0.6508684336127435,0.7689956856510891,0.25340846436210496,0.5155872212889842,0.654234336058137,0.22267488449201875,0.43155945156611825,0.7586961635437418,0.25455390812793577,0.504142255415806,0.757408347285664,0.2930728379721187,0.46433550931354534,0.6287640551485674,0.22273507960732353,0.40602897554124384,0.817646614085166,0.2677205791097664,0.5499260349753997,0.7437528329597927,0.23708510551433987,0.5066677274454527,0.7389591566220284,0.24436749034447336,0.4945916662775551,0.7407627960533743,0.25966618500372535,0.4810966110496489,0.7548564287252323,0.2537206936006181,0.5011357351246142,0.58100052920947,0.17493180685045492,0.40606872235901503,0.550818740988509,0.23470170447649608,0.3161170365120129,0.845571337547698,0.29801297241571867,0.5475583651319793,0.7398393532186304,0.27107472082062556,0.46876463239800487,0.7008097392799317,0.24100787147030542,0.45980186780962634,0.5180186037366046,0.21412532943456186,0.3038932743020427,0.6265954589375351,0.21543361251321191,0.4111618464243232,0.7330881637626916,0.2506656187438238,0.4824225450188677,0.684797420632769,0.25772165533494545,0.42707576529782365,0.7861200632618653,0.27117929665935575,0.5149407666025095,0.6788066741963346,0.3071250272871366,0.3716816469091979,0.953779481669507,0.45517570923112194,0.49860377243838505,0.9685062779949644,0.5145488649232323,0.45395741307173215,0.7764432342372586,0.3551792308553098,0.42126400338194886,0.7909394705353248,0.3542545140647461,0.4366849564705786,0.8349839567947782,0.3702286347552915,0.4647553220394867,0.8068464482491808,0.26383198228841565,0.5430144659607652,0.8102207242076291,0.333758009719176,0.4764627144884531,0.8614851093071199,0.33549773465798577,0.525987374649134,0.8404854002876653,0.3407465333538144,0.49973886693385094
710,0.7290465954900479,0.37454333585285965,0.3545032596371882,0.7499274722551973,0.3326381124281975,0.4172893598269998,0.937919488112639,0.290498314589983,0.647421173522656,0.750894084986881,0.25366269128698893,0.4972313936998921,0.6508987878560438,0.23376320919030727,0.4171355786657366,0.7570366885479686,0.26036666495144706,0.4966700235965215,0.7737855638588939,0.295783576502525,0.4780019873563688,0.6350080848020319,0.2150735741312284,0.4199345106708034,0.8363711061373139,0.28035383384188745,0.5560172722954264,0.7100054120654514,0.21999889036955927,0.49000652169589215,0.7243527009269115,0.24260648237705582,0.48174621854985566,0.7354588592114275,0.24762084847937504,0.4878380107320524,0.7491397545292188,0.2482763425106924,0.5008634120185265,0.5732444624439949,0.1620810354127919,0.41116342703120295,0.5729948977362649,0.20082092559239176,0.37217397214387316,0.8382260293096413,0.29774987292473565,0.5404761563849056,0.73168950300015,0.2630459974798378,0.46864350552031225,0.695233310894148,0.23814067624296403,0.45709263465118394,0.555815966991529,0.22613086044660385,0.3296851065449252,0.6378382338064624,0.22892982596896114,0.40890840783750126,0.6896053392863543,0.23408147173424404,0.4555238675521103,0.6749097257615025,0.2508900913405408,0.4240196344209617,0.7437857153514466,0.24691710308401593,0.49686861226743056,0.6972266778029821,0.32102011180607626,0.3762065659969059,0.9059486751720081,0.43513963656652316,0.4708090386054849,0.9639083680103562,0.5032904890157025,0.4606178789946537,0.7545755778532085,0.34905255697713455,0.40552302087607395,0.7718410319332725,0.35092562159405527,0.4209154103392172,0.8473880562840213,0.3827487460044634,0.4646393102795578,0.7951050803097104,0.2643720540556447,0.5307330262540657,0.8063502558809615,0.3294548015309853,0.4768954543499763,0.8557460487543531,0.32947914604176615,0.5262669027125869,0.8359888843892698,0.34440518914691876,0.491583695242351
720,0.7340384070294784,0.37298831569664903,0.36105009133282945,0.7558033957098075,0.3319230280686293,0.4238803676411782,0.9429626674223668,0.3016753423022999,0.6412873251200668,0.7433606010482302,0.24973343716947818,0.493627163878752,0.6598491387398207,0.23893209477283614,0.4209170439669845,0.7627649095466674,0.2695479906201989,0.4932169189264685,0.7830009081168534,0.2943620916634095,0.4886388164534439,0.594532176214626,0.18088386267027146,0.4136483135443545,0.8463253576640462,0.2863452148124056,0.5599801428516405,0.691691275687683,0.2131390712393211,0.4785522044483619,0.7208516493726409,0.22862324054053795,0.49222840883210295,0.7356451273020101,0.23984462607151188,0.4958005012304983,0.7367184432406871,0.24584654487420363,0.4908718983664836,0.5534646203900495,0.1494514769368471,0.4040131434532024,0.5901367562030614,0.2114526644885357,0.37868409171452566,0.8204158045833005,0.2890049469863475,0.5314108575969531,0.7226754938632062,0.259616479763676,0.46305901409953015,0.6836708548043888,0.2303270641371919,0.4533437906671969,0.5305394956757253,0.2086371319926549,0.32190236368307046,0.6334028666808524,0.22753101966351907,0.40587184701733336,0.673405203090519,0.22002155580701152,0.4533836472835075,0.6631189523489375,0.2539914045189531,0.4091275478299844,0.7122909299792608,0.21804082180743925,0.49425010817182163,0.739051926234565,0.34862994846290374,0.39042197777166127,0.863509433858035,0.41682157288970767,0.4466878609683273,0.9692701876017471,0.511356961539216,0.45791322606253115,0.7415684409464484,0.33665000559513597,0.4049184353513124,0.7657400118604953,0.3565915229039733,0.40914848895652206,0.8700118759406874,0.3962534307425058,0.47375844519818167,0.7916898187816881,0.26789117553890335,0.5237986432427848,0.7743490087300563,0.3013992818130994,0.47294972691695697,0.8204614542447501,0.3142623370875505,0.5061991171571996,0.8673583667313681,0.34242225356439654,0.5249361131669715
730,0.788517258755354,0.39213081065759636,0.39638644809775764,0.745720078972913,0.32496193273502516,0.4207581462378879,0.9270500850162575,0.3000365420755899,0.6270135429406676,0.7310021689740174,0.24753550059105078,0.4834666683829666,0.646155951779143,0.2346848447789068,0.4114711070002362,0.7592971029940384,0.26223931724457317,0.49705778574946524,0.8047879342966762,0.2991574153477582,0.505630518948918,0.590367327344471,0.17996428739403394,0.410403039950437,0.8747872703125646,0.2935491371698143,0.5812381331427504,0.6905020868380034,0.2113657561765066,0.47913633066149675,0.7070446989181427,0.2331505938160795,0.4738941051020632,0.7326563711212962,0.23527541336464142,0.49738095775665486,0.7281560981376477,0.24495146737822512,0.4832046307594226,0.5341646402992161,0.13000855923998034,0.40415608105923573,0.5911441013267827,0.20619747848165176,0.384946622845131,0.8264581439136318,0.29502222922229937,0.5314359146913324,0.7195533130008913,0.25950439220521426,0.46004892079567705,0.6774855377460466,0.21986207707263225,0.45762346067341436,0.5460177664733138,0.21316437952130105,0.3328533869520128,0.6251181659940072,0.22740718519009465,0.3977109808039125,0.6728048661850318,0.22011499843835602,0.45268986774667574,0.6591429098125116,0.2593030358892058,0.3998398739233058,0.7212878414872507,0.21362815749817227,0.5076596839890783,0.7221623750723702,0.33012452425470523,0.39203785081766496,0.8727071347090295,0.3938908484257569,0.4788162862832726,0.9689398483123275,0.5265856027814568,0.4423542455308707,0.7440100961120022,0.32561826252377934,0.41839183358822285,0.7460520575152145,0.3555715670942605,0.390480490420954,0.880075896114522,0.39067723391329034,0.48939866220123157,0.78918160086273,0.26283319571889263,0.5263484051438374,0.7199662409151507,0.25906334666494646,0.46090289425020425,0.8341495941019579,0.32506784379040055,0.5090817503115573,0.9338090516820041,0.38801860049433745,0.5457904511876667
740,0.7674378779289494,0.3642664241622575,0.4031714537666919,0.7314544596330175,0.3133857205807865,0.41806873905223096,0.933347999880679,0.29149017092742296,0.6418578289532559,0.7058261945983751,0.23812588630800288,0.4677003082903722,0.6461912719454127,0.24017050810266688,0.40602076384274577,0.757345428082066,0.25954335952718743,0.49780206855487846,0.8068725194506184,0.30119338610911794,0.5056791333415005,0.58678957944433,0.1891048980763523,0.3976846813679777,0.8727559068597033,0.28142942937802334,0.5913264774816799,0.7052476098455625,0.2138069431460954,0.49144066669946707,0.7067826441610865,0.2388729167837972,0.4679097273772893,0.7123362157849977,0.21576241975420138,0.4965737960307963,0.7436120176820026,0.2588135578908259,0.48479845979117675,0.5212849410127129,0.11925931093864063,0.4020256300740723,0.636047420468282,0.20921951385281595,0.42682790661546605,0.8324020446589013,0.29069988044186396,0.5417021642170374,0.7194104917570447,0.248198011711342,0.4712124800457028,0.6725427944041019,0.21976656512399564,0.45277622928010625,0.5057006847164564,0.19166193591764374,0.3140387487988126,0.622412993201313,0.22730951292936552,0.39510348027194747,0.6853274588212404,0.24156712253017046,0.44376033629107,0.6444478180562936,0.25651076965339753,0.387937048402896,0.7213549826179073,0.21777225728481267,0.5035827253330946,0.7254439498486157,0.3482811476732377,0.377162802175378,0.8653268774496129,0.38746350611937125,0.47786337133024165,0.9760235614498178,0.5079503376170769,0.46807322383274097,0.7306890099096075,0.32608452385392966,0.40460448605567784,0.7377076025307069,0.3556651410217571,0.38204246150894977,0.8664628319691775,0.38707171053234135,0.47939112143683615,0.7623199544400996,0.24887441773512595,0.5134455367049737,0.7080699264611018,0.2382542037586548,0.469815722702447,0.7772918389452474,0.2974469770204638,0.47984486192478365,0.9357752300624206,0.3942327296085797,0.5415425004538409
750,0.7835510361552028,0.33835663895187706,0.44519439720332576,0.7323859511014024,0.31633387539655033,0.4160520757048521,0.9328129194881126,0.2930730394057811,0.6397398800823315,0.6732293684659926,0.2262340732731341,0.44699529519285847,0.6304936655489306,0.23663628396530675,0.3938573815836238,0.7398998066702441,0.2504043017708418,0.48949550489940236,0.820309537560452,0.31022399567526365,0.5100855418851884,0.5794459518415022,0.1740705721315171,0.4053753797099851,0.8452212317423364,0.27570052795478506,0.5695207037875514,0.6879562177513653,0.20720568884496893,0.4807505289063964,0.7138371582210389,0.24819348979749362,0.46564366842354526,0.6969427573698193,0.20169729741934028,0.49524545995047903,0.7347952932434315,0.26062376768516915,0.47417152555826236,0.533868555258147,0.1143841175900039,0.41948443766814314,0.6396398801866137,0.20090830974770252,0.4387315704389112,0.8437815450920312,0.2848544182816561,0.558927126810375,0.7280936618101418,0.2517432327136579,0.4763504290964839,0.6707262306117632,0.21743203268712766,0.45329419792463554,0.4992372658279234,0.1901935537069515,0.30904371212097187,0.6495676258315223,0.24195686374370798,0.4076107620878143,0.6846528798250959,0.24116647124783033,0.4434864085772655,0.6206927711932103,0.2464495747441778,0.37424319644903253,0.7194470554884145,0.22175782940184713,0.4976892260865673,0.739958333728799,0.3639724376192329,0.3759858961095662,0.8404129850544266,0.36769259239822455,0.4727203926562021,0.9931206842978381,0.5052807832344552,0.4878399010633828,0.7399147674288485,0.32978974722419085,0.41012502020465763,0.7285186428505426,0.331579212084137,0.39693943076640553,0.8835440371481867,0.39834316889175186,0.4852008682564348,0.7519876198933358,0.2586355225280898,0.49335209736524605,0.6743081537866081,0.20662656431428203,0.46768158947232613,0.7461885183847937,0.26156256187470156,0.4846259565100921,0.9469075979947215,0.4093030400357487,0.5376045579589728
760,0.7321310468631897,0.29527470710506426,0.4368563397581255,0.7258623744877973,0.31581951647124684,0.41004285801655044,0.9134512126003043,0.2936267637144647,0.6198244488858395,0.6513143639285247,0.22112593565162544,0.43018842827689924,0.6350014017690988,0.23404245925487693,0.40095894251422187,0.729976035931401,0.24821739673765225,0.4817586391937488,0.8355200087116992,0.3191087620636615,0.5164112466480376,0.5989435426191515,0.19267129319530513,0.4062722494238464,0.844460896966792,0.27627256218554164,0.5681883347812504,0.6975346314613728,0.20973690243522009,0.48779772902615276,0.6904980850944207,0.23462191216115127,0.45587617293326943,0.6918937632175084,0.19066514641800816,0.5012286167995003,0.7172040650028921,0.24236967544996643,0.4748343895529257,0.5225339434273375,0.10505743879632923,0.41747650463100827,0.6658235713904276,0.17669076203838105,0.4891328093520465,0.8395075207078987,0.28728853602136295,0.5522189846865357,0.7293682058216832,0.2501016923413464,0.4792665134803368,0.6528241689312488,0.21258571967794104,0.4402384492533078,0.47159806287720457,0.17375750444796123,0.29784055842924334,0.6689747552088966,0.24834393193638746,0.4206308232725091,0.6503632742298023,0.2339931492470828,0.4163701249827195,0.6259664494301608,0.24907737740234298,0.37688907202781785,0.7059610133834654,0.21560322575832178,0.4903577876251436,0.7405942426514555,0.3638704074562694,0.3767238351951861,0.8310882288763614,0.37076954097119985,0.4603186879051615,1.0,0.5193284615170213,0.4806715384829788,0.7571928581197857,0.35740796001342834,0.3997848981063573,0.7396866910972596,0.3325266481000399,0.4071600429972197,0.8690166171581393,0.39491624256227237,0.4741003745958669,0.7644369665276675,0.2552237229985754,0.509213243529092,0.6625381671182213,0.1943620178041543,0.468176149314067,0.7699658742822535,0.2541317741879127,0.5158341000943407,0.9469550767340214,0.40229294382147995,0.5446621329125414
770,0.6736386684303352,0.27551610922146635,0.39812255920886874,0.7152944940072481,0.3011054012391659,0.41418909276808213,0.8978033738030606,0.2800745010888047,0.6177288727142559,0.626727294961158,0.2148110246525029,0.4119162703086551,0.6408535118179068,0.23126099616113943,0.40959251565676746,0.711767754360946,0.235496592838713,0.4762711615222329,0.8593566176828047,0.334072272100589,0.5252843455822157,0.6186276433734628,0.20699039392528898,0.41163724944817376,0.8587004124067235,0.2787489996533558,0.5799514127533677,0.6959853361290438,0.20876335874666194,0.48722197738238177,0.7011089204392228,0.23572254214078725,0.4653863782984356,0.695427212450987,0.1862492756240922,0.5091779368268948,0.7115517772776978,0.24602914912751053,0.46552262815018725,0.5233183986223537,0.09533257667156171,0.42798582195079204,0.7070082092559239,0.19319423070387937,0.5138139785520446,0.8302077591082538,0.28554169858463213,0.5446660605236217,0.7307693003024556,0.24590383249056746,0.48486546781188816,0.6547738984212058,0.2156301630407331,0.43914373538047274,0.4620615071373524,0.16282233843831367,0.2992391686990387,0.6749990407188678,0.23866565738663914,0.4363333833322287,0.6273239054411772,0.24763193331524216,0.3796919721259351,0.6180920779159754,0.24196929772245054,0.37612278019352485,0.6641880399265924,0.2187942944959193,0.44539374543067306,0.7480305805753552,0.36910716489023454,0.37892341568512067,0.7883893527635915,0.344176308600817,0.44421304416277446,0.9850893103238254,0.5046572678256759,0.4804320424981496,0.7703911621719074,0.3714268840066147,0.39896427816529273,0.7231966257241744,0.3115146226806825,0.411682003043492,0.8457486269397624,0.38656492231791495,0.45918370462184743,0.752408252712043,0.24478925949582916,0.507618993216214,0.6386702791037716,0.1656641078570507,0.47300617124672084,0.7451257293935406,0.24602837209844047,0.49909735729510013,0.938280431777241,0.3995810699473545,0.5386993618298864
780,0.6589289651045603,0.3141652494331066,0.34476371567145375,0.6976933824901558,0.2936205379755272,0.40407284451462866,0.893972049040957,0.2824049906034663,0.6115670584374907,0.629952866113589,0.22044799718526814,0.4095048689283209,0.651978260437661,0.2322157444056168,0.41976251603204423,0.7094393437079618,0.23440681579276226,0.47503252791519956,0.8615598219546486,0.33308248306760707,0.5284773388870415,0.6111461605704934,0.20863168171991392,0.40251447885057956,0.8637231867870079,0.2707619182119437,0.5929612685750641,0.6768703815558484,0.2028823174108344,0.47398806414501404,0.6990267762786128,0.2405033738358813,0.4585234024427315,0.6957226073017092,0.1681605743830575,0.5275620329186517,0.7189055566579833,0.2551287518313201,0.46377680482666317,0.5395945676903154,0.10040516004757781,0.4391894076427377,0.7559336268793662,0.1945778131629666,0.5613558137163995,0.8304833871464266,0.2803924656896786,0.5500909214567479,0.7223356154601285,0.24052001395670888,0.48181560150341957,0.6434079765334489,0.21231846989858283,0.43108950663486606,0.4754846771303435,0.14909312334093425,0.32639155378940926,0.7017141481757961,0.24746488158982535,0.45424926658597076,0.6280893669965746,0.2395651461545157,0.3885242208420589,0.6138865092876739,0.24217171443339586,0.37171479485427805,0.6945992420512361,0.24242610745564955,0.4521731345955866,0.7551181177095889,0.3687536185115935,0.3863644991979955,0.7484332144721542,0.3016763016956362,0.44675691277651797,0.9858924477212266,0.5125379244988908,0.4733545232223359,0.7727551071157696,0.3697980777599562,0.40295702935581335,0.7015225647677787,0.29139388892073004,0.41012867584704876,0.8027220022408588,0.35986237341743166,0.44285962882342705,0.7681482289281133,0.25302535394607245,0.5151228749820409,0.6364904528447942,0.16762084462219928,0.46886960822259494,0.7494467673744162,0.2594136898869076,0.4900330774875086,0.9186521623772884,0.38514753320020667,0.5335046291770817
790,0.6556870433358528,0.3099529163517259,0.345734126984127,0.6825354758682551,0.2838383093900299,0.39869716647822523,0.8946115353637801,0.2826361751633207,0.6119753602004594,0.6182026478216937,0.21898056075808967,0.3992220870636039,0.653944048441608,0.2289784304159612,0.42496561802564686,0.7130045502326573,0.23041525467336094,0.48258929555929636,0.8301315894378426,0.31417731808008154,0.5159542713577611,0.6127906920168864,0.20936150336772144,0.403429188649165,0.8485393155845805,0.2567221154710295,0.591817200113551,0.6751535948362405,0.20809339319754666,0.4670602016386939,0.7008849827377385,0.24534614574627953,0.4555388369914589,0.6727928172013878,0.15543601785163277,0.517356799349755,0.717309616594399,0.25530396747322154,0.4620056491211775,0.5555916680988788,0.10453503587904076,0.45105663221983805,0.8266929466422638,0.2351798899930578,0.5915130566492061,0.8276358273494605,0.28971907417615855,0.537916753173302,0.7190272246216592,0.2413769414197878,0.47765028320187153,0.6640853950291541,0.22823498510840148,0.43585040992075263,0.4477677736090805,0.12599543945222683,0.3217723341568537,0.7006310325702106,0.2573838484963704,0.44324718407384023,0.6144121818470408,0.22630781282800924,0.38810436901903156,0.5970985733236462,0.22650610683987754,0.3705924664837687,0.7003360786595646,0.2575067514136938,0.4428293272458708,0.780552101821357,0.36587779159271455,0.4146743102286425,0.7240606882531826,0.289271834872268,0.4347888533809146,0.9726871346266804,0.5148358471809155,0.457851287445765,0.7726432043965336,0.3707803349621396,0.4018628694343939,0.6732445238783118,0.26805889075127,0.4051856331270418,0.7996171611922346,0.356021773575574,0.4435953876166605,0.7933394610706923,0.27007915859588266,0.5232603024748096,0.6259299875284909,0.17070378015739904,0.45522620737109193,0.768489616697143,0.2654148079991614,0.5030748086979816,0.9449330410132522,0.3863596374858611,0.558573403527391
800,0.6320487685815067,0.2996484473418997,0.33240032123960694,0.6718170513120073,0.2753184556059634,0.3964985957060439,0.8955101721206336,0.28507293499985087,0.6104372371207828,0.5881802715615541,0.20667039961898143,0.38150987194257263,0.6615014602681242,0.23031507795822947,0.4311863823098947,0.7021416967442681,0.21980233318876483,0.4823393635555033,0.8415481933919429,0.32013549803500624,0.5214126953569366,0.5986564794376805,0.20535883708596814,0.3932976423517124,0.8378261558015826,0.25480202052190637,0.5830241352796762,0.6801877578451395,0.2129705330308718,0.46721722481426775,0.7068645958305658,0.24335167081348466,0.4635129250170812,0.6581707720906429,0.15152721019319199,0.506643561897451,0.7259616805502194,0.25702129186703876,0.46894038868318055,0.5517953133481602,0.11379024586969876,0.4380050674784615,0.7996426958982848,0.2360585862214606,0.5635841096768243,0.8110247635684166,0.2868392981149906,0.524185465453426,0.7300859277686079,0.258437752535981,0.47164817523262687,0.6740471075951285,0.2304859445902124,0.4435611630049161,0.4566002670362465,0.1410392213451396,0.31556104569110693,0.7308972243636478,0.2731788483742801,0.45771837598936765,0.6357849437040147,0.23623449236330496,0.39955045134070977,0.5858409510693747,0.22511991382831448,0.36072103724106025,0.6717470122196858,0.25051288363696045,0.42123412858272535,0.7850058370744393,0.37502965993109405,0.4099761771433453,0.705463655271277,0.27447265134084803,0.43099100393042894,0.9404728600465985,0.5051073551075099,0.43536550493908854,0.7721909309062877,0.36514012707175453,0.4070508038345332,0.688171904662204,0.26428786147315775,0.4238840431890462,0.8329934392296819,0.37553464630151456,0.4574587929281673,0.7962440778188025,0.2809983018897319,0.5152457759290706,0.6457742011783426,0.18275330064937859,0.463020900528964,0.7651993384502498,0.2517412268952585,0.5134581115549913,0.9677088715420815,0.4009914677912611,0.5667174037508204
810,0.5948463876291257,0.29709349017384734,0.2977528974552784,0.6707757881217588,0.27854417606129656,0.39223161206046225,0.879297422665036,0.2771213047758255,0.6021761178892104,0.5748145859748262,0.20016562294178097,0.37464896303304523,0.6713590979229535,0.22860094613895396,0.4427581517839995,0.7136881877724442,0.21628307004711952,0.49740511772532475,0.8378846127669173,0.3183153751767133,0.519569237590204,0.6073916336489947,0.21888486495866777,0.38850676869032696,0.7827368342969471,0.22551557973030226,0.5572212545666448,0.6682895884213204,0.21989839553719198,0.44839119288412843,0.7284569548856059,0.2464267642717403,0.48203019061386565,0.6546881232455051,0.14940111986633853,0.5052870033791665,0.7295240467635771,0.24528501040738693,0.4842390363561902,0.527589510421683,0.09570013051564741,0.43188937990603554,0.8390262492293203,0.21963279236068295,0.6193934568686373,0.7856920411509082,0.27485484783184544,0.5108371933190627,0.756377691683284,0.2805931239706475,0.47578456771263644,0.6549777796961802,0.22886224146339,0.4261155382327902,0.46633820996914177,0.14075220495190494,0.32558600501723683,0.7183864542527549,0.270215541749659,0.4481709125030959,0.6237910059547277,0.23107082695448705,0.39272017900024064,0.5751417820622649,0.2216011161835775,0.3535406658786873,0.6804492487653492,0.26230734225564356,0.4181419065097056,0.7973562323820009,0.3798416871517924,0.41751454523020853,0.6982795051471218,0.2825876198394131,0.4156918853077087,0.9308992145151084,0.49452411012273134,0.43637510439237703,0.7360929787260497,0.3367230532035262,0.39936992552252354,0.6560807262272513,0.25751076977421783,0.3985699564530335,0.830351118750248,0.3762475080368673,0.45410361071338073,0.7708053127829102,0.28641459855530804,0.48439071422760216,0.6171515503375908,0.15973207758138736,0.4574194727562035,0.7560564413748122,0.24259250631849893,0.5134639350563133,1.0,0.42226752873161943,0.5777324712683806
820,0.5702554169816074,0.3112008692365835,0.25905454774502396,0.6578023387649427,0.2768191918605836,0.380983146904359,0.8420245055633445,0.25821823822450257,0.583806267338842,0.5720202351759959,0.18979809876876935,0.38222213640722646,0.6832686164870121,0.23692326031624794,0.44634535617076415,0.6925891485404706,0.2110234715555327,0.4815656769849379,0.826876369710511,0.32106500522118575,0.5058113644893253,0.6034262693625738,0.21282734528186523,0.39059892408070856,0.7840991602081007,0.23825582340832546,0.5458433367997751,0.6581982323377715,0.22139116252631447,0.43680706981145706,0.7302274921169164,0.24842790968926023,0.4817995824276562,0.629116712951465,0.1389400028598737,0.4901767100915912,0.7409014528121055,0.24089934178027536,0.5000021110318301,0.5487936236214603,0.09608980565590494,0.4527038179655554,0.8926364285124789,0.2228514420812964,0.6697849864311826,0.7593910410148839,0.26247664320845354,0.4969143978064304,0.74830015601865,0.28196167690218915,0.46633847911646076,0.6541797038945916,0.22194956418081513,0.4322301397137764,0.47826921186249854,0.12973616691985423,0.3485330449426443,0.6944602386691456,0.25348044636223155,0.44097979230691414,0.6252438468667277,0.2165744187356316,0.4086694281310962,0.5772165533494544,0.22290778834441202,0.3543087650050423,0.6766222043179208,0.27600226787819104,0.40061993643972965,0.7910445990451875,0.38798511783297424,0.40305948121221324,0.6560446571853931,0.24511458457051155,0.4109300726148815,0.9419924207779283,0.5172349362703249,0.4247574845076035,0.7472506123565469,0.362009959342012,0.3852406530145349,0.6821761552578605,0.2875456611524331,0.3946304941054274,0.8397267007171358,0.37463250222101463,0.4650941984961212,0.7952227882589783,0.30047031249729533,0.49475247576168296,0.6089940007740937,0.1521094052380338,0.45688459553605987,0.7529554269208819,0.2287063674163454,0.5242490595045365,0.9928362960997612,0.41457038723101197,0.5782659088687492
830,0.6488134605694129,0.3994354686318972,0.24937799193751575,0.6508020392449587,0.2671953481880609,0.3836066910568978,0.8284480058467321,0.2505294872177311,0.577918518629001,0.5696957214788498,0.1849806594453348,0.384715062033515,0.6902266892421396,0.24556566350036094,0.4446610257417787,0.682114057205025,0.21375250850871455,0.4683615486963106,0.8215462877077536,0.32305236158996287,0.49849392611779075,0.6153839916054292,0.21520007655018172,0.4001839150552475,0.7909507323036717,0.2429276740460509,0.5480230582576209,0.6618757151097121,0.21913526290390287,0.4427404522058092,0.7311575482728686,0.24210619602267583,0.48905135225019275,0.6288805852204736,0.13412619569062187,0.4947543895298518,0.72941638414024,0.23934456683737879,0.4900718173028613,0.5529592338544317,0.10176987385756267,0.451189359996869,0.8623845194114191,0.20950351235757597,0.6528810070538432,0.7703732075228557,0.26330352732297163,0.5070696801998841,0.7385575777517044,0.282543809060652,0.4560137686910523,0.6359727386857372,0.21535464780428132,0.4206180908814559,0.5110192094839097,0.12606996857091207,0.38494924091299754,0.7122592640395154,0.2644232278589194,0.44783603618059603,0.6215368624780474,0.212509024254123,0.4090278382239244,0.5642727276013259,0.21190499427088416,0.3523677333304417,0.6974508750727362,0.28377012368888294,0.4136807513838533,0.7751373848008276,0.37743567354144325,0.3977017112593844,0.6218722983480045,0.22824384679337212,0.3936284515546324,0.9391184689599784,0.5188370818240097,0.4202813871359687,0.7284851480224303,0.3434900593084412,0.3849950887139891,0.7206397181553303,0.30787927559744027,0.4127604425578901,0.8072525667601884,0.35033109145695507,0.45692147530323335,0.8016517194881089,0.29870123125976933,0.5029504882283395,0.5982668902937256,0.1491581731389498,0.44910871715477574,0.7877159063115108,0.2534475127825854,0.5342683935289253,0.9957771850693329,0.4072614542458561,0.5885157308234769
840,0.673969356261023,0.4022581254724112,0.27171123078861176,0.645213090434649,0.266248175045124,0.378964915389525,0.8031668555916833,0.23777518420189123,0.5653916713897921,0.5547703483445214,0.1785831515128111,0.37618719683171037,0.6998183218947504,0.2576959331036051,0.44212238879114524,0.701424979968685,0.22544601836265132,0.47597896160603365,0.8144855333290553,0.3120927329261392,0.5023928004029161,0.5858408113021802,0.1993613249668742,0.386479486335306,0.7683346956592445,0.2414526531118805,0.526882042547364,0.6787002249618695,0.2274177120048405,0.45128251295702904,0.7412356977660547,0.24648012814954084,0.49475556961651385,0.6154382380167528,0.1319634161944112,0.48347482182234164,0.7054582839000046,0.24104605849246996,0.4644122254075347,0.5600822912217592,0.10492130774296415,0.455160983478795,0.8517552078529228,0.20520955205911054,0.6465456557938122,0.7508769983032767,0.24940936848962994,0.5014676298136468,0.7400364103778616,0.2771871084844858,0.4628493018933758,0.6251918274833795,0.21419105512233336,0.4110007723610462,0.5050077224852766,0.12997402580927522,0.3750336966760013,0.7239973768021404,0.25757744887031564,0.46641992793182474,0.6169748140107626,0.2310669868463496,0.38590782716441296,0.5500764484542231,0.20812594656921748,0.34195050188500564,0.6688860540411501,0.2801612879160885,0.38872476612506157,0.7531890357912321,0.35446939569669994,0.39871964009453215,0.5663518824903949,0.21341151839402067,0.35294036409637425,0.9254176469313028,0.5127877435865144,0.41262990334478855,0.7309019359170428,0.34671347930421376,0.384188456612829,0.7299643600303647,0.3184367539672421,0.4115276060631226,0.7553907306603816,0.3100918019373964,0.44529892872298527,0.8072601570708723,0.2957914215138973,0.511468735556975,0.5998177654496194,0.1587563970240399,0.44106136842557947,0.770277431602977,0.2751080259495219,0.4951694056534551,0.9878929214785438,0.405015989163676,0.5828769323148678
850,0.6693692523305619,0.4182768014613253,0.2510924508692366,0.6300865471618521,0.25557052284271126,0.3745160243191409,0.7904479760164663,0.2428258210780658,0.5476221549384005,0.5426940330688086,0.1703663656705691,0.3723276673982395,0.6869706114141533,0.24811092298216994,0.4388596884319833,0.6931331181957849,0.22613884457904834,0.4669942736167366,0.8096804867661901,0.3085730509031582,0.5011074358630319,0.5899618708734667,0.1967372106865351,0.39322466018693164,0.7578982806163134,0.24290484973759177,0.5149934308787216,0.6687700793385765,0.22106350749995027,0.4477065718386262,0.7668970525033852,0.24931699001047267,0.5175800624929127,0.5957314503322721,0.13133499657567752,0.46439645375659466,0.7059300995140405,0.24194430253619365,0.4639857969778468,0.560531523697864,0.10683054576640932,0.4537009779314546,0.8685839397631889,0.20487700680140009,0.6637069329617888,0.7441724357643488,0.2438681710468854,0.5003042647174634,0.746000553206337,0.28272640330911397,0.46327414989722293,0.6287377085765138,0.21359686059571906,0.41514084798079476,0.5406500842020469,0.13289810442322392,0.40775197977882294,0.6868208725621178,0.2398202830402584,0.4470005895218594,0.6132947103790443,0.2331598457812572,0.38013486459778706,0.5426773947523468,0.20118955963521618,0.3414878351171306,0.6734087552034377,0.293220237828805,0.3801885173746326,0.7639567771756153,0.3643354751758241,0.3996213019997912,0.5597146226871097,0.2215402972542239,0.3381743254328858,0.8942418764923336,0.4809389068453527,0.4133029696469809,0.6708459223892473,0.2930141619108011,0.3778317604784463,0.7320791307917874,0.30964314413075084,0.42243598666103666,0.7416616547551084,0.300621578797935,0.4410400759571733,0.7807897164796322,0.28616014166497894,0.49462957481465325,0.6162350019352342,0.1662527415817314,0.44998226035350275,0.7509434072141534,0.26993675677564377,0.48100665043850965,0.9660108083953582,0.4116909413358283,0.55431986705953
860,0.6894112969261779,0.44951892794154696,0.2398923689846309,0.6164215359572957,0.2480354782205063,0.36838605773678934,0.8186580854935418,0.25239387882946035,0.5662642066640814,0.5284069089653072,0.1678380413585372,0.3605688676067699,0.6982719608652558,0.24429082624906456,0.4539811346161912,0.6864290597410998,0.2261958143740306,0.4602332453670693,0.8127315260446747,0.3199546524945989,0.49277687355007577,0.6021644888248088,0.19989977116036778,0.402264717664441,0.7413249796364373,0.2333100810690906,0.5080148985673467,0.6705643308248008,0.2314898463580568,0.4390744844667441,0.761412008206602,0.240860721231867,0.5205512869747351,0.5799917966780309,0.1299981937639701,0.4499936029140608,0.7003421982596654,0.23070728010436942,0.46963491815529596,0.5588860395903136,0.11363880007283012,0.44524723951748346,0.8673726982770757,0.1988693461237845,0.6685033521532913,0.7467193104287627,0.25427223459167675,0.4924470758370859,0.7499742379401922,0.2928667116222143,0.45710752631797796,0.6216073742571421,0.2084281947598839,0.4131791794972582,0.5682179294859394,0.1481829166574166,0.4200350128285228,0.6984403832938575,0.23624826893359333,0.46219211436026414,0.6289418710030874,0.24494385761903056,0.38399801338405687,0.5548187828249421,0.21015372826279471,0.34466505456214735,0.6454556644733898,0.2726023156229951,0.3728533488503946,0.7303556344377901,0.3264751663328936,0.4038804681048965,0.5646090148516629,0.21669009824691268,0.3479189166047502,0.8882482830099278,0.46598279551688293,0.4222654874930448,0.6768979944545985,0.30906909371231056,0.367828900742288,0.7594003782726019,0.3135779277819821,0.4458224504906198,0.7229410202318404,0.28867542046630623,0.43426559976553414,0.7561333631065205,0.28129603376140944,0.474837329345111,0.587655356298112,0.1569931836752247,0.43066217262288736,0.7299817142058491,0.2828212534504245,0.4471604607554246,0.958419795841421,0.41778777003532974,0.5406320258060913
870,0.6996724615772235,0.4740154163517259,0.2256570452254976,0.6046963478948136,0.24521120863370274,0.35948513926111086,0.8155016704948841,0.2511037198341437,0.5643979506607404,0.5330763174210877,0.17839006777239289,0.3546862496486949,0.7047962578283837,0.24261201459605872,0.46218424323232504,0.682095679851805,0.21695200570433043,0.4651436741474746,0.7955628671602,0.30913892243281976,0.4864239447273802,0.6038122639229697,0.21435348343872498,0.38945878048424476,0.7228572610544545,0.21756701430941489,0.5052902467450396,0.6893338344117336,0.23857891932463285,0.45075491508710075,0.7475011887756706,0.23461524167642622,0.5128859470992444,0.5589378579545882,0.12976488827677557,0.42917296967781265,0.7169665739220016,0.22928444465085646,0.4876821292711451,0.5644895340744535,0.1338729795173814,0.4306165545570721,0.8419244903804609,0.20239384038798566,0.6395306499924752,0.7390983741525333,0.2498424982639013,0.48925587588863195,0.7323222553463054,0.29554415797837436,0.43677809736793105,0.6109385059176081,0.20434414057154718,0.4065943653460609,0.6247046585456356,0.17246672354137,0.4522379350042656,0.6971706439043789,0.23112745183536643,0.4660431920690124,0.6098718939925348,0.23381266416462287,0.37605922982791196,0.5477595000307239,0.19689543369587612,0.35086406633484785,0.6204213478954985,0.25018277307789866,0.3702385748175999,0.7279519936219284,0.3206357190990974,0.40731627452283103,0.5542236228997892,0.21630340812104507,0.3379202147787442,0.8615775146304174,0.45515386068559854,0.4064236539448189,0.7058590398746689,0.3402091337486168,0.3656499061260522,0.7596062409130944,0.3086699752847864,0.45093626562830796,0.689500630432327,0.2823359883744005,0.4071646420579265,0.7449961139066749,0.2659922693573319,0.47900384454934297,0.6154528447942201,0.16020782264654024,0.45524502214767987,0.7524516940565346,0.30238821789212544,0.4500634761644091,0.9261426317185907,0.4014634623172418,0.524679169401349
880,0.6978674571680524,0.4818928728898967,0.21597458427815572,0.597512572782572,0.24083758960116797,0.35667498318140406,0.8274095397189989,0.25926789070190615,0.5681416490170927,0.5285399222087064,0.17536187111016716,0.3531780510985392,0.705355861712719,0.24137249751103204,0.46398336420168695,0.707882781890221,0.23203613722737196,0.4758466446628491,0.8056163235462838,0.31224440983099694,0.4933719137152869,0.6074954305055718,0.20850680112684464,0.39898862937872714,0.6931699683455372,0.20446728777316062,0.4887026805723766,0.6789912412472665,0.2375069744460484,0.4414842668012181,0.7404371454518253,0.23424836501654756,0.5061887804352777,0.5750274698396213,0.1438544700578748,0.4311729997817465,0.7029904876905734,0.21940798223355612,0.48358250545701725,0.5321856351109213,0.13399209418907582,0.39819354092184545,0.7562249073970687,0.1883638287853117,0.567861078611757,0.7503490095288551,0.2592299596938739,0.4911190498349811,0.7271752669762935,0.29435819929529466,0.4328170676809988,0.6007876062226034,0.2040364818908427,0.39675112433176074,0.6294095073783827,0.18325441703957654,0.4461550903388062,0.7407499136646981,0.24146501414503632,0.49928489951966176,0.6111698505429913,0.23102730572892932,0.38014254481406196,0.5297317617121562,0.1840943840206465,0.3456373776915097,0.6101636751562897,0.2503730062814258,0.35979066887486383,0.6949393039170091,0.2768054593255569,0.41813384459145225,0.5466942137346809,0.21316845602918957,0.33352575770549125,0.8630041674365981,0.45402657786045436,0.4089775895761437,0.7130689942432268,0.32863186492098423,0.38443712932224255,0.7928109490852564,0.33025514101006037,0.46255580807519603,0.6733444663916984,0.2681947654272744,0.4051497009644241,0.7414856474196859,0.27524272937038363,0.46624291804930235,0.6272013288607922,0.1780711091042016,0.44913021975659057,0.7253724129095377,0.29282311697084756,0.4325492959386902,0.9245842119227493,0.40484003854156486,0.5197441733811845
890,0.7615032123960696,0.5446448255228017,0.21685838687326783,0.5897297577024465,0.23497264331874415,0.35475711438370233,0.8317554365659398,0.266382409092265,0.5653730274736748,0.5332897822229945,0.17611060694801112,0.35717917527498344,0.7031814639767416,0.2393702855856194,0.4638111783911223,0.6965384417474657,0.2247035732925601,0.47183486845490563,0.774956198432283,0.29226000532813745,0.48269619310414563,0.5915966713645556,0.18841400024976118,0.40318267111479444,0.6686780588496263,0.20360139057099289,0.4650766682786335,0.6750792705331355,0.24575697209070077,0.4293222984424348,0.7313100164951558,0.23728057678728492,0.4940294397078709,0.5658655257275744,0.14083372844746486,0.4250317972801096,0.7002070922225365,0.22865957922913563,0.4715475129934009,0.5300007317044119,0.1479353173299936,0.38206541437441827,0.6721759140139911,0.16787709904023068,0.5042988149737605,0.7615781673957088,0.2659917955913832,0.4955863718043256,0.7217607147570502,0.2927040038760601,0.4290567108809901,0.6035014313016533,0.20447455111680102,0.39902688018485233,0.6677967606790712,0.2026970026608481,0.4650997580182232,0.7304699082229579,0.23016991485071842,0.5002999933722394,0.5818032635799024,0.21877224062629605,0.3630310229536064,0.5224212653213185,0.17736583567377656,0.3450554296475419,0.5933112513614729,0.26725340554734944,0.3260578458141235,0.6563529199608964,0.24647165459705203,0.4098812653638443,0.5504423458832693,0.21905443215936052,0.3313879137239088,0.8417963850558635,0.4380588024581372,0.40373758259772624,0.7310713442003307,0.33828347445509593,0.39278786974523483,0.799744777112753,0.3530076414808542,0.4467371356318989,0.6548115877430523,0.2570194747109628,0.39779211303208944,0.7327821831708791,0.27786173124159386,0.4549204519292852,0.6315905474562422,0.18796499376424547,0.44362555369199674,0.6929122165410732,0.28221269756228234,0.4106995189787908,0.9233525575679714,0.40172878468391726,0.5216237728840541
900,0.7077408509700176,0.5215576971529352,0.1861831538170824,0.575351230305777,0.2220807386695981,0.35327049163617885,0.8383125018643917,0.2843551442293351,0.5539573576350565,0.5372254724651859,0.18454729371684056,0.3526781787483454,0.7082918505338864,0.24451819981942566,0.46377365071446075,0.6983045053919155,0.22958827377845734,0.4687162316134581,0.766804537084031,0.29246224120128106,0.47434229588274984,0.6014995402123618,0.181324999310724,0.42017454090163786,0.6335928171901279,0.19493243291436463,0.4386603842757633,0.6739120649280362,0.2630682537871373,0.41084381114089896,0.72312437881111,0.23083688854287074,0.49228749026823926,0.5580544956462186,0.14279518788617704,0.41525930776004155,0.6977456291085957,0.23071994629535025,0.46702568281324547,0.5308430425971082,0.1527696713626208,0.3780733712344874,0.5521100846169904,0.10138261152402822,0.4507274730929622,0.7598939726949263,0.26862458029366915,0.49126939240125717,0.7301401636839926,0.3021265902422357,0.42801357344175694,0.5970975388223928,0.2120943841729354,0.3850031546494574,0.6625210505117137,0.21164208262900674,0.45087896788270704,0.7231061174229871,0.23001642986957266,0.49308968755341454,0.5725153220314684,0.19997619132954783,0.3725391307019206,0.5332686322775133,0.17923276837383476,0.3540358639036786,0.5589443176223088,0.25805693567879684,0.30088738194351194,0.6558048044342784,0.2484078548988715,0.40739694953540684,0.5705447082837312,0.22998947650443174,0.34055523177929936,0.8302840608195924,0.4247027720627934,0.40558128875679905,0.7220802715505987,0.33528852251109703,0.38679174903950164,0.8307855882115566,0.36754669046563554,0.46323889774592103,0.6403040118698348,0.25024194557827284,0.390062066291562,0.7103363158450479,0.2729058803775656,0.43743043546748234,0.6315878596310154,0.18527985636261987,0.4463080032683955,0.7143077603978616,0.2927444997030014,0.42156326069486016,0.8873664660457192,0.38996802167264805,0.4973984443730712
910,0.7561807130259511,0.5568704333585286,0.1993102796674225,0.5673425991121036,0.22107083882845346,0.34627176028365014,0.818436222891746,0.27662537660710557,0.5418108462846404,0.5321430793423997,0.1823911919488371,0.3497518873935626,0.70451811151901,0.24316168468363064,0.4613564268353793,0.6937358953814036,0.230659673471188,0.4630762219102156,0.7383631728475005,0.27563777221629127,0.46272540063120926,0.6017249740102402,0.18665431916560302,0.4150706548446372,0.6264930307400639,0.18445179577379398,0.44204123496626996,0.6848502993385137,0.27083880733570403,0.4140114920028097,0.7325478678748503,0.22968480053821283,0.5028630673366374,0.5275836701210931,0.1437133578680394,0.3838703122530537,0.6829831835204411,0.23240243866397017,0.4505807448564709,0.506157377707519,0.16247751710571767,0.34367986060180133,0.4838412132804497,0.08247607858748368,0.4013651346929661,0.7601391742613527,0.2799503869531289,0.48018878730822373,0.7402190046263236,0.3152082930330351,0.42501071159328846,0.6010704685320273,0.209693728079319,0.39137674045270826,0.6826217123937167,0.21713662297463154,0.4654850894190852,0.711006966125167,0.2297513194475936,0.4812556466775734,0.5612817256933955,0.2058413164914724,0.3554404092019231,0.5351464087299436,0.1794857892625164,0.35566061946742716,0.5306517911761635,0.250897080106829,0.2797547110693344,0.6656447831740397,0.2372414840405843,0.42840329913345543,0.5722350965482382,0.22537129157264113,0.3468638049755971,0.8034749628626376,0.3965723169481605,0.4069026459144772,0.726497320551556,0.34246583858654434,0.38403148196501175,0.8192783344776645,0.3759823800294524,0.44329595444821207,0.6294050123186171,0.25235458078539963,0.37705043153321754,0.6933275171758401,0.2659922693573319,0.4273352478185082,0.6534318152496452,0.19844213649851633,0.4549896787511289,0.7274310206268417,0.3040770332754866,0.42335398735135515,0.9009593498205583,0.4035301839102931,0.4974291659102652
920,0.7969438932980599,0.574853552532124,0.222090340765936,0.5609460440623691,0.2187311329853047,0.3422149110770645,0.7936193061480178,0.2655583479998807,0.5280609581481371,0.5342369652384906,0.18266579993520968,0.3515711653032809,0.6981251614241974,0.25307561385345223,0.44504954757074516,0.700272719921786,0.23134331101097497,0.46892940891081103,0.7404458134257396,0.273547353335239,0.46689846009050057,0.5986954032588969,0.20284662879162618,0.39584877446727074,0.6021195223442847,0.17693689221362982,0.4251826301306549,0.6793356454123586,0.271131917263442,0.4082037281489166,0.7202170003973704,0.22900631694903464,0.4912106834483357,0.5100688251187224,0.145258065972771,0.3648107591459514,0.6781615868204061,0.22316878543894686,0.45499280138145926,0.48809619020230777,0.16177644218088755,0.3263197480214202,0.43073106555268054,0.07334928903280304,0.35738177651987746,0.7575314466534461,0.28431032137513335,0.4732211252783127,0.7369666575670853,0.32783622199844886,0.40913043556863643,0.6070757823025543,0.21151855732875122,0.3955572249738031,0.7105400031080228,0.23921944226847608,0.4713205608395467,0.686571459467756,0.23564304974657538,0.4509284097211806,0.5628817707506644,0.21078225562831848,0.35209951512234583,0.5570562103977127,0.18586010836523204,0.37119610203248066,0.49578316398848155,0.23644495173298719,0.25933821225549436,0.6509832860356298,0.23763774072000077,0.4133455453156291,0.6104014119713739,0.24513115700447732,0.3652702549668966,0.8031590759171302,0.39010386073721404,0.4130552151799162,0.7169840352120557,0.34652386636328597,0.3704601688487697,0.8571687570692178,0.4021550075502463,0.45501374951897156,0.5980207783167915,0.23737379904931416,0.3606469792674773,0.6818475301237145,0.2553137349597802,0.4265337951639343,0.6450753666193609,0.20522351954586504,0.4398518470734959,0.741244365762471,0.3132490478575339,0.42799531790493717,0.9066149055312731,0.4025024088478027,0.5041124966834705
930,0.7090576971529352,0.5088813303099018,0.2001763668430335,0.5737971763576801,0.22191764925425797,0.3518795271034222,0.7930618530561108,0.2720352444590281,0.5210266085970826,0.551579103190387,0.17716613139563073,0.3744129717947563,0.6904684116300478,0.25346965445839836,0.4369987571716494,0.6832828568698222,0.21227313157449812,0.4710097252953241,0.7324691638907849,0.2643300645015761,0.4681390993892088,0.5913274482678089,0.1979357400148235,0.39339170825298536,0.5912266211321713,0.18709941555505152,0.4041272055771198,0.6908862702075742,0.2797681919200061,0.4111180782875681,0.7227136675373237,0.23084546488037438,0.49186820265694936,0.49566879651998524,0.1486645142353977,0.3470042822845875,0.658876255536181,0.2256059716868411,0.43327028384933985,0.500201644122797,0.17177526805055227,0.32842637607224473,0.37070300552947516,0.05019734255074349,0.3205056629787317,0.7594697918829333,0.287412031700804,0.4720577601821293,0.726368959700907,0.33334297527384615,0.3930259844270608,0.6120176072603775,0.2071204157708595,0.404897191489518,0.717851785368824,0.24221487854925106,0.47563690681957294,0.6668713133081944,0.22133755184478482,0.4455337614634095,0.5626155232531348,0.19365537333531313,0.36896014991782167,0.564762503750131,0.18739811391000408,0.37736438984012693,0.4628877400295421,0.22094094564552466,0.24194679438401742,0.6720038724006037,0.2566248422091666,0.41537903019143707,0.6668940772883079,0.2788698704864286,0.3880242068018793,0.8282793142569276,0.40291070206389795,0.4253686121930296,0.7077831449637559,0.34924216991806234,0.3585409750456936,0.8661775869389512,0.43152786339142324,0.43464972354752796,0.5831010554017213,0.23695859906641062,0.3461424563353106,0.6783716836218043,0.25590919870313533,0.422462484918669,0.6554530598202383,0.21716552702877048,0.43828753279146776,0.7313618840191477,0.2997967598038645,0.4315651242152832,0.8885255058580386,0.38476770328580806,0.5037578025722306
940,0.7058945105820106,0.5036493764172335,0.20224513416477702,0.5701433461870793,0.21984610004594732,0.35029724614113195,0.7904200101422904,0.27166236613668227,0.5187576440056081,0.5528588193143811,0.17405211973766355,0.37880669957671753,0.6647564343409147,0.23863628838032755,0.4261201459605871,0.6521314054264649,0.18939700228614273,0.4627344031403221,0.7192693840167544,0.25537334881215595,0.46389603520459854,0.5991916819794061,0.20115019891694466,0.3980414830624614,0.5880240853515015,0.18701810395616592,0.40100598139533555,0.6894374697076123,0.2841648408360751,0.40527262887153725,0.7402627599225843,0.22753499860396284,0.5127277613186214,0.5044582044508666,0.15580385029313706,0.34865435415772955,0.6431532904653137,0.22794077289097364,0.41521251757433997,0.5224556680716526,0.1728302837141316,0.349625384357521,0.30529353794171477,0.024159291605780946,0.2811342463359338,0.7480813424875251,0.28221984378691445,0.46586149870061067,0.7107960205301018,0.3329072800869221,0.3778887404431797,0.628921385400815,0.21855429808360785,0.4103670873172071,0.7770057054418943,0.25226045231246413,0.5247452531294301,0.6811192543420552,0.22241717915534423,0.45870207518671097,0.5787695781513208,0.19043480264404244,0.3883347755072783,0.5560423195509241,0.1910000469895936,0.3650422725613305,0.4605060949226385,0.22798143920743624,0.23252465571520226,0.6462970169227703,0.2420701208226953,0.404226896100075,0.6931420506177375,0.27997469941747893,0.41316735120025855,0.8030847495770108,0.38093694545582174,0.4221478041211891,0.6978455618138187,0.35095490320414785,0.3468906586096709,0.9014151886859765,0.46906036571030213,0.4323548229756743,0.6126825277130724,0.23508561973176859,0.3775969079813038,0.6441515593706779,0.2422325735977608,0.4019189857729171,0.6563266030189653,0.21200490259321378,0.44432170042575153,0.702657846003331,0.29724606622485705,0.40541177977847404,0.8609682869950147,0.3674714778455824,0.49349680914943234
950,0.700526738473167,0.5231973576467625,0.17732938082640465,0.5527602099462589,0.20717687517543873,0.34558333477082015,0.7774289293917609,0.27110491304477524,0.5063240163469857,0.561029479596412,0.17433209116126996,0.3866973884351421,0.6660246490610354,0.2490943688617414,0.416930280199294,0.6312510566978101,0.19810970544778259,0.43314135125002756,0.6896243274198787,0.24018621256934844,0.4494381148505302,0.5939434534187279,0.20969073402217683,0.38425271939655103,0.5666890630193422,0.17830777724045552,0.38838128577888664,0.6996167587694827,0.29003750760253877,0.4095792511669439,0.7316740343758665,0.21464857504152376,0.5170254593343429,0.5328095248846643,0.16738163509516607,0.36542788978949825,0.6470766431216249,0.2353642163216537,0.4117124267999713,0.5091658739868872,0.17235722830368796,0.33680864568319924,0.3197094962303446,0.049080767232883626,0.270628728997461,0.7469501936555437,0.28051596136911966,0.46643423228642406,0.6915241919300573,0.3219986296392046,0.36952556229085276,0.6269964522821386,0.22127822538799433,0.4057182268941443,0.7946580064887905,0.26921027677260373,0.5254477297161868,0.6802750869457536,0.2274228825177118,0.4528522044280417,0.5732411024694455,0.20148279375547215,0.37175830871397336,0.5524729177284508,0.1952056156178951,0.3572673021105557,0.47943989376781104,0.248741103800188,0.23069878996762305,0.6378902060534734,0.23986816753827317,0.3980220385152001,0.7232127320486014,0.29736470679221205,0.4258480252563894,0.7978653888041821,0.3702649217870117,0.4276004670171704,0.6708365971626444,0.3386253994305395,0.3322111977321049,0.9244507502874474,0.4977056842651932,0.4267450660222542,0.618941056867133,0.22291964964448502,0.39602140722264795,0.6474768089374954,0.23978494065269057,0.40769186828480475,0.664091730099342,0.23159914849696814,0.43249258160237386,0.6648749694266181,0.2882749624384165,0.37660000698820156,0.809023753333985,0.35372777925179094,0.4552959740821941
960,0.7194369646006551,0.5030568940539178,0.21638007054673722,0.5509913170568006,0.20455803552526552,0.3464332815315351,0.7710993198699401,0.2813422873847806,0.48975703248515945,0.56468090766521,0.17621787569268793,0.388463031972522,0.6734407802224729,0.2519630286159572,0.4214777516065157,0.626370031682557,0.20486705822680595,0.421502973455751,0.6895426552403399,0.23364077075202577,0.4559018844883141,0.5879151266078376,0.20682496768511927,0.38109015892271836,0.583450664544006,0.18503809519733755,0.3984125693466684,0.6979491726448879,0.28630977741441455,0.4116393952304734,0.7198977700569564,0.20357938210347065,0.5163183879534857,0.5245017798950878,0.17114933056377143,0.3533524493313164,0.6472497477316963,0.23699815495818047,0.41025159277351586,0.5268475961808433,0.17696356282192868,0.3498840333589146,0.2935355143771209,0.06843878497186716,0.22509672940525374,0.7525647725889706,0.28150750638955907,0.4710572661994115,0.6788040619084895,0.31463158446611067,0.36417247744237885,0.6074954838460825,0.2104578236684119,0.3970376601776706,0.7677593375471357,0.25359880499693954,0.5141605325501961,0.6727909499673844,0.2307332744974239,0.44205767546996055,0.5790332655767586,0.19286943120318267,0.386163834373576,0.5428798114632921,0.18966988003195293,0.35320993143133916,0.4809915998985423,0.24958782805902452,0.23140377183951777,0.6009268135268269,0.21443892901548012,0.3864878845113467,0.7464666189748844,0.3169146547271487,0.4295519642477358,0.7870632940401631,0.35790197388048534,0.42916132015967773,0.671234473497706,0.3256959727454711,0.34553850075223497,0.9062880509603609,0.48426846827668407,0.42201958268367684,0.6422151529676113,0.2258367348184874,0.41637841814912396,0.662233577577328,0.24853514188135384,0.4136984356959742,0.6777485700769793,0.2555288564916355,0.4222197135853438,0.6261253916304639,0.27512258470282674,0.3510028069276372,0.7811453547639329,0.33937802851517224,0.44176732624876064
970,0.7115988756613757,0.5001732174351222,0.21142565822625348,0.5454023682464908,0.20001975890993545,0.3453826093365554,0.746783924469767,0.27184507651463174,0.4749388479551353,0.5722905524125813,0.1749692675046501,0.3973212849079312,0.6602873295526038,0.25212086560897484,0.408166463943629,0.6195336562846873,0.20782397435991679,0.4117096819247705,0.652212635464005,0.21654795031997992,0.435664685144025,0.577488407999494,0.20087611034254585,0.37661229765694815,0.6104717927210427,0.1934574119801942,0.4170143807408485,0.6819516515174197,0.2738484182008703,0.4081032333165493,0.7207449216170398,0.19833352233040055,0.5224113992866393,0.5272995642455578,0.1727072091395543,0.35459235510600345,0.6563683497219771,0.2416265922457579,0.4147417574762192,0.5315713437326114,0.19952047836452153,0.33205086536808986,0.23787908945710165,0.08767058115317956,0.1502085083039221,0.7551205962156629,0.2944638139761313,0.4606567822395315,0.6658760275446136,0.3030612558506994,0.3628147716939142,0.6057358598692772,0.21460891989761854,0.39112693997165865,0.7427397538319067,0.24559088905309961,0.4971488647788071,0.6554942390807645,0.24023887844338324,0.4152553606373813,0.5713031278960815,0.20268346756644667,0.3686196603296349,0.5499680109305024,0.19086450008494274,0.35910351084555964,0.5149127911314026,0.2645677603210838,0.25034503081031884,0.5669816155883106,0.18567828703220357,0.3813033285561071,0.75892080310015,0.32062411786315037,0.4382966852369996,0.7665430303055328,0.3521871041735272,0.41435592613200567,0.6218573986347868,0.2961396670272421,0.32571773160754475,0.8669308570552987,0.4717927243932023,0.39513813266209635,0.679398448495358,0.2412464547722048,0.4381519937231532,0.6695799384110466,0.2612406764052685,0.4083392620057781,0.6611324345245775,0.25341622586332946,0.407716208661248,0.5779242711888095,0.25453359577912626,0.3233906754096833,0.7328008266886372,0.32229964670232225,0.41050117998631497
980,0.7129983938019653,0.4875657438901487,0.22543264991181658,0.5339155416371982,0.18966201286838213,0.34425352876881604,0.7417873549503327,0.27899874712883693,0.46278860782149567,0.5801554967722835,0.17900686305428443,0.401148633717999,0.6566040984637935,0.25332064750694816,0.40328345095684537,0.6262211751214743,0.2139234178936613,0.41229775722781303,0.6331344032388853,0.2044779689295694,0.4286564343093159,0.5946927369771436,0.20970695228101702,0.3849857846961266,0.5845177009644696,0.18618786973596554,0.3983298312285041,0.650887233283051,0.2592986507521933,0.39158858253085765,0.7112375750310416,0.1998534399213264,0.5113841351097151,0.5428096754043334,0.18393691720665598,0.3588727581976775,0.6501439723708154,0.23178390633773976,0.41836006603307563,0.5223893041831371,0.19125392014892736,0.3311353840342097,0.17082388694432174,0.0919062853481045,0.07891760159621723,0.7589614908255239,0.30074419570306626,0.4582172951224576,0.643845398715332,0.2918922730091351,0.3519531257061968,0.6017225212582965,0.21049272226502913,0.3912297989932673,0.7341673194571743,0.24839762394826728,0.48576969550890703,0.6516850209123287,0.23573025712222637,0.4159547637901023,0.5517211364672029,0.1977962899435248,0.3539248465236781,0.5401706806623364,0.1856848010352169,0.3544858796271195,0.5249056294107993,0.2735665368604807,0.25133909255031855,0.5624211045832899,0.19422271998177693,0.3681983846015129,0.7552582951937179,0.3348653627843899,0.42039293240932807,0.7324437571552006,0.33247617169797494,0.3999675854572257,0.6108443060166362,0.30864479590187377,0.3021995101147625,0.8664723448105655,0.48770497076399605,0.3787673740465694,0.6771499574114723,0.24223713414317682,0.4349128232682955,0.6666926316554758,0.25616884859122624,0.4105237830642495,0.65287274760246,0.26197963703608135,0.39089311056637854,0.5448205779242712,0.243480590270094,0.3013399876541772,0.6815237882448227,0.28021951934758627,0.40130426889723647
990,0.7288241685563114,0.4674528376165281,0.2613713309397833,0.5390528582204122,0.18990037432157156,0.3491524838988406,0.7348630045043701,0.2807214449780748,0.45414155952629537,0.5852850881427275,0.1924283283882442,0.3928567597544833,0.6625930741568966,0.24534270495078356,0.417250369206113,0.6430438042591354,0.21401530465976168,0.4290284995993737,0.6103186965120145,0.18241092384847088,0.4279077726635437,0.5896066910048671,0.20131400333123037,0.3882926876736367,0.5918999382317153,0.19733897093752273,0.3945609672941925,0.6481571236704062,0.2496595214142973,0.398497602256109,0.7178566017310861,0.20135334605807706,0.516503255673009,0.5394860129597435,0.18792851068313352,0.35155750227661,0.6488583539862615,0.21869973105454485,0.4301586229317166,0.5256768691219037,0.19970085201023025,0.3259760171116734,0.1549175433401137,0.10711355570982635,0.04780398763028735,0.7694031400118843,0.31508580265032465,0.45431733736155955,0.6480974944814956,0.30526684974301216,0.34283064473848346,0.5971866220821789,0.20349739041151874,0.3936892316706601,0.7493855312023291,0.2521589658529778,0.4972265653493513,0.6451479560335295,0.2349262051187241,0.4102217509148054,0.5358218087421341,0.17957241675925595,0.35624939198287825,0.5455636401753796,0.19422425602822269,0.35133938414715693,0.5332535099891083,0.2738910523253212,0.25936245766378707,0.5537200671975399,0.19699888953217984,0.35672117766536005,0.7550621880584565,0.32774197825144247,0.427320209807014,0.707005567249337,0.3181828035689031,0.3888227636804339,0.5938832730302013,0.2877935892175513,0.30608968381265,0.8233230674937042,0.4768831460490164,0.3464399214446879,0.6597512463631839,0.21832955277466548,0.4414216935885185,0.6328602512372317,0.24143285194244082,0.3914273992947909,0.647389584139681,0.2607513009074098,0.3866382832322711,0.5231717117599786,0.21072339533421075,0.3124483164257678,0.6803870913686445,0.29203055396517297,0.38835653740347154
1000,0.7221552973041069,0.42119787729906777,0.30095742000503906,0.5329009372936879,0.17987351161306409,0.3530274256806239,0.7217787041732542,0.29062322882796887,0.4311554753452853,0.5678163730721125,0.19018533893705256,0.37763103413505994,0.6468358649798344,0.22926099174611864,0.4175748732337157,0.6412850915559738,0.20772473665252836,0.4335603549034454,0.5912501871654114,0.16607843251641707,0.42517175464899437,0.6037117107181608,0.20363321434537432,0.4000784963727864,0.5905761283410864,0.19652300191010932,0.3940531264309772,0.6378700120279752,0.24527229388876268,0.39259771813921257,0.7154800033161839,0.19147721695942155,0.5240027863567623,0.5277925161620495,0.18866605706200656,0.3391264591000429,0.627105226492605,0.2018104208975263,0.42529480559507876,0.5188498967956452,0.21045860850240528,0.3083912882932399,0.12685266545947074,0.14290707666017757,-0.01605441120070684,0.7816542693709237,0.3199468789599158,0.46170739041100795,0.6427715275907141,0.29870430398145853,0.3440672236092555,0.614890312792448,0.19847291088276,0.41641740190968796,0.7302363048780101,0.23679486732231148,0.49344143755569864,0.6129056451078406,0.21952538257875698,0.39338026252908365,0.5202604105331606,0.16792280870629317,0.35233760182686746,0.5407309412015601,0.18569383749552695,0.3550371037060331,0.5267501454724498,0.27147397162168213,0.2552761738507677,0.5367356042558442,0.18103710101460693,0.35569850324123725,0.7677621966208807,0.33843396023168265,0.4293282363891981,0.6995708686168384,0.3061047732995011,0.39346609531733734,0.5587427107812053,0.26305220883534136,0.29569050194586394,0.8052632994868639,0.4615393612877644,0.3437239381990996,0.6727903575909853,0.22721055829132994,0.4455797992996553,0.6073955212125304,0.2481370120529478,0.3592585091595826,0.6368479335999656,0.23951748161527545,0.39733045198469014,0.5169813298547619,0.2060820647806287,0.3108992650741332,0.6765022133471115,0.29296895728309896,0.3835332560640125
1010,0.7122504094230284,0.399037855883094,0.3132125535399345,0.5358412512721759,0.17463426414526248,0.36120698712691335,0.7185700862094682,0.29196559078841394,0.4266044954210542,0.5806961312454545,0.1844754236579071,0.3962207075875474,0.6439683089808145,0.23258770990664437,0.41138059907417013,0.6507384020523828,0.2171945867668355,0.4335438152855473,0.5805764111299735,0.16488251845888485,0.41569389267108864,0.594532176214626,0.19482183431751135,0.39971034189711463,0.595168093899205,0.19110650820890518,0.4040615856902998,0.6547039432706672,0.23588544845295534,0.4188184948177118,0.7073096124543667,0.18823345553026066,0.5190761569241061,0.542030736116442,0.18406862191716902,0.357962114199273,0.6576856335839831,0.2075693157301426,0.4501163178538406,0.47764132530387005,0.19324313516622452,0.2843981901376455,0.06672993926801206,0.11373290547461733,-0.04700296620660527,0.7786098324038344,0.31366828702543653,0.46494154537839794,0.6447131733614878,0.29429311619683296,0.3504200571646548,0.6026482524527744,0.19453487976974274,0.40811337268303166,0.7380127048361469,0.23513778372601193,0.502874921110135,0.6186717967858849,0.21311738461592128,0.4055544121699637,0.5188242100897561,0.16588499132135562,0.3529392187684005,0.5446581868523117,0.1855004572448917,0.35915772960742004,0.5368586156990883,0.2893764080987124,0.24748220760037598,0.5082217328992701,0.1672820113704312,0.34093972152883895,0.7808516573815002,0.3545534143357078,0.4262982430457924,0.6966225904587691,0.3066642854709554,0.3899583049878136,0.5934372163576909,0.27463414027627536,0.31880307608141545,0.7908482359560156,0.45530967706467945,0.3355385588913361,0.6421632529697484,0.21047128251000602,0.4316919704597424,0.6082489038447224,0.25082871589282346,0.357420187951899,0.6606163720810218,0.25559336429707996,0.40502300778394185,0.5238821789212547,0.20371772324392318,0.3201644556773314,0.6843725126028124,0.29916353632821774,0.38520897627459466
1020,0.6454081632653061,0.35037950365331316,0.2950286596119929,0.5444959674573889,0.17689242528074117,0.3676035421766478,0.7134840258926707,0.2859044536586821,0.4275795722339886,0.6009334526161774,0.20469772740437528,0.3962357252118021,0.6369395958931476,0.2251815125419703,0.41175808335117736,0.6436208531502459,0.21006601145276652,0.4335548416974794,0.5683566974104085,0.16280182245634914,0.4055548749540594,0.6087928912127851,0.19405795432613945,0.4147349368866457,0.5648360144763176,0.18274282567791764,0.38209318879840004,0.6531870993946233,0.2306837940567775,0.42250330533784586,0.6540600858205506,0.1717821343454682,0.4822779514750824,0.567426226547154,0.20635211818804422,0.3610741083591098,0.6527732625152523,0.19698460213383098,0.45578866038142124,0.47159540489629365,0.19045415021040757,0.2811412546858861,0.06799215484472321,0.1094850645914548,-0.04149290974673159,0.7731026410177476,0.31516634331082966,0.4579362977069179,0.62599816682606,0.2851399015437349,0.34085826528232505,0.6020935484433848,0.19594184424388977,0.4061517041994951,0.7469910850488245,0.23163174369594658,0.515359341352878,0.5879521266390626,0.19985663107442975,0.38809549556463285,0.5144823278223515,0.15623351953591014,0.35824880828644134,0.5339463668007678,0.18202322731758097,0.35192313948318676,0.5510216642048252,0.2909971203915074,0.2600245438133178,0.5182776359373962,0.17665454959615037,0.34162308634124583,0.7944051462931608,0.37534629481807613,0.4190588514750847,0.7153012126548852,0.32016071006430263,0.39514050259058264,0.5758638268243251,0.2691462444204061,0.3067175824039191,0.7755910070776979,0.44581894146833867,0.3297720656093593,0.6363931943838096,0.19066990685476853,0.4457232875290411,0.6099868270956775,0.25441707734623964,0.35556974974943784,0.665368447082097,0.23905248785102998,0.42631595923106697,0.5170745058759129,0.20949754830594347,0.3075769575699694,0.6526204074792978,0.27228219128346204,0.38033821619583585
1030,0.5875259826152683,0.273620559334845,0.31390542328042326,0.5475742801719339,0.17739894336876869,0.37017533680316517,0.705989171613519,0.2840307400888942,0.42195843152462487,0.5967982425088872,0.19911009849416136,0.39768814401472585,0.6343623275106568,0.22451153313804226,0.4098507943726145,0.629150525224755,0.20223909671633453,0.4269114285084205,0.5673416288932837,0.1634474215898462,0.40389420730343745,0.5975033612341446,0.1906342798849801,0.4068690813491645,0.5738116737778652,0.1875986973025947,0.3862129764752706,0.6520115192201601,0.22553238707678328,0.4264791321433768,0.6424839360433925,0.16593688387353142,0.47654705216986104,0.5552228443701881,0.2058554032798236,0.3493674410903645,0.652815483151855,0.19935317984724574,0.45346230330460924,0.468466092307064,0.19955621276602986,0.2689098795410342,0.07430808740357402,0.1224227742527441,-0.04811468684917009,0.7675775517071041,0.31319936140205185,0.4543781903050522,0.6302918434606853,0.27587098360448276,0.35442085985620253,0.6064687303982389,0.19188809673156276,0.41458063366667613,0.7228277933355111,0.23523134155585085,0.4875964517796602,0.5914351892225637,0.20289668018962373,0.38853850903293996,0.4932580501466921,0.14919972146415644,0.3440583286825357,0.5332993562425675,0.18099126355017223,0.35230809269239527,0.5630958775345777,0.27063843755128836,0.2924574399832893,0.5422784521786999,0.1969371968755042,0.3453412553031957,0.7971313116805276,0.3730482506414913,0.42408306103903637,0.7331126942162752,0.32286949223754285,0.4102432019787323,0.5733024979173661,0.2580352369229239,0.3152672609944422,0.7922424874757147,0.4549774896220666,0.33726499785364805,0.6354727326570051,0.19812060948915136,0.43735212316785377,0.6249928596280775,0.2636969643466084,0.36129589528146916,0.6685239538984217,0.24417010708295703,0.4243538468154647,0.5121594707601999,0.19695663820915688,0.315202832551043,0.6300344919076678,0.26449288517127256,0.36554160673639524
1040,0.5565633660871756,0.264520738851096,0.2920426272360796,0.5484132497604625,0.18790723348602056,0.36050601627444184,0.7157119738686871,0.2935055782597023,0.4222063956089849,0.5980629410086266,0.19548119686174562,0.40258174414688097,0.6339130991459142,0.2276340565873214,0.4062790425585928,0.6294261855230562,0.20337665488065748,0.42604953064239875,0.5829565717908181,0.16575563294966855,0.41720093884114956,0.5901337844171726,0.18845616772274562,0.4016776166944269,0.5709657678168691,0.19416211250386944,0.37680365531299975,0.629250486510139,0.21418170512513177,0.4150687813850072,0.6185502368498541,0.15474762221042712,0.46380261463942696,0.5668937632175084,0.21508037750333026,0.3518133857141782,0.6502801339238593,0.19101882618186117,0.45926130774199814,0.44729601187062784,0.18131975652961105,0.2659762553410168,0.060625185084495624,0.15299023724798166,-0.09236505216348605,0.756811950086268,0.2993177311158998,0.4574942189703682,0.6186799339768123,0.26284170886522196,0.3558382251115904,0.6184931337011156,0.18553012345837747,0.4329630102427381,0.7215766555771567,0.23196950331892438,0.4896071522582323,0.5646119446198282,0.20252517676935045,0.3620867678504777,0.5042817205732514,0.1579295672966151,0.34635215327663627,0.5262436880324735,0.18040208633795637,0.34584160169451705,0.530472748161079,0.25250660221118126,0.27796614594989777,0.5491453194255939,0.20693852564041723,0.34220679378517666,0.7983825304449422,0.3642952434352446,0.4340872870096976,0.7281163124638046,0.3166095627030425,0.41150674976076207,0.5897071257164882,0.26831474504830466,0.3213923806681836,0.7606846804274925,0.44926246200021286,0.31142221842727963,0.6441201881832864,0.20403262983395054,0.44008755834933583,0.6074145622043237,0.26148301630082,0.3459315459035037,0.652652345933858,0.24037758568786824,0.41227476024598975,0.51938352415006,0.22386994956847855,0.29551357458158145,0.6415718255575261,0.26687240787029926,0.3746994176872268
1050,0.4741394242882338,0.1838132243638196,0.2903261999244142,0.5597730548058844,0.19317941247038123,0.3665936423355032,0.7399210989469917,0.30627293201682426,0.43364816693016733,0.5983439851196798,0.1955884656064224,0.40275551951325733,0.6349749116443966,0.22737577787147434,0.40759913377292223,0.6307346530723259,0.20721935943897615,0.4235152936333498,0.6053191923788189,0.1653044913865019,0.440014700992317,0.6015287330782741,0.18557580495273188,0.4159529281255423,0.5626876764426033,0.18736474814088874,0.37532292830171454,0.6224765067158812,0.21042047665955177,0.41205603005632946,0.6254865880375339,0.16133329648684627,0.4641532915506876,0.5718562085600536,0.2202441429033739,0.3516120656566797,0.6696794609269119,0.1924912708833824,0.47718819004352947,0.4604309568821905,0.18230160175200666,0.27812935513018383,0.07034667236281901,0.18202847752528073,-0.1116818051624617,0.763844044644583,0.3065055376178578,0.4573385070267252,0.6147496379752648,0.26349434771368496,0.3512552902615798,0.6212464492973903,0.1804588063394219,0.4407876429579683,0.7192836958831383,0.22331619692178883,0.4959674989613495,0.6066476438311247,0.21733996574494285,0.38930767808618183,0.4994035032026502,0.1636730890341872,0.335730414168463,0.5248394221002902,0.18413052986188674,0.3407088922384035,0.5165838592721902,0.23676387210360622,0.2798199871685839,0.5803807860593578,0.23106272719507218,0.34931805886428563,0.8196725839462832,0.37731565238767345,0.4423569315586098,0.7035204877459609,0.29129318541015237,0.41222730233580845,0.5934962761261765,0.2560551804742189,0.3374410956519577,0.7749125961033477,0.45398560599060284,0.3209269901127449,0.6494826791389485,0.22236706731429723,0.4271156118246513,0.6170700760427972,0.27563566620102786,0.34143440984176937,0.6362297337977896,0.22247398185180406,0.41375575194598546,0.4877822942265808,0.1883436797540153,0.2994386144725655,0.6019326639762048,0.25548309617237575,0.346449567803829
1060,0.5262719671201814,0.1810259983623079,0.3452459687578735,0.5575854612058894,0.19630163387367155,0.36128382733221787,0.745751051516869,0.30859037079020374,0.43716068072666525,0.5952600087102221,0.19350852464713947,0.4017514840630826,0.636172486031978,0.23590007924962306,0.40027240678235493,0.6433286532340466,0.21142961106169644,0.43189904217235014,0.6079968731222691,0.17133267606674563,0.43666419705552345,0.6027321278842146,0.18892325357734244,0.4138088743068722,0.5773993697637827,0.20175404810508313,0.37564532165869957,0.6200792862354532,0.2056909386112661,0.414388347624187,0.6030585125390819,0.15720331351564085,0.44585519902344106,0.5911518893981471,0.22436367809863553,0.36678821129951156,0.6591200797125619,0.19448830699469286,0.46463177271786904,0.4498552756738913,0.16894884705505991,0.28090642861883136,0.09432148630738833,0.2157417701117061,-0.12142028380431776,0.743472626914183,0.291167016272793,0.45230561064139,0.6099334886890998,0.25297077226519915,0.3569627164239007,0.612483228009981,0.16980738729819658,0.44267584071178445,0.7345019076282931,0.23159368627363922,0.502908221354654,0.6118696214851067,0.20894538376477728,0.4029242377203294,0.4792211748682843,0.15926336485635437,0.3199578100119299,0.5216387078584673,0.17843213799036353,0.34320656986810383,0.518057234083822,0.22605672679527924,0.29200050728854277,0.568215468721823,0.24044475659874148,0.3277707121230816,0.7838650782909401,0.3713026209304317,0.41256245736050845,0.6844537168847766,0.2737748799681223,0.41067883691665436,0.5901904832954108,0.24243257861166026,0.3477579046837505,0.7384515152543047,0.4330320642759308,0.3054194509783739,0.6454650087161466,0.23028639639997192,0.4151786123161748,0.6024085123619312,0.27696853562656115,0.32543997673537,0.6203500623575453,0.22337440330279965,0.39697565905474563,0.49726295437869067,0.20060797353801,0.29665498084068065,0.6042814651380375,0.24583653349345772,0.35844493164457975
1070,0.4767849269337365,0.14115843096497857,0.3356264959687579,0.556479903149978,0.20336622825931844,0.35311367489065953,0.7406538048504012,0.299801628732512,0.4408521761178892,0.5744058920576076,0.17901115380407148,0.3953947382535361,0.6427961209627394,0.23483937050633666,0.4079567504564028,0.6493509118842667,0.22135705727118357,0.4279938546130832,0.6062175863537456,0.16858110144656988,0.43763648490717566,0.5941526689577661,0.18982661059473976,0.40432605836302626,0.6053220581249545,0.22005343741217992,0.3852686207127746,0.6075237131165646,0.193786488260424,0.4137372248561406,0.5966205418530035,0.15002587195146935,0.4465946699015341,0.5862788151091644,0.22016982381672726,0.3661089912924371,0.66704911526656,0.19026202127075673,0.47678709399580327,0.46638839210507954,0.18021709499735394,0.2861712971077256,0.06648963284090743,0.1910217635093477,-0.12453213066844024,0.7321933548585706,0.2961157924127118,0.43607756244585877,0.5986614576083046,0.2387663860259356,0.359895071582369,0.6156314487785032,0.17022800722584627,0.44540344155265693,0.752209709082721,0.2400963487074748,0.5121133603752461,0.6263495341381993,0.21882597942603593,0.40752355471216334,0.46236182010885424,0.14948260943028155,0.3128792106785727,0.5093708093415312,0.1744958558793018,0.3348749534622294,0.506842800232756,0.2150120108022619,0.291830789430494,0.61244198517478,0.2515802811286909,0.36086170404608914,0.7693448640646104,0.3508190925487575,0.4185257715158529,0.6837145827247004,0.27418573945933783,0.4095288432653626,0.5989515336889353,0.25564331629925274,0.3433082173896826,0.7409967260822117,0.42518589045534244,0.3158108356268693,0.6622195492027244,0.23259441983434742,0.42962512936837705,0.6238227041324145,0.2977630296641342,0.3260596744682803,0.581244893132069,0.18912613426224573,0.3921187588698232,0.4998922652255442,0.20400598655935895,0.2958862786661853,0.6263283573752636,0.25056485735431705,0.3757635000209465
1080,0.4513081853111615,0.10050154320987655,0.350806642101285,0.5682599770733918,0.2041550164892808,0.364104960584111,0.7518289681711064,0.30481124899322853,0.44701771917787786,0.5715257262630359,0.17517844155676984,0.396347284706266,0.6626559882030645,0.2358846266768801,0.4267713615261844,0.6307052493071738,0.218003190308519,0.41270205899865475,0.5862506830322158,0.1622203943210611,0.42403028871115467,0.581857606931035,0.18950062359205241,0.39235698333898267,0.6207313193734156,0.22327166490491535,0.3974596544685003,0.6232720908054556,0.18944636768756157,0.433825723117894,0.5925305817901485,0.149027205095488,0.44350337669466044,0.5929910516056686,0.22517742506001973,0.36781362654564886,0.6480709391136199,0.18155823703509802,0.4665127020785219,0.46741788319615296,0.1753657245830561,0.2920521586130968,0.14430522314514993,0.2367964968663071,-0.09249127372115716,0.7307633106864928,0.2890729590996628,0.44169035158683,0.603493877669085,0.22675313076821557,0.3767407469008694,0.6289057728707493,0.17461788332664444,0.45428788954410493,0.6847021848131857,0.21980539971393503,0.4648967850992506,0.6101254739720867,0.21511617766584226,0.3950092963062444,0.49197545402878545,0.15412786024054437,0.3378475937882411,0.5079936527902782,0.171463219799246,0.3365304329910322,0.5691740148904108,0.23549378571535146,0.3336802291750593,0.6211169218211672,0.2530253129715929,0.3680916088495743,0.7348438186202344,0.33285181205755054,0.40199200656268386,0.668461166035753,0.26035484633545336,0.4081063197002997,0.6170253770499956,0.24560004724781478,0.37142532980218085,0.722770864354065,0.402751541338037,0.32001932301602803,0.6661914255097648,0.23600150204699696,0.43018992346276785,0.6555571134548841,0.30527902842473875,0.35027808503014535,0.5711574850556917,0.17954403732851676,0.391613447727175,0.46953726458495904,0.18579589792566883,0.28374136665929023,0.6265378224015864,0.2406362151066177,0.38590160729496864
1090,0.4066869803476946,0.06804886306374401,0.3386381172839506,0.5586925874292561,0.20406249460942438,0.35463009281983165,0.7521887957521701,0.29566454374608475,0.4565242520060854,0.5520478676046245,0.17350075839002488,0.3785471092145997,0.6525477981187596,0.229591014549701,0.42295678356905864,0.6365382212192271,0.21717804714893743,0.4193601740702897,0.5665424082792255,0.1640638520877937,0.4024785561914318,0.5879816214690823,0.20111614057338031,0.386865480895702,0.611419001522096,0.21654134694803334,0.39487765457406276,0.6341925292560346,0.19024613906181792,0.4439463901942167,0.5935778478919839,0.16681357615168302,0.4267642717403009,0.5858319598413523,0.2271398252466641,0.3586921345946882,0.6654521196870606,0.18025467487998784,0.4851974448070728,0.46524318961864586,0.18702534930377473,0.2782178403148711,0.16811012345439275,0.25320772670119956,-0.08509760324680683,0.7285600761735669,0.28192452803172946,0.4466355481418375,0.5986108374206122,0.22478255917590334,0.3738282782447088,0.6296753787645714,0.17531952879547494,0.4543558499690964,0.6874185333303733,0.20114774842775274,0.48627078490262055,0.6320162694080015,0.22777171202031582,0.4042445573876856,0.49462128853548515,0.16344012247384887,0.3311811660616363,0.5231730988191153,0.18218769089522405,0.3409854079238913,0.5395181504856542,0.22776323053280217,0.311754919952852,0.6449943527491196,0.26272055124761534,0.38227380150150436,0.7246434855143117,0.3283082030786058,0.39633528243570587,0.6558731744883096,0.2500234850588572,0.40584968942945243,0.6314312979472068,0.23481697688587166,0.39661432106133515,0.7380491473660694,0.4024684802073598,0.33558066715870954,0.6621508580290824,0.2319578816252637,0.4301929764038186,0.6351174742643686,0.2938146203658986,0.34130285389847,0.5717649335569603,0.17388078957553865,0.39788414398142175,0.45324893138750744,0.17476036292060237,0.27848856846690506,0.6090600606052143,0.23814777059390316,0.3709122900113111
1100,0.4127771478961955,0.06333065633660871,0.3494464915595868,0.5689358572465802,0.2096294890753614,0.3593063681712188,0.7594077200727859,0.29267778838409453,0.46672993168869137,0.5351197870071805,0.16805686959767785,0.3670629174095027,0.6563965924869591,0.23027644652637203,0.4261201459605871,0.609126561156156,0.20803163845130368,0.40109492270485236,0.5691617517515766,0.17324419398309385,0.3959175577684827,0.5917685849082615,0.20903065088738204,0.3827379340208794,0.5945404254165793,0.2281360956452646,0.3664043297713147,0.6174978252290183,0.17794599030852962,0.4395518349204887,0.582128437324602,0.1598352962028742,0.4222931411217278,0.5689079045404258,0.22205602342086053,0.3468518811195653,0.6560105298267688,0.17574656640672828,0.48026396342004046,0.506424534899748,0.20469345839239436,0.30173107650735365,0.22848286542354615,0.2641792928679965,-0.035696427444450375,0.7133003056965515,0.2696411824084879,0.4436591232880635,0.6194735862052757,0.21872440742742782,0.4007491787778479,0.6450032097525047,0.17502748264483606,0.4699757271076686,0.6792726592306693,0.19976975259504048,0.4795029066356287,0.6577843047653599,0.2328733434958995,0.4249109612694603,0.47551803058774134,0.15880127184381512,0.31671675874392624,0.506582157689847,0.17096802177425477,0.33561413591559225,0.5123390477895647,0.23166301120510868,0.28067603658445606,0.6641167035240744,0.2939204259640664,0.37019627756000795,0.6969316138512404,0.3194447129792541,0.3774869008719862,0.6456409149985393,0.23576728009984504,0.4098736348986942,0.6159110124709364,0.22399194300421502,0.3919190694667214,0.699683837092471,0.3607204724547599,0.338963364637711,0.6554496524226614,0.22969259936559885,0.4257570530570625,0.6188253092862916,0.29408811824802106,0.32473719103827065,0.5720740334580484,0.1860082569990969,0.3860657764589515,0.4048498119009073,0.1628891554758383,0.241960656425069,0.5757271927497172,0.21167139126670484,0.36405580148301236
1110,0.3845053067523306,0.07238914084152179,0.31211616591080876,0.5758467712216181,0.21785609554530672,0.35799067567631143,0.763434805954121,0.2964084359991648,0.4670263699549563,0.5338400708831865,0.16944385446634871,0.3643962164168378,0.6566625974891777,0.22751153976057342,0.42915105772860423,0.579875328035755,0.19312025404853092,0.3867550739872241,0.5855039659621469,0.1911420687563077,0.3943618972058392,0.5998160849447525,0.21546281234339243,0.38435327260136004,0.6113747794244565,0.24427430824513877,0.36710047117931777,0.6187791343417013,0.18181922863935232,0.43695990570234894,0.5664375513984671,0.15688884780717344,0.4095487035912937,0.5681383727318567,0.22195818563590797,0.3461801870959488,0.6376508860000591,0.1648789745451782,0.4727719114548809,0.5050325948790901,0.18699642145493467,0.3180361734241554,0.22392432532150086,0.30066217771024384,-0.07673785238874298,0.7157988559646623,0.27660347506103194,0.4391953809036304,0.6052113483229351,0.20397766203431686,0.4012336862886182,0.6506806603916541,0.1792887849686234,0.4713918754230307,0.6575957857747698,0.18595649402339898,0.47163929175137087,0.6541163625454787,0.23222626476856906,0.42189009777690956,0.45965198379986383,0.14415125929946188,0.31550072450040195,0.4944100456521975,0.16917338075667704,0.32523666489552044,0.49089491667039675,0.2228917684973815,0.26800314817301524,0.6669474473476903,0.29994495116788944,0.36700249617980085,0.7137222515308785,0.3265515250782357,0.3871707264526429,0.6524871967717593,0.2593369883999294,0.3931502083718299,0.6629443470476333,0.23796890347768784,0.42497544356994543,0.7156405310788255,0.34854650448745467,0.36709402659137086,0.6585941817049454,0.22763186415633502,0.4309623175486105,0.6351607492457171,0.29557331560790095,0.3395874336378161,0.5584333204317723,0.19134896572485272,0.3670843547069195,0.4468721974399888,0.15072094946365552,0.2961512479763333,0.610900559969837,0.238256692407591,0.37264386756224605
1120,0.38656226379440667,0.11564429012345678,0.2709179736709499,0.5633767036179191,0.21040416379822702,0.3529725398196921,0.7726001551173821,0.29164118664797306,0.48095896846940905,0.5461255602110191,0.17552491960207586,0.3706006406089432,0.6544484645661469,0.22309872648725493,0.431349738078892,0.5680495012386336,0.17956144284275602,0.3884880583958776,0.572403359448985,0.188186313687285,0.3842170457617,0.6184216714861925,0.2486064461091586,0.369815225377034,0.6449521902063745,0.2610844114252782,0.38386777878109635,0.634142281839851,0.18556056750269295,0.44858171433715804,0.5747747043784108,0.16047852151564848,0.4142961828627624,0.5658015548681824,0.21416126677353564,0.35164028809464676,0.6453825400779393,0.17018505305022988,0.4751974870277094,0.5079168715722626,0.19349157433861577,0.3144252972336468,0.22381752246500994,0.3133814269832562,-0.08956390451824629,0.7054180597217946,0.27716368009965564,0.428254379622139,0.598836820401382,0.1985161053550735,0.40032071504630845,0.662974150242132,0.18361070064443014,0.47936344959770183,0.6096466051193576,0.1658970610155623,0.4437495441037953,0.6348208586089377,0.23260997722143348,0.4022108813875042,0.4477041273482261,0.13955848996707748,0.30814563738114864,0.48993699779871824,0.16615520301311731,0.32378179478560093,0.48225422616116853,0.20918751771779837,0.27306670844337017,0.6645200785869534,0.29488140773151356,0.3696386708554399,0.711407634920328,0.3293550284907761,0.38205260642955197,0.64157567711812,0.2623905622065013,0.37918511491161877,0.6424630410185634,0.22868253198552724,0.41378050903303615,0.6977421780969169,0.31927891931471136,0.3784632587822055,0.5936932343773375,0.2030969034018922,0.3905963309754452,0.6266217299260344,0.2737436840164722,0.35287804590956223,0.5725255880961596,0.20688997118651356,0.3656356169096461,0.49090660268579883,0.18311999906823978,0.307786603617559,0.6122886148776026,0.22874139447850192,0.3835472203991007
1130,0.4059508062484253,0.10495795540438398,0.3009928508440413,0.5558369544933486,0.1991023809486472,0.3567345735447014,0.7799067058437491,0.2814448289234257,0.49846187692032334,0.5323072005217552,0.15823963408485817,0.37406756643689704,0.6593270625321469,0.2304475285817408,0.42887953395040607,0.5485088615597227,0.16960459286811677,0.378904268691606,0.5536498713663173,0.18332681900472728,0.37032305236158997,0.5909041517120805,0.24557525353193133,0.34532889818014917,0.6809375655307294,0.27828538088778,0.4026521846429494,0.619165411353613,0.1795800781556686,0.43958533319794446,0.5970798523726437,0.17462090205917863,0.42245895031346514,0.5529725753162794,0.20838413372167408,0.3445884415946054,0.6405862757598659,0.16115828094456008,0.47942799481530585,0.5289099816393241,0.18024432120802697,0.3486656604312972,0.25396991072252134,0.3267657667716895,-0.07279585604916815,0.7012854289416599,0.2671014669138967,0.43418396202776327,0.5918675052744428,0.19581334890506727,0.3960541563693755,0.6646410174226651,0.1917246243579347,0.4729163930647305,0.592492222014316,0.14235854531846134,0.4501336766958546,0.6441101882632826,0.2341064557876047,0.41000373247567784,0.4471396314520217,0.14373268751248036,0.3034069439395413,0.47496719764907447,0.157988050184886,0.3169791474641885,0.472421780582785,0.19810550109663846,0.27431627948614656,0.6747468228281812,0.30659114852744374,0.3681556743007375,0.6651594958665588,0.2951660972194218,0.369993398647137,0.6181401691543624,0.24877232500018065,0.3693678441541817,0.6792805898516667,0.24930682482250985,0.42997376502915685,0.7052070381629566,0.30796115278399977,0.3972458853789569,0.5952151254911419,0.19311836557747905,0.40209675991366284,0.6128222038736302,0.2754954552614588,0.3373267486121713,0.583795639272352,0.22490646368210554,0.3588891755902464,0.5353894175333977,0.2060908000326116,0.32929861750078615,0.6173101897753138,0.22643448632193378,0.3908757034533801
1140,0.4315771447467876,0.12679516250944822,0.3047819822373394,0.5489370176904971,0.2043526055886352,0.34458441210186186,0.7705549175193152,0.2697010261611431,0.500853891358172,0.5395660764740334,0.15884141174249494,0.3807246647315385,0.6428071585146987,0.21799385870608987,0.4248132998086088,0.5378132419856363,0.17501488565610826,0.362798356329528,0.5523878417348727,0.18088637649708023,0.3715014652377924,0.6003983204371145,0.2551213206852539,0.34527699975186066,0.6880687354049246,0.28808984789024933,0.3999788875146753,0.6030998468500628,0.1673186617856885,0.43578118506437424,0.5964499680293196,0.1873262696076516,0.409123698421668,0.5353504850496339,0.20026736056234148,0.3350831244872924,0.6518771295033586,0.1529875322460112,0.49888959725734744,0.5417080022938082,0.1830571290981828,0.35865087319562544,0.2988004097345949,0.33550175496511914,-0.036701345230524256,0.6875022372405696,0.26548886391134086,0.4220133733292287,0.5810962524790333,0.18713560244350877,0.39396065003552455,0.6723067696848749,0.19778504117575207,0.4745217285091228,0.5854151271910768,0.13430464332266667,0.45111048386841013,0.6247867779665333,0.24184000586033563,0.38294677210619765,0.45075061313726594,0.1382016517585135,0.31254896137875243,0.4556165215411141,0.16068452994140758,0.2949319915997065,0.47927017590976234,0.17628649866463753,0.3029836772451248,0.6757101773901159,0.3146871233188751,0.3610230540712408,0.6195632058821092,0.26462586349286144,0.3549373423892478,0.6176673710463807,0.25475353075923324,0.3629138402871474,0.6806513981623087,0.24801838934686113,0.43263300881544753,0.7173084863364521,0.30641250428393135,0.4108959820525207,0.5767204086056302,0.1771850662335561,0.39953534237207416,0.6321609275386403,0.28908726140339036,0.3430736661352499,0.5968853481271233,0.21937223154001634,0.37751311658710707,0.5819424871009445,0.235441246695163,0.34650124040578156,0.6286799514041139,0.2303500858806608,0.3983298655234531
1150,0.44618842907533385,0.16510967813051147,0.2810787509448224,0.5401333255970405,0.2036484984012533,0.33648482719578726,0.7631700623452555,0.2688378128449124,0.49433224950034305,0.5238812406273934,0.1536624767494996,0.3702187638778938,0.6319837350634329,0.21667376749176046,0.4153099675716723,0.5427898292376339,0.17717238692414564,0.36561744231348825,0.539359184522733,0.17790923109532117,0.36144995342741193,0.5900153911276393,0.25231880555767294,0.3376965855699664,0.6783027844229801,0.28339659946334345,0.39490618495963664,0.6210936559496605,0.17456161746432694,0.4465320384853335,0.5829860710749677,0.18249779159309282,0.4004882794818749,0.5233898158391848,0.19820147810315114,0.3251883377360337,0.6480962714955816,0.14688031716142216,0.5012159543341594,0.580706145806568,0.1974972305838831,0.38320891522268485,0.294965216251511,0.3039318015214552,-0.00896658526994422,0.6668193956228836,0.26084614228134106,0.4059732533415425,0.5756600058936361,0.18392302838888597,0.3917369775047502,0.6641019259433412,0.19768218215414343,0.46641974378919776,0.5764034467338803,0.15199817324372925,0.42440527349015106,0.6157625587341675,0.25115375357986275,0.3646088051543047,0.44806253744105434,0.14400277511814732,0.304059762322907,0.4395478878177671,0.14772624585678296,0.2918216419609842,0.41135319218775646,0.13492942721155424,0.2764237649762022,0.6968968593692163,0.3286415277000028,0.3682553316692135,0.5799329921253318,0.2533427980345093,0.32659019409082246,0.6077138353320581,0.23985935804752964,0.36785447728452847,0.648154537655265,0.21561011849254605,0.43254441916271896,0.7417640322876837,0.30708155786553193,0.43468247442215174,0.594216813767543,0.19486770079956525,0.3993491129679777,0.6238677101130169,0.2954504146608713,0.32841729545214565,0.6132595794091085,0.22927955532619446,0.38398002408291404,0.5931701976496349,0.22831910457843674,0.3648510930711981,0.6515898395497899,0.23327980338216195,0.41831003616762785
1160,0.45891203703703703,0.19716671390778534,0.2617453231292517,0.5408186147749602,0.20847374966088378,0.33234486511407635,0.7507699937356442,0.2638580228499836,0.48691197088566057,0.5011402667559143,0.14243787530652044,0.3587023914493938,0.6396713900030684,0.216666041205389,0.4230053487976795,0.5257724001558399,0.1683255290839992,0.35744687107184075,0.5472736076351821,0.1828951231985937,0.3643784844365884,0.5564452171543768,0.2376688523473497,0.31877636480702704,0.6697465217893688,0.2844836071537089,0.38526291463565987,0.6180913728326877,0.17671597543320078,0.44137539739948684,0.5625543763620892,0.16638475927650018,0.396169617085589,0.49451261731126717,0.1927432586003176,0.30176935871094956,0.6456559186999422,0.14129874900253747,0.5043571696974047,0.5728343676457326,0.1877808766499509,0.3850534909957816,0.21516406375159597,0.2237471296732318,-0.008583065921635831,0.6430473722267166,0.23990020117267202,0.4031471710540446,0.5849289238328883,0.19498715512737305,0.3899417687055152,0.6457939384811212,0.1859241102465035,0.45986982823461775,0.561063134092156,0.13861781785083394,0.4224453162413221,0.6137533007991683,0.255958879978233,0.3577944208209354,0.45133942971834085,0.15253549539955044,0.29880393431879043,0.42548354099119123,0.14589184441384095,0.2795916965773503,0.3679147456843173,0.11407651104844606,0.25383823463587124,0.6884283558432437,0.34136207894761816,0.3470662768956255,0.5762842945805379,0.2558093286230793,0.32047496595745856,0.6337487005794358,0.250430215308955,0.3833184852704808,0.6467417658249095,0.2181061708132841,0.42863559501162546,0.7811282442373082,0.3416407486382069,0.4394874955991012,0.6012965840642583,0.2120099647995897,0.3892866192646686,0.6058549318765244,0.27850566296405926,0.3273492689124651,0.6388960564228272,0.2337655356298112,0.405130520793016,0.5936419012567116,0.23296043513201878,0.3606814661246928,0.6776835960955719,0.25480442948709,0.42287916660848196
1170,0.5382889266817839,0.24378582451499117,0.29450310216679265,0.5375097814445018,0.20952128552095306,0.3279884959235487,0.7358380813173045,0.25504317930972764,0.4807949020075769,0.4997994074474544,0.14263095904693865,0.35716844840051576,0.6458700791833978,0.21853801001768217,0.4273320691657156,0.536133551901321,0.17301542962576358,0.3631181222755574,0.5531715057433043,0.19521401027902716,0.3579574954642772,0.5568036406747444,0.23062688435894899,0.32617675631579546,0.6497624132141334,0.27623975224213165,0.3735226609720017,0.6035081071065549,0.17923986127525848,0.4242682458312964,0.538882731925607,0.1566601454737426,0.38222258645186435,0.47752929489060986,0.19281381469523529,0.2847154801953745,0.6531247493149702,0.1355187438516198,0.5176060054633503,0.5803249788571457,0.18875081040517708,0.3915741684519687,0.2740124376781059,0.20804225509376806,0.06597018258433784,0.6349038165534324,0.23637609982746402,0.3985277167259685,0.5831445622167304,0.18721876418043204,0.3959257980362983,0.6161641115689767,0.177979169211356,0.4381849423576206,0.5507654299061567,0.11992845204606217,0.43083697786009456,0.5937671144474715,0.2604326183491295,0.33333449609834204,0.4485515112105557,0.14808096996011408,0.3004705412504416,0.43105361512631163,0.14447854202134774,0.2865750731049639,0.3638974680333617,0.10132715634931293,0.26257031168404876,0.6969514336424294,0.35015328252389405,0.34679815111853535,0.5862885205511992,0.2729231287650498,0.3133653917861493,0.6194305570036575,0.24873516183012095,0.3706953951735365,0.6558633916470837,0.21865169656955996,0.4372116950775237,0.7979294429193194,0.35424515667199646,0.4436842862473229,0.5657130296471106,0.1956110919454256,0.3701019377016849,0.5799176390554975,0.2674134197448161,0.31250421931068145,0.6324721541306498,0.23192168752419043,0.4005504666064594,0.5741186130749252,0.20372645849590607,0.3703921545790191,0.6765692421555347,0.26159668207398307,0.4149725600815517
1180,0.602735654446964,0.30924233119173594,0.29349332325522803,0.5414145184079336,0.21145797232811708,0.32995654607981656,0.7353589326730902,0.24886272111684515,0.48649621155624495,0.4974459311892457,0.1434676552554176,0.3539782759338281,0.6343270073443871,0.2183349190616315,0.4159920882827556,0.499529539757566,0.16059417658431163,0.33893536317325434,0.5396178130912725,0.20716148340012952,0.332456329691143,0.5407443207712106,0.21680730600124232,0.32393701476996833,0.6690717781705461,0.29357766755538817,0.3754941106151579,0.6043706877510407,0.1845870238141348,0.41978366393690597,0.5241933716346213,0.14998680196950825,0.37420656966511306,0.47219055037517027,0.18818439412070173,0.28400615625446857,0.6307277571131218,0.132889453707183,0.49783830340593876,0.6401409637057596,0.20952440914868745,0.4306165545570721,0.26834945894643836,0.19375737303810434,0.07459208590833402,0.6310360750567364,0.2312107588004095,0.3998253162563269,0.5703575412328546,0.1797667494065687,0.390590791826286,0.6108429939689715,0.17976634471180647,0.431076649257165,0.5284368230932438,0.10589160611836493,0.42254521697487896,0.5946705828592159,0.2469747761386667,0.34769580672054917,0.46857255500314887,0.1586553477345922,0.3099172072685567,0.44224075299016474,0.15098298615252823,0.2912577668376365,0.34400504304492485,0.09363017173209197,0.2503748713128329,0.6895340780744298,0.3303855316483329,0.35914854642609695,0.5684427712424077,0.26378895557759074,0.304653815664817,0.6215715685232078,0.25161117826862983,0.36996039025457805,0.6709018737488655,0.22604660126574408,0.44485527248312134,0.7963714370265013,0.3563108011214835,0.44006063590501776,0.5292731252652243,0.17371234578831518,0.35556077947690906,0.5790002094509097,0.25466114824104513,0.3243390612098646,0.6341332301208447,0.23134380510041716,0.40278942502042747,0.5755919589093746,0.20325766663949033,0.37233429226988435,0.6674952172152323,0.2587423719819581,0.4087528452332742
1190,0.6298992976820358,0.32580821680524064,0.30409108087679515,0.5289287691296828,0.20562752572970752,0.32330124339997524,0.7329128508785013,0.24710832861020793,0.4858045222682934,0.47862455724825637,0.13125832673630553,0.3473662305119508,0.6183181419826533,0.2117455005419438,0.4065726414407096,0.5116769702360388,0.16317987018237684,0.34849710005366186,0.5392639003132711,0.2078556969262092,0.33140820338706195,0.5137717344941282,0.20392352117861332,0.3098482133155149,0.6389151606189382,0.28478745576007086,0.3541277048588673,0.6038085447824862,0.18535225008976491,0.41845629469272133,0.516212613124274,0.14709276452521872,0.3691198485990553,0.4848097431381846,0.19666429598187743,0.28814544715630713,0.6102349156220578,0.12458571000333543,0.4856492056187223,0.6918707639844879,0.24536771549971156,0.4465030484847763,0.17044036759601333,0.1734696849801201,-0.003029317384106764,0.6305617800559847,0.21984199712201374,0.410719782933971,0.5692710150613137,0.16830127689423455,0.40096973816707915,0.5812655149517527,0.16604384916826542,0.4152216657834873,0.5382159949003054,0.10695721394297095,0.43125878095733444,0.5911857761282018,0.2506113237033135,0.34057445242488826,0.4775174468913045,0.16296138899271403,0.3145560578985904,0.43731588212118255,0.1478256469201936,0.28949023520098893,0.35300568461572895,0.08591640183220685,0.26708928278352206,0.6886039426353204,0.321290610377654,0.3673133322576665,0.5621341980461101,0.2708350020853646,0.29129919596074544,0.5901294620321441,0.23599851760243873,0.35413094442970533,0.6486207989854154,0.19647630770761063,0.4521444912778047,0.7823002576792029,0.33965230267890456,0.44264795500029824,0.49622503839073373,0.14858664094055007,0.34763839745018366,0.5725868572150645,0.2489384647075217,0.32364839250754285,0.642524620479078,0.23671407990366836,0.4058105405754096,0.5514797516859037,0.2011175299036793,0.35036222178222437,0.6648336149474243,0.2674198098057561,0.3974138051416682
1200,0.5531364166036785,0.2651329050138574,0.2880035115898211,0.5261719307434525,0.2053138922386688,0.32085803850478367,0.738513483280136,0.24752968111445872,0.4909838021656773,0.460071355168959,0.12857231736959876,0.33149903779936024,0.5909979933730538,0.20266821781063535,0.38832977556241843,0.4848791137705183,0.15162786594823466,0.33325124782228366,0.5302644039583783,0.2076320707203292,0.32263233323804913,0.4987763323705094,0.19566680560308405,0.3031095267674253,0.606446155316566,0.2733111081629713,0.33313504715359477,0.6030223820834463,0.19784396711725338,0.4051784149661929,0.4993505806656953,0.13714707180014465,0.36220350886555064,0.4638188345262017,0.19251841984451318,0.27130041468168853,0.5966124272221777,0.12783669902174785,0.4687757282004298,0.7118224714933066,0.24519585004483815,0.46662662144846845,0.19537883458664868,0.19422342186642846,0.001155412720220208,0.6179920676398365,0.21214052018527932,0.40585154745455715,0.567466766942848,0.15974827303806097,0.40771849390478704,0.570388173416637,0.16193316184040504,0.4084550115762319,0.5301335498377803,0.12018692537256631,0.4099466244652139,0.5623428087053891,0.23267799897444127,0.3296648097309478,0.4885244768492681,0.16399693815377842,0.32452753869548967,0.4321958237095031,0.14792143339948022,0.2842743903100229,0.3087615445444101,0.07374893693209794,0.23501260761231219,0.7012580556372852,0.31078387638689836,0.39047417925038674,0.5366927498363472,0.2727546423530647,0.26393810748328256,0.5838282400864663,0.24295215964472008,0.3408760804417462,0.6387111915152871,0.19836932870802093,0.4403418628072662,0.7582564370089562,0.32142410160257046,0.4368323354063857,0.5011372205414085,0.16010844046612305,0.34102878007528553,0.5486661785248771,0.24513199734810914,0.3035341811767679,0.6638498258289253,0.24603545779039263,0.41781436803853267,0.5362571192303661,0.20338869541923385,0.3328684238111322,0.6606917931602687,0.27142757397606515,0.38926421918420356
1210,0.5810224552784077,0.280200853489544,0.3008216017888637,0.5275879859554923,0.2054863906587401,0.32210159529675214,0.7446827551233481,0.25791247800017897,0.48677027712316917,0.4575934471669252,0.12412280984040557,0.3334706373265196,0.5578102821419032,0.1831604484778112,0.374649833664092,0.46925101259216245,0.14738821056036225,0.3218628020318002,0.5257179859640526,0.20965054030035915,0.31606744566369344,0.5116747136260945,0.19968893379544558,0.31198577983064896,0.595289348037894,0.27707283950088946,0.3182165085370046,0.588374213444743,0.20030295004674056,0.38807126339800246,0.5015623228152495,0.12873368470905727,0.3728286381061922,0.4511629525938302,0.18449101773874302,0.26667193485508717,0.5985904640470169,0.1192806870141988,0.4793097770328181,0.6918639574318196,0.24545620068439888,0.4464077567474207,0.18699238301446208,0.15947608344215897,0.027516299572303105,0.6224092754204222,0.21443861369835554,0.4079706617220667,0.5543525226028178,0.15826220895651907,0.39609031364629865,0.5772227880488837,0.16487750133395293,0.4123452867149308,0.5677739262256869,0.13402238410722045,0.4337515421184664,0.5713024944797731,0.23247044542039189,0.33883204905938125,0.47553467105633695,0.150047105326486,0.32548756572985094,0.42833002598885983,0.14639065702295623,0.2819393689659036,0.28634200199931364,0.07019791713292452,0.21614408486638914,0.7024586896479722,0.3042468275737702,0.398211862074202,0.5480642016091833,0.2696196902612092,0.27844451134797416,0.5835928733427549,0.24399272840639166,0.33960014493636326,0.6084617106195681,0.1850793265943029,0.4233823840252651,0.7793222674366241,0.32525361458536806,0.454068652851256,0.5054586585987612,0.16639291961911507,0.33906573897964604,0.5100320061762054,0.2179864670478327,0.2920455391283726,0.6538107986066314,0.2422106824925816,0.4116001161140498,0.5458367789049489,0.21268882703036374,0.33314795187458507,0.6388627445504182,0.2749605507533759,0.36390219379704236
1220,0.6752251826656589,0.32414296737213405,0.3510822152935248,0.53628033815963,0.20932683275650907,0.32695350540312096,0.7514449034990902,0.2502945738746532,0.501150329624437,0.4596926965002499,0.13385315767003705,0.3258395388302129,0.5502385214978399,0.17578294874823122,0.3744555727496087,0.47172092886494116,0.14371090218102428,0.3280100266839169,0.5333465564481158,0.2135435808583746,0.3198029755897412,0.48394635648706025,0.1868067707987006,0.2971395856883597,0.5779057841077193,0.2532756448937029,0.3246301392140164,0.5922202344251329,0.21250888489468456,0.3797113495304484,0.47458211795513433,0.13055472703900042,0.3440273909161339,0.4445071609732602,0.18137431983924499,0.2631328411340152,0.5771286589459196,0.11421526613778282,0.46291339280813676,0.6909978236047843,0.2478606154144595,0.4431372081903248,0.1711030307737867,0.12545451897449839,0.045648511799288305,0.6002713325362791,0.20831036433015226,0.3919609682061268,0.5373459474020092,0.15837429651498086,0.3789716508870284,0.5638951976775902,0.16581241636964594,0.3980827813079443,0.5505783142464789,0.13469473190131712,0.4158835823451618,0.5927467881523548,0.22862285600666962,0.36412393214568517,0.48639321683298603,0.15557046086417795,0.33082275596880806,0.42337081657069947,0.14057659845946424,0.28279421811123523,0.2844993509690703,0.07283134147979052,0.2116680094892798,0.6712635605204962,0.2687854139577263,0.4024781465627699,0.560960317306869,0.27763522415597974,0.2833250931508893,0.6134555451062815,0.2528705968095418,0.36058494829673965,0.6723006577393164,0.2230967212503264,0.44920393648899004,0.7565323373948317,0.3144785768341367,0.44205376056069495,0.4896230533684625,0.16241493742997318,0.32720811593848936,0.4958897422715211,0.2078739694063192,0.2880157728652019,0.6407640949554896,0.23619264180965896,0.40457145314583065,0.5415594171839877,0.21767956766326185,0.32387984952072585,0.6264289005878985,0.2492298669198866,0.3771990336680119
1230,0.7369142101284959,0.3155490205341396,0.42136518959435626,0.5318126290797837,0.20544405013744987,0.3263685789423338,0.7286694955702055,0.24503139635474153,0.483638099215464,0.44184210469858554,0.12595710537437865,0.3158849993242069,0.5274702593162457,0.16807211494948113,0.3593981443667646,0.4479994413284621,0.13472621419172726,0.31327322713673483,0.5193028307188513,0.2033287246889165,0.3159741060299348,0.4547599778782949,0.16810711835598754,0.2866528595223074,0.5880112466779932,0.25819143032808517,0.32981981634990803,0.5669646268658279,0.19553572643631717,0.3714289004295107,0.46988514378229823,0.13319338021095883,0.3366917635713394,0.4422456029441647,0.17374109111708172,0.268504511827083,0.5619608952463785,0.11039007646157288,0.45157081878480565,0.6785622518798847,0.24955544702885468,0.4290068048510301,0.13512745949987134,0.11161626704597863,0.023511192453892722,0.5923819273916997,0.20160043241385728,0.39078149497784237,0.534209303628925,0.16649702877576883,0.3677122748531563,0.5555048403435124,0.1536530106009079,0.40185182974260447,0.5579487683666706,0.1260985116376426,0.431850256729028,0.5837853582304577,0.22407760758773934,0.35970775064271837,0.46861863630079825,0.13904263544061402,0.32957600086018424,0.39962299887586433,0.12892137195155012,0.2707016269243142,0.27040903868821153,0.08138437551288363,0.18902466317532787,0.6740871859606495,0.2755763517810195,0.39851083417963,0.5594080326587432,0.26915842418249564,0.29024960847624753,0.61803487350586,0.26031768316539367,0.35771719034046623,0.702780160891243,0.2585512327949569,0.44422892809628606,0.7704678345472601,0.3218475236244925,0.4486203109227676,0.4672236248790272,0.15558856124047102,0.3116350636385562,0.5056577710615007,0.20740140660999376,0.29825636445150694,0.6658011869436202,0.2510348127123382,0.414766374231282,0.5267560768236295,0.20383419327036187,0.32292188355326756,0.593922721369622,0.20866068062169218,0.3852620407479298
1240,0.8130688618039809,0.3456120874275636,0.46745677437641725,0.5297536252111146,0.2001765756554548,0.32957704955565975,0.7241837693523849,0.23644214419950482,0.4877416251528801,0.4281106326925099,0.11748609260725265,0.3106245400852572,0.519037569619359,0.16891759142956164,0.35011997818979734,0.45673419731396603,0.13398928232760204,0.322744914986364,0.5402420218920333,0.21796943515909545,0.3222725867329378,0.4576030386529763,0.16015692787253746,0.2974461107804388,0.5660271580740278,0.25460658738072517,0.31142057069330265,0.5548256885727955,0.19465849029544433,0.3601671982773511,0.45207876127192803,0.13165726287141497,0.32042149840051304,0.4416256500568212,0.17158960059605788,0.27003604946076326,0.5370106100459783,0.10554103634774605,0.43146957369823224,0.6545640488097891,0.24735182560250754,0.4072122232072817,0.09076786399141694,0.07743207095593412,0.013335793035482822,0.5840218068312798,0.20388778717219952,0.38013401965908034,0.5165464738519613,0.16526406563268908,0.3512824082192722,0.5529177522732303,0.14998222926724886,0.40293552300598146,0.5513537342259913,0.12581783814812583,0.42553589607786546,0.5688397581913888,0.222047419882584,0.3467923383088048,0.4700957978976688,0.1313957001029149,0.3387000977947539,0.40429484885616485,0.12682852774374045,0.2774663211124244,0.2994084120376587,0.11187017889381257,0.18753823314384616,0.6585263997114682,0.24461375651332087,0.4139126431981473,0.5683737194342171,0.27820697312779835,0.29016674630641875,0.6165566051857074,0.2509339827253198,0.3656226224603877,0.7065739739142328,0.2702714884305022,0.4363024854837306,0.7645399262403516,0.31595002684402046,0.4485898993963312,0.46224580449576097,0.16896502245438144,0.2932807820413796,0.4989934239338343,0.21686131753277213,0.2821321064010621,0.6513326237474735,0.24777448071216618,0.4035581430353073,0.5276907487858,0.20205220186584982,0.32563854691995014,0.608116071553253,0.21337224728044574,0.39474382427280724
1250,0.8201904604434367,0.33456947593852354,0.4856209845049131,0.5218500612369391,0.19478051144213385,0.3270695497948053,0.7133218238224502,0.23031575336336246,0.4830060704590878,0.4286770116644033,0.1189642559088988,0.3097127557555045,0.517056329042669,0.1670268587789377,0.35002947026373127,0.428629711034498,0.11792931334857429,0.31070039768592367,0.515507018946001,0.20273951825081526,0.31276750069518583,0.4637659770122399,0.1615354798739517,0.3022304971382882,0.5440887180869806,0.24263951715175455,0.30144920093522604,0.5349842401072782,0.18957722033387314,0.3454070197734051,0.43801452069232005,0.12484669796712214,0.31316782272519794,0.4244814597397515,0.14905116163554671,0.2754302981042048,0.5405170339158374,0.11105716251989647,0.4294598713959409,0.6573019846205942,0.24904835885506976,0.4082536257655245,0.08724336972721579,0.044308621417856464,0.04293474830935933,0.5727264266435664,0.19327252811763948,0.3794538985259269,0.5156642362950361,0.16968610060039158,0.3459781356946446,0.5306836726915727,0.14150370705750645,0.38917996563406615,0.5221097766346455,0.10857941156882209,0.41353036506582347,0.5428903314926763,0.2027379627659389,0.34015236872673743,0.4697565883455278,0.12522464632604055,0.3445319420194873,0.41996226374174517,0.13500833161640588,0.2849539321253393,0.3101080972203572,0.1050049982841711,0.20510309893618608,0.6746898757604807,0.2529327739865795,0.42175710177390113,0.5687742199217228,0.2835874900220137,0.28518672989970917,0.5814787018904698,0.22485163120508805,0.35662707068538174,0.7201033235107613,0.28369515212553,0.4364081713852313,0.7543894944551599,0.31337206514148963,0.44101742931367033,0.4743461363504532,0.1733475193327492,0.30099861701770403,0.4806465628413314,0.21411075971826257,0.26653580312306885,0.632923708768761,0.23827839418569646,0.39464531458306457,0.5349788606902014,0.20984113488393763,0.32513772580626377,0.5830975688092611,0.19385289969418107,0.3892446691150801
1260,0.8447814310909549,0.30186287477954143,0.5429185563114135,0.5105043696986139,0.18759359999498187,0.32291076970363203,0.6778610953673597,0.2179567013692092,0.45990439399815053,0.42728895410828566,0.12231747686749521,0.30497147724079043,0.4884116741979563,0.15853235879107902,0.32987931540687726,0.4401008549144718,0.12968530620345936,0.31041554871101246,0.5127710009314518,0.21158344854944375,0.301187552382008,0.45562278924859184,0.1610408229793266,0.29458196626926525,0.5345952322872668,0.23332291974259886,0.3012723125446679,0.5164021175098636,0.1874825311717174,0.3289195863381463,0.43539397312175826,0.11894617776460621,0.31644779535715206,0.4258747074273931,0.14446125247416705,0.281413454953226,0.5095207535539221,0.10304790775635315,0.4064728457975689,0.6433689713086789,0.23469333927772265,0.4086756320309562,0.07690048401112691,0.016197624121910607,0.06070285988921631,0.5559310142395888,0.1865787043334455,0.36935230990614326,0.5040541346750094,0.16809337255192636,0.335960762123083,0.5010639480047646,0.1409177779879857,0.3601461700167789,0.5135849140377974,0.10973699149733757,0.4038479225404598,0.5212716230687927,0.19894444192512026,0.3223271811436724,0.4800224774329645,0.13643264194319712,0.3435898354897674,0.40083388455741226,0.13050455979787245,0.2703293247595398,0.32491644659296065,0.10066134013696791,0.22425510645599273,0.6899493171097465,0.25635434363758886,0.43359497347215764,0.5761323806025185,0.28766430877758964,0.2884680718249288,0.6029734665288876,0.234460375286079,0.3685130912428087,0.7091788205453392,0.27144491277804716,0.4377339077672921,0.7473433777146674,0.33578536012510835,0.411558017589559,0.47259374818731625,0.15678531413236943,0.31580843405494685,0.46691454575983077,0.19627800540417967,0.2706365403556511,0.6155576699780674,0.2323141100073109,0.3832435599707565,0.5475867410521902,0.22980992091685204,0.31777682013533814,0.5866500956556954,0.18742371981958078,0.3992263758361146
1270,0.8622173406399597,0.34515739166036785,0.5170599489795918,0.5092294495575416,0.1881675492835827,0.32106190027395887,0.6525389284968529,0.20009955851206634,0.45243936998478657,0.4082251528043268,0.1172307929949219,0.2909943598094049,0.461467906110168,0.14444954624623896,0.31701835986392907,0.42632335320537795,0.12197416879231386,0.3043491844130641,0.506787541492384,0.20250422459071543,0.30428331690166865,0.4629226275525512,0.16715510656206972,0.2957675209904815,0.5264654989179851,0.22385225825134414,0.30261324066664097,0.5150632332328036,0.19772358268264675,0.3173396505501569,0.4251061798229272,0.11435116671542474,0.3107550131075025,0.4102846326943773,0.13960699314382907,0.27067763955054824,0.47621078230617564,0.09436101177533555,0.38184977053084007,0.597686793075694,0.22191063336674216,0.3757761597089518,0.03733730769417488,0.012971692388354605,0.02436561530582027,0.5571713404113658,0.19138966645427796,0.36578167395708794,0.4947526751865263,0.17705856936502398,0.31769410582150237,0.500669042832517,0.13610728195953783,0.3645617608729792,0.5246136378772839,0.09314712682318839,0.43146651105409545,0.5113561444572736,0.20186414486191584,0.3094919995953578,0.466578258843769,0.14641308299241707,0.32016517585135196,0.3975066598712485,0.12756951748916528,0.2699371423820832,0.3123498649717261,0.10005706996105815,0.21229279501066797,0.6788826036199352,0.256767209878418,0.42211539374151724,0.5711054089662392,0.2782345938510746,0.2928708151151646,0.5969819376670407,0.2334672927972615,0.36351464486977925,0.6947340445372823,0.2707284245340495,0.4240056200032327,0.7142252254254398,0.3214404770398824,0.3927847483855573,0.45162004316858645,0.1460939145726035,0.30552612859598294,0.45243992999839017,0.18323838802425477,0.2692015419741354,0.6013713284307401,0.23681352943706188,0.36455779899367824,0.5132834065153333,0.22319151166447315,0.2900918948508601,0.5728812612587452,0.1859490860342685,0.3869321752244767
1280,0.8766042296548249,0.3728879283194759,0.503716301335349,0.5067564494807013,0.1811515680890468,0.3256048813916545,0.6302296184709005,0.19449519732720819,0.4357344211436924,0.4248324998551872,0.12360255642872314,0.30122994342646403,0.4539171168148274,0.1458325515067362,0.3080845653080912,0.42211126384733566,0.12687357116078715,0.29523769268654854,0.5095780076266259,0.19909149423141617,0.3104865133952097,0.44337800382426545,0.16666207149332862,0.27671593233093683,0.4892447578982806,0.19883966921870966,0.29040508867957093,0.4851963784174786,0.19416125023946035,0.29103512817801824,0.4163125751025111,0.11019640765809763,0.30611616744441345,0.4172075967277024,0.13441312380995388,0.2827944729177485,0.446847385064872,0.08099712477464735,0.36585026029022466,0.5994360771114352,0.211309427585937,0.3881266495254982,0.021304742532295726,-0.003099710175884886,0.024404452708180615,0.535096040263171,0.1775635197342516,0.3575325205289195,0.4682367361549267,0.16816568710577268,0.300071049049154,0.46970021187121686,0.1305097307389594,0.3391904811322574,0.5471912036611241,0.10877921303593573,0.4384119906251883,0.5435252011874157,0.20129380862515828,0.3422313925622573,0.46722211697481403,0.14796832678808236,0.31925379018673167,0.3863845845216279,0.11197439428606541,0.27441019023556246,0.31876184294943527,0.11173216656968503,0.20702967637975023,0.6483779576883287,0.254479835992445,0.3938981216958837,0.5958480528771126,0.290039690979348,0.30580836189776467,0.5986625388019626,0.2459974749690565,0.35266506383290613,0.6906356074452609,0.2662880624665846,0.4243475449786763,0.6825902198870328,0.3127731920055115,0.3698170278815214,0.44378314349128234,0.14620382045043093,0.2975793230408514,0.46678645181503925,0.18406061266987594,0.2827258391451633,0.5619086784500925,0.22470218896486474,0.3372064894852277,0.49832283161928276,0.21363223424451716,0.2846905973747656,0.5583248383628213,0.16383516498861905,0.39448967337420227
1290,0.8921583679768204,0.37741520219198793,0.5147431657848325,0.5061150689915271,0.17223810427372677,0.33387696471780043,0.6242337350475793,0.19075336336246757,0.4334803716851117,0.4336768078537884,0.129097934218515,0.3045788736352734,0.43803407954542944,0.13851906957852003,0.29951500996690944,0.4070583738247683,0.11414357858523784,0.2929147952395304,0.5062236145384258,0.1953559643053684,0.3108676502330574,0.4312694517741964,0.151298514894038,0.2799709368801584,0.4775444467744259,0.18221786658335795,0.295326580191068,0.4826913353564897,0.20522719683273788,0.27746413852375185,0.41406748052933157,0.11152097533921797,0.30254650519011356,0.4098641183686678,0.12122571929586899,0.2886383990727988,0.4398144825227675,0.08203891898282042,0.35777556353994705,0.5587686265567862,0.19165040184185314,0.36711822471493305,-0.03359920771699185,0.008218965274507615,-0.04181817299149947,0.5201441140885303,0.1743257851819503,0.34581832890658,0.4379459774125491,0.14678588926110797,0.2911600881514411,0.44729439445883756,0.1294765486022653,0.3178178458565723,0.528246535981707,0.11682042922429459,0.4114261067574125,0.5550173891507049,0.19004928960871795,0.3649680995419869,0.46400538639168076,0.1455989800672787,0.3184064063244021,0.3564720936032705,0.09630878669254708,0.26016330691072337,0.3321695537352849,0.12120839114930695,0.21096116258597794,0.6195271495145263,0.24209147597308303,0.37743567354144325,0.5977345482768812,0.2849574778965162,0.312777070380365,0.6035267848386654,0.2537294789620327,0.3497973058766327,0.6867718552227485,0.2731483208375297,0.41362353438521887,0.6522792854227026,0.2858051861009967,0.366474099321706,0.45040649910090885,0.14536578813199696,0.3050407109689119,0.4719500225895403,0.18856986572638787,0.2833801568631524,0.540529716595708,0.2070512407001247,0.3334784758955834,0.48416881165632025,0.22026229049953994,0.2639065211567803,0.5435310217703984,0.14537710686905642,0.398153914901342
1300,0.9114150289745527,0.36871889959687576,0.542696129377677,0.4843144050294267,0.15836295863017436,0.3259514463992523,0.5923078930883274,0.18283715657906513,0.4094707365092623,0.4388342890978484,0.13151362634863628,0.3073206627492121,0.41891152077598404,0.1343921289009468,0.2845193918750373,0.37853488389188233,0.11133551901320964,0.26719936487867274,0.4932980198385613,0.18274539086943925,0.31055262896912206,0.445852910123275,0.15210456235839434,0.2937483477648807,0.48444594704475136,0.17575573425087054,0.3086902127938808,0.48218781437348274,0.20961861164295442,0.2725692027305283,0.4255645374161782,0.12078246691677808,0.30478207049940015,0.41310405424728874,0.1146724691999127,0.29843158504737605,0.42032332563510394,0.07969989571502759,0.3406234299200763,0.5319184779186923,0.17915527278110638,0.35276320513758597,-0.08403685669483997,-0.020013398903814317,-0.06402345779102565,0.5261202310980019,0.17154802729075536,0.3545722038072465,0.4248932004432882,0.13882405688262806,0.28606914356066016,0.4258932892753857,0.13251731842857128,0.29337597084681444,0.520955368157989,0.12012983923910527,0.4008255289188838,0.5782162952213846,0.20071475165083563,0.37750154357054905,0.44848110922803586,0.14388629183797816,0.3045948173900577,0.3206334920135764,0.08256071597682328,0.2380727760367531,0.3390757650358832,0.14317846112528534,0.19589730391059784,0.5792726910336842,0.2122986683877336,0.3669740226459506,0.6108184848928454,0.2708073813620884,0.34001110353075703,0.5738292827198486,0.2476429775544776,0.32618630516537095,0.6553878050903303,0.2691229313538986,0.3862648737364318,0.6519190258018408,0.2962995020697383,0.35561952373210254,0.47060781003379604,0.14426367641267215,0.3263441336211239,0.459206406082039,0.17954962861411006,0.2796567774679289,0.5255719692082742,0.19080333720380166,0.33476863200447254,0.44889877590002214,0.21510558007896668,0.23379319582105546,0.526301825138596,0.13743140020387928,0.38887042493471674
1310,0.9813968411438649,0.3988823538674729,0.582514487276392,0.4863639998933646,0.15502119378315693,0.33134280611020767,0.5626771172031143,0.17263893446290607,0.39003818274020824,0.4381273880704284,0.13307867733347065,0.3050487107369577,0.4083077446087077,0.13341309804215903,0.2748946465665487,0.3676885700213912,0.118322588707484,0.24936598131390725,0.4827720315565745,0.17525099610890402,0.3075210354476705,0.43761403463246995,0.14308721044326123,0.29452682418920867,0.46485841082899315,0.1587815813536812,0.30607682947531195,0.46327384946502204,0.20656817475213893,0.25670567471288314,0.4044391122918928,0.11030885297203447,0.2941302593198583,0.4100071120543677,0.11730844490603809,0.2926986671483296,0.41101367526419563,0.06850298288797599,0.34251069237621967,0.5267301831473159,0.18029707199120593,0.34643311115611,-0.08653701447178705,-0.02874695975959648,-0.05779005471219058,0.5287780728946672,0.18111088838138328,0.3476671845132838,0.40803667794171083,0.12974677251106864,0.2782899054306422,0.3974399124228902,0.12374123976346099,0.2736986726594292,0.49511120695943395,0.11241369686628842,0.38269751009314557,0.5707565763081979,0.19325677688516185,0.377499799423036,0.43402438212660066,0.15265453875181126,0.28136984337478943,0.3090089894707164,0.06515830071171161,0.24385068875900484,0.372786207719738,0.16234352386494189,0.21044268385479611,0.5579555053577699,0.1995425252228054,0.35841298013496453,0.6317660414255608,0.2834162415377009,0.34834979988785986,0.5701026426110843,0.2554658248520441,0.3146368177590402,0.6259247516381314,0.24205956954754002,0.38386518209059145,0.6287852115764985,0.282031817474697,0.3467533941018014,0.4607071222061773,0.1480432174335146,0.31266390477266276,0.4870460670831451,0.19655323428555602,0.2904928327975891,0.4908506429277943,0.19009106351868577,0.3007595794091085,0.44830769051584574,0.22700008152901852,0.22130760898682725,0.5256566728575219,0.14250045384089036,0.38315621901663155
1320,0.8688527494331065,0.31157092466616276,0.5572818247669438,0.4764861130931005,0.15386231803376893,0.32262379505933164,0.5437479491692271,0.16555983951317008,0.37818810965605704,0.4453809005854728,0.13851291193879675,0.3068679886466761,0.39795893589169073,0.12453228373572568,0.273426652155965,0.3679550416430824,0.11900438851194896,0.24895065313113343,0.4651172287462737,0.16231762310622633,0.3027996056400474,0.42782469359654485,0.12702626871384343,0.3007984248827014,0.49967118730626087,0.16661887827083038,0.3330523090354305,0.43672018365430615,0.19203620326336032,0.24468398039094583,0.39783914411963417,0.11475711335726449,0.2830820307623697,0.3997661300640461,0.10878150564825058,0.29098462441579553,0.39200383363380353,0.05978019936584604,0.3322236342679575,0.49431908097925875,0.1726345953249193,0.32168448565433944,-0.12199799016442785,-0.05623170394248181,-0.06576628622194605,0.5120345644719039,0.1721350792162141,0.33989948525568975,0.40958240153017594,0.13948031145878342,0.2701020900713925,0.3817539116275695,0.1285315313412357,0.2532223802863338,0.4636408901631078,0.09808666309349758,0.3655542270696102,0.5577051204682687,0.17712864483226534,0.3805764756360034,0.4389576410471719,0.14450326921206103,0.29445437183511086,0.30094304499795776,0.052183750998528865,0.2487592939994289,0.35268676424510986,0.13777173507601867,0.21491502916909122,0.530547356232382,0.19235533072009567,0.33819202551228633,0.6525064425337042,0.27907150176634526,0.37343494076735895,0.5614911102600286,0.2585070109352628,0.30298409932476583,0.6065034130329368,0.24025358399542443,0.3662498290375123,0.5918141528225991,0.27624427005903346,0.31556988276356557,0.4829325330557192,0.15737300528464096,0.32555952777107827,0.507134313425111,0.20590582325459017,0.3012284901705207,0.4804003784457919,0.18271835892142949,0.29768201952436246,0.4475069590840797,0.22743102062684167,0.22007593845723802,0.5178534024102442,0.13257181159319098,0.38528159081705327
1330,0.8194582231040565,0.23941011589821112,0.5800481072058453,0.449394452137177,0.1442870875523572,0.30510736458481985,0.5264762252781672,0.15989395340512483,0.3665822718730424,0.4554416361487088,0.14470553656898774,0.31073609957972104,0.3779743443142259,0.11278832845105619,0.2651860158631697,0.349910318516286,0.11293434874335659,0.23697596977292942,0.4514624181576701,0.15941437158119284,0.29204804657647726,0.4336210993060207,0.12558446550295255,0.30803663380306817,0.47192966689348326,0.14175607376245886,0.33017359313102435,0.4138984353163965,0.19090877686273977,0.2229896584536567,0.3980011416058144,0.12002679629006698,0.2779743453157474,0.3953502592701301,0.10220944059364957,0.29314081867648056,0.3781206328029014,0.04179315265715577,0.33632748014574565,0.4511008748121817,0.15508049599349294,0.29602037881868876,-0.12581376494633156,-0.08609281168229063,-0.03972095326404093,0.489894831795305,0.17357407235057024,0.3163207594447348,0.39763784509860994,0.13897410958185918,0.25866373551675076,0.3951375234302749,0.13766486142961182,0.2574726620006631,0.4559992769089762,0.1074820892256266,0.34851718768334955,0.5421072092593303,0.16024355275871813,0.3818636565006122,0.41888027566856284,0.14191375629137717,0.27696651937718564,0.2960597418464019,0.0475661197800887,0.24849362206631315,0.3435742207898781,0.14253502528982587,0.20103919550005223,0.5176535909871774,0.1840671595751749,0.33358643141200256,0.6363096504045055,0.2652970470684745,0.371012603336031,0.5613589745442609,0.2626940614286555,0.29866491311560533,0.5750090143857163,0.22537673915476147,0.3496322752309548,0.6076070924358346,0.28947094471067525,0.31813614772515936,0.4677991042670957,0.16711799311867087,0.30068111114842483,0.49746495159260584,0.20425964296409388,0.29320530862851196,0.45565894723261513,0.17609555756246506,0.2795633896701501,0.4456405269103996,0.20835614204684424,0.23728438486355535,0.4867380709667509,0.11757411570848054,0.3691639552582704
1340,0.8396931689342404,0.2311881928697405,0.6085049760644998,0.4413277987476615,0.14368334308210767,0.2976444556655538,0.5121856635742624,0.15580534260060258,0.35638032097365985,0.44992802267232185,0.1529437761601651,0.29698424651215677,0.3778275448731675,0.114985905046148,0.26284163982701947,0.32982019597609474,0.10655189397002286,0.22326830200607187,0.4460953892165499,0.1649019642159179,0.281193425000632,0.43546673716203177,0.1318593098482133,0.30360742731381846,0.44840208442997004,0.13688736346427355,0.3115147209656965,0.38544583590240694,0.18479324758472185,0.2006525883176851,0.38534151452402754,0.11615315051758197,0.2691883640064456,0.3730996891768832,0.10253682087406772,0.27056286830281545,0.35223621601766514,0.025879139205660942,0.32635707681200415,0.4066608924411531,0.12978394300192794,0.27687694943922514,-0.05691864049673038,-0.06091889293984572,0.004000252443115342,0.45872559617986697,0.15807089009958405,0.30065470608028294,0.3971569533155319,0.1412339393895567,0.2559230139259752,0.3826227030065141,0.1341079597270195,0.2485147432794946,0.4620250354409745,0.11300358691205246,0.34902144852892203,0.524433762509898,0.1524158187202841,0.37201794378961395,0.40804733061283005,0.12952940754811657,0.2785179230647135,0.2746035704861977,0.044629270179319516,0.22997430030687818,0.3300564731510079,0.1446387807170673,0.1854176924339406,0.5167614202598685,0.18785888516623797,0.3289025350936305,0.6334370951837744,0.2682137954464476,0.3652232997373269,0.563471081375987,0.25622766983826795,0.30724341153771906,0.5906303231501859,0.2502984072512962,0.34033191589888967,0.5722384871903141,0.27813914209083923,0.29409934509947494,0.42287049729356774,0.15360720249852697,0.2692632947950408,0.4954864194453532,0.20558385739335747,0.28990256205199577,0.4298638885305122,0.1604416634412764,0.2694222250892358,0.4423648074168113,0.18788653490024343,0.25447827251656785,0.48066358520339053,0.12683246987194705,0.3538311153314435
1350,0.8025990488788108,0.2094612150415722,0.5931378338372386,0.446833634682846,0.152963758081943,0.29386987660090297,0.4892704262744981,0.1438676431107001,0.34540278316379797,0.4442535060789198,0.15611893100259805,0.28813457507632173,0.3636476018710858,0.10570001258280923,0.2579475892882766,0.33192440291979386,0.10244823099597904,0.22947617192381484,0.4416792577943456,0.1493667489222189,0.2923125088721266,0.42748573198678536,0.12749173274255624,0.29999399924422915,0.448570413704856,0.12587463463274975,0.3226957790721063,0.39760989790353124,0.19329762277380394,0.2043122751297273,0.3806607400998095,0.11279122621614848,0.26786951388366104,0.34151125510826125,0.09888860039285634,0.24262265471540492,0.33286222139657423,0.020788385947283314,0.3120738354492909,0.3598675444850758,0.12061381491962313,0.23925372956545266,-0.07206280007961667,-0.08740842868724726,0.015345628607630578,0.44420858957195325,0.16039225091458395,0.28381633865736927,0.40488014766631897,0.14651109395649195,0.258369053709827,0.37196669204468125,0.13046472991700564,0.2415019621276756,0.45553148775978153,0.12364063644695905,0.3318908513128225,0.5055812720416641,0.13445633177871652,0.3711249402629477,0.3967676529771078,0.11584070207417041,0.2809269509029374,0.273266174360309,0.04691730192982646,0.22634887243048252,0.3173276337973531,0.14199043611894424,0.1753371976784089,0.4729928531430036,0.18462476627974297,0.2883680868632606,0.616345391620425,0.24529688134413488,0.3710485102762901,0.5670098410138938,0.24827268682493359,0.31873715418896026,0.5981122632946647,0.2509076553893593,0.34720460790530544,0.5691037606191787,0.2800480502117695,0.2890557104074092,0.4134781241509008,0.1376265825683172,0.27585154158258357,0.489130190184888,0.2034512663125042,0.2856789238723838,0.40096976734184836,0.144801208446222,0.2561685588956264,0.45338287191791193,0.18496022548597119,0.26842264643194075,0.47274580720838977,0.1354819790255687,0.3372638281828211
1360,0.764255007558579,0.2012156714537667,0.5630393361048123,0.42120036946025247,0.14227826504225427,0.2789221044179982,0.4892443247919339,0.149652850281896,0.3395914745100379,0.4506907034469738,0.15474267300839487,0.295948030438579,0.3437325468709644,0.1018975759328387,0.2418349709381257,0.3143372758881775,0.10060498246800503,0.21373229342017244,0.4285533717970407,0.1438558213790542,0.28469755041798656,0.4122876016276645,0.11803000053520254,0.2942576010924619,0.4062584253794898,0.10082923565670528,0.3054291897227845,0.38520402021202316,0.19064602474894612,0.19455799546307706,0.3758341679380293,0.10899762626036427,0.266836541677665,0.3425319666147374,0.10132419678941545,0.2412077698253219,0.32731654077880185,0.027273475729467048,0.3000430650493348,0.3141326154689119,0.08407453855827005,0.23005807691064187,-0.09237476151407613,-0.09949171549660901,0.0071169539825328785,0.42453698069171897,0.15184241235386345,0.27269456833785555,0.3721632356423973,0.11916715328335192,0.25299608235904536,0.34161317844478994,0.12443186462283341,0.21718131382195655,0.4400801743029942,0.12423528367051152,0.31584489063248267,0.4989238609844666,0.12228043799032347,0.37664342299414316,0.3799851003804267,0.11734474442800309,0.26264035595242363,0.2661544800962925,0.03513737226963352,0.231017107826659,0.3532630589499127,0.17213307372096145,0.18112998522895127,0.4655114321238409,0.19116181509287117,0.2743496170309697,0.6216540946341221,0.2437556449853196,0.3778984496488025,0.5718307300188603,0.26095565091808515,0.31087507910077516,0.6093709202133611,0.2742689022343243,0.3351020179790369,0.5615593627147668,0.2928021765295536,0.2687571861852132,0.38073533138148635,0.12730764181674417,0.2534276895647422,0.5026042883775517,0.22472697814267242,0.27787731023487927,0.36480239108932183,0.11530501440674322,0.2494973766825786,0.4443215038609814,0.21300911960307015,0.23131238425791123,0.49667788468252083,0.13798718074038904,0.3586907039421318
1370,0.7297315917107584,0.17047548185941044,0.559256109851348,0.40790544577512167,0.13944615461817475,0.2684592911569469,0.4901970289055275,0.15015437162545117,0.3400426572800764,0.4475713283517728,0.15289765059995408,0.29467367775181874,0.3391994242812898,0.10365365044955949,0.2355457738317303,0.3043271315892,0.1084704896461992,0.19585664194300081,0.4320516634872854,0.1456992791457868,0.2863523843414986,0.38810131221932276,0.11266175685910712,0.27543955536021564,0.39884623120739165,0.0884441952790771,0.31040203592831456,0.36808640043212776,0.18469379957352505,0.18339260085860273,0.3433889302353061,0.10202792264905913,0.24136100758624698,0.3439007548561408,0.09881145906241298,0.24508929579372785,0.3528251938982736,0.04345981228704966,0.30936538161122396,0.2948751763322551,0.06945916834136223,0.22541600799089284,-0.14635389611965804,-0.16044701850116755,0.014093122381509513,0.41325412905119524,0.15857919115699343,0.2546749378942018,0.3675206412854635,0.11411055810564795,0.25341008317981556,0.32789802997422096,0.1271429345495188,0.20075509542470216,0.46161433242524097,0.1408124625372249,0.320801869888016,0.5233925064446251,0.1169712529606904,0.40642125348393465,0.38977737613091185,0.11174586676360806,0.2780315093673038,0.2799170091485124,0.03394817409282975,0.24596883505568268,0.3654267937872074,0.1805070647389702,0.18491972904823717,0.48378432247226205,0.21697070073366806,0.26681362173859396,0.6183230354070052,0.2327515488320577,0.38557148657494744,0.5663987133284677,0.25730746639055807,0.3090912469379096,0.614910104815547,0.28033029952627847,0.3345798052892685,0.5144542476129876,0.26260119143003186,0.2518530561829557,0.36278098506195944,0.10649879561475548,0.256282189447204,0.5580360774864506,0.2589003654139425,0.2991357120725081,0.3503822087472584,0.10566109749279663,0.24472111125446178,0.44819995574138993,0.22077767036653118,0.22742228537485878,0.45866417170546425,0.13100222032927902,0.3276619513761852
1380,0.7363551902242378,0.1448255228017133,0.5915296674225246,0.3991346851982242,0.13828414253387633,0.2608505426643479,0.4702051576529547,0.13018487307221907,0.34002028458073563,0.43424318682568186,0.15764858330168904,0.2765946035239928,0.33344334093452743,0.10101677928648849,0.23242656164803896,0.29206208605011874,0.10579290928203357,0.18626917676808516,0.43802151089642993,0.14457336981357352,0.29344814108285644,0.41360128059371803,0.12805774997607808,0.28554353061763993,0.37677084536958977,0.08970095876360722,0.28706988660598254,0.3359960974506764,0.1775932115740736,0.1584028858766028,0.3248230653926676,0.09448551027778757,0.23033755511488005,0.3457135761215597,0.11061502336817863,0.23509855275338104,0.33383012949069246,0.033972835242409787,0.29985729424828267,0.2916709916636746,0.06975014846793008,0.22192084319574454,-0.08001475821289693,-0.08509274857151179,0.0050779903586148645,0.40410292022537064,0.1593488019129302,0.24475411831244048,0.3483663238354193,0.10330314803331532,0.245063175802104,0.3289036605872699,0.1280604002869032,0.2008432603003667,0.4598573480953846,0.1450352506874122,0.3148220974079724,0.5128875059737052,0.10675054853439285,0.4061369574393124,0.4013924232106376,0.1220731975812439,0.2793192256293937,0.2618639687410765,0.024927979411328828,0.23693598932974766,0.3672358742521224,0.18199349477045193,0.18524237948167047,0.45935640322320404,0.21784151631058932,0.24151488691261472,0.6159752739285231,0.22165078014732895,0.39432449378119416,0.5399240839020503,0.24190126778025417,0.2980228161217961,0.5716721374662738,0.2427372026806918,0.32893493478558194,0.5047202198051557,0.2737598822839992,0.23096033752115647,0.39402631024597545,0.11536911583774229,0.27865719440823317,0.5617161819003256,0.2605811656895176,0.301135016210808,0.3329220960736249,0.09265202339483078,0.24027007267879413,0.44841542529030154,0.21833471156197953,0.230080713728322,0.4512714527097792,0.13123682115876054,0.3200346315510187
1390,0.6904387912572436,0.09607268833459309,0.5943661029226506,0.38563589974391826,0.13781839679968386,0.2478175029442344,0.47352750350505624,0.14432441905557378,0.32920308444948243,0.4257646652464285,0.14614293774765671,0.2796217274987718,0.3492292477466838,0.1172022454795706,0.23202700226711317,0.2844814278468358,0.10171865007314186,0.18276277777369393,0.4606233142959372,0.15425346766462292,0.3063698466313143,0.4096018579637327,0.13169550543392763,0.2779063525298051,0.38228434238174513,0.09745123800475601,0.2848331043769891,0.31396365227531814,0.17178440089901,0.14217925137630813,0.33931326406829054,0.09026214052043122,0.2490511235478593,0.3308318845815177,0.10550770284406914,0.22532418173744853,0.33793397536848063,0.03715627124225779,0.3007777041262228,0.27944131815698975,0.06304739572786722,0.2163939224291225,-0.013682902319078389,-0.03816502983197969,0.0244821275129013,0.40103700574881335,0.15717062449438363,0.24386638125442975,0.3672585010277706,0.1101893014233312,0.2570691996044394,0.3169196661857395,0.11790215351892652,0.199017512666813,0.48652132959947736,0.17583956259335962,0.3106817670061177,0.5189327212538327,0.10204832683929076,0.416884394414542,0.39003594341216646,0.11680456921666914,0.27323137419549737,0.2506298412836111,0.0115431744000694,0.23908666688354172,0.3500869104635722,0.16255986750816884,0.18752704295540337,0.43899308093127437,0.2086374464934843,0.23035563443779009,0.6167044610230163,0.2060450714962422,0.41065938952677417,0.5153282591842064,0.2183047194129045,0.29702353977130197,0.5282958459223892,0.2167913138622602,0.31150453206012907,0.46701460572040815,0.2654715716559895,0.20154303406441862,0.385534554713283,0.11631705403400366,0.2692175006792794,0.5435926197115809,0.2613601153537903,0.2822325043577906,0.3102502902851245,0.09472971229518772,0.2155205779899368,0.4527451985231601,0.2267962589827508,0.2259489395404093,0.46828280571420594,0.16592422951781152,0.3023585761963944
1400,0.6105816169060216,0.06103749370118418,0.5495441232048375,0.3772524765284536,0.14138754592770433,0.23586493060074928,0.47337275900128273,0.14482034722429377,0.3285524117769889,0.42694247606297964,0.15391134023714975,0.2730311358258299,0.33576122684597537,0.11678281850511811,0.21897840834085727,0.2948205267684527,0.1058241507825077,0.188996375985945,0.4572766995105503,0.14747273218720042,0.30980396732334986,0.4131714967344536,0.13571114632275308,0.2774603504117005,0.35304640324561665,0.08726018427776042,0.26578621896785626,0.2867368804519755,0.15630924353561756,0.13042763691635795,0.33700527635341754,0.09415579774709143,0.2428494786063261,0.3429186140148864,0.1147872404476455,0.2281313735672409,0.33824218601568073,0.04264284296878628,0.29559934304689445,0.27655193654931604,0.0554819124371032,0.22107002411221283,0.02132173389582838,-0.016248598212508555,0.037570332108336935,0.38771737029374076,0.14479778924835876,0.24291958104538197,0.37147624738085727,0.10825669497178829,0.26321955240906897,0.31376226157600223,0.11167734594335958,0.20208491563264266,0.47078458547538476,0.1706114242038863,0.30017316127149846,0.5237099412919947,0.10110299888723388,0.4226069424047608,0.38302390595319163,0.12184791123718045,0.2611759947160112,0.25810480125209195,0.013898075956870782,0.24420672529522117,0.3349260701550214,0.16877974725094372,0.16614632290407771,0.43765007925133587,0.21443892901548012,0.22321115023585578,0.6196985474261629,0.21533115866172073,0.40436738876444217,0.4805352735260932,0.20633404941256384,0.2742012241135294,0.5191788827135166,0.210739241796909,0.3084396409166076,0.4791768769467763,0.2693946585662837,0.20978221838049263,0.3715704023471011,0.1168574245999884,0.25471297774711266,0.532692517409525,0.25829105367655586,0.27440146373296914,0.2701049326968563,0.0830860534124629,0.18701887928439342,0.4495946843079933,0.24504711212569447,0.20454757218229888,0.46075602910167435,0.15933864909022358,0.30141738001145074
1410,0.6762546453766692,0.10378086419753087,0.5724737811791383,0.3699573615268933,0.14329914205558528,0.22665821947130801,0.46751297616561766,0.14751439310324255,0.3199985830623751,0.42179464900594055,0.16162932641664468,0.26016532258929587,0.34351621085256256,0.12355325287693791,0.21996295797562468,0.29955269522262323,0.11006196843505811,0.18949072678756515,0.4502392800402916,0.14824083959000567,0.30199844045028595,0.41500902546104457,0.14574376124128066,0.2692652642197639,0.36701060046476,0.10272793281664805,0.2642826676481119,0.2822397367035392,0.14802470079233895,0.13421503591120026,0.3513163248678529,0.10773118708899093,0.243585137778862,0.3380558879531583,0.1113187028214912,0.22673718513166707,0.33695973417887193,0.05021194759574585,0.2867477865831261,0.24650951470981114,0.048462654997966544,0.1980468597118446,0.11520872676431036,0.02229995096777952,0.09290877579653085,0.39251938345229487,0.15356777228112628,0.2389516111711686,0.3467482856931079,0.08829787811020376,0.2584504075829041,0.3095018776363364,0.11950657057919731,0.1899953070571391,0.4537982893188673,0.17079695413763465,0.2830013351812326,0.5252360703658873,0.08549636694073037,0.4397397034251569,0.36078967983738425,0.12046547230770019,0.24032420752968403,0.24105300064701055,0.0073357984797059175,0.23371720216730463,0.3330162779941214,0.15891000104441758,0.17410627694970382,0.4464555195945369,0.22444500336936818,0.2220105162251687,0.5957679527796115,0.22047413733576027,0.3752938154438512,0.4760694992572527,0.19959925714952292,0.27647024210772986,0.5072410384572346,0.19549715891429495,0.3117438795429396,0.4323173934046757,0.2377526349833146,0.19456475842136106,0.37713591388263884,0.11981572447817605,0.2573201894044628,0.5622631776645705,0.27629171491827087,0.28597146274629953,0.2573646411215757,0.07516503246892874,0.18219960865264698,0.42621623825108607,0.22094655190486728,0.2052696863462188,0.45987069025708344,0.16562539274692437,0.29424529751015904
1420,0.618598828420257,0.0939291225749559,0.524669705845301,0.3483919226830718,0.13930188321229695,0.20909003947077484,0.4437718133818572,0.1435805268024938,0.30019128657936345,0.4210705849793722,0.15920827084928957,0.26186231413008265,0.36120057660171434,0.13981598193373496,0.2213845946679794,0.2904467167020737,0.10259524982173968,0.18785146688033402,0.4481644177648658,0.15135604986669934,0.29680836789816645,0.3992951544708063,0.1401208909013946,0.2591742635694117,0.38978070119128627,0.10669080337286219,0.2830898978184241,0.2801000342310523,0.14863604435590663,0.13146398987514563,0.3573664545134882,0.10836488313787225,0.24900157137561596,0.329864795707179,0.10413609235886899,0.22572870334831005,0.3203353585165357,0.04879966730138357,0.27153569121515214,0.21506324138247893,0.029778667923610058,0.18528457345886884,0.16551772684683985,0.035509522445591225,0.13000820440124863,0.36735132194070774,0.14049333839248002,0.22685798354822775,0.3503947470708086,0.08516665792865807,0.2652280891421505,0.3218164903216089,0.12624475487868606,0.1955717354429229,0.4212734647794414,0.15834900559126963,0.26292445918817176,0.48779968814642466,0.0657892441911167,0.42201044395530796,0.3394156379443645,0.10530984552525,0.23410579241911453,0.23754866133876967,0.006535168096234688,0.23101349324253498,0.3646155051251063,0.1718906196380347,0.1927248854870716,0.4401723597915737,0.22566699253044295,0.21450536726113079,0.5660563407513389,0.21434786091308586,0.35170847983825304,0.47183909173212374,0.1896333337118471,0.28220575802027664,0.49945913685702564,0.17947486540589602,0.3199842714511296,0.41652211444325266,0.21052730077818418,0.2059948136650685,0.3952490131368053,0.13324866510152555,0.2620003480352798,0.5459710126864935,0.2675951746664797,0.2783758380200138,0.25203199587150044,0.08056756117490216,0.17146443469659828,0.4241488952817992,0.230438859059621,0.19371003622217822,0.4719079471030987,0.18048903101478822,0.29141891608831044
1430,0.5516306059460822,0.10570987654320987,0.44592072940287225,0.3396305711109055,0.14019887499666764,0.19943169611423786,0.4370823762789727,0.14715456552217882,0.28992781075679386,0.39918776106530734,0.1512103132461882,0.24797744781911915,0.37704608619445074,0.13920229404479922,0.23784379214965154,0.2775715430360858,0.10003712225350456,0.17753442078258122,0.4407711409409024,0.1525266844400886,0.2882444565008138,0.4000947146316266,0.138416351897293,0.2616783627343336,0.4008290930047774,0.09426154089759446,0.30656755210718295,0.2762843710646067,0.14648063956586233,0.12980373149874433,0.37292011903956457,0.11692025626096461,0.25599986277859993,0.30929910516056686,0.1004248417661978,0.20887426339436907,0.3248424114738802,0.050775593094392675,0.27406681837948754,0.20721528615598236,0.03251149881991393,0.17470378733606842,0.17748207411147304,0.03630326185633074,0.1411788122551423,0.35591633794145233,0.13862479506876382,0.21729154287268848,0.3463342848723377,0.08389934537250131,0.2624349394998364,0.3282534446292437,0.136757497917564,0.19149594671167974,0.4166907168432637,0.1602788340474386,0.2564118827958251,0.47822431829994455,0.0775779372316193,0.40064638106832523,0.3338282806043818,0.10338339127629834,0.2304448893280835,0.23567269217840142,0.009779257347545879,0.22589343483085553,0.3641063515509601,0.17252473031645854,0.1915816212345016,0.42566509429485294,0.2026864779187745,0.22297861637607844,0.588061770985535,0.20660301010642265,0.3814587608791124,0.4561314585202245,0.1753750641322761,0.2807563943879484,0.4928724184664354,0.16117721660636353,0.33169520186007184,0.38255010006561874,0.16907639024538593,0.21347370982023278,0.39536807783778505,0.136695435547835,0.25867264228995,0.5546329329532059,0.2634771274413581,0.29115580551184783,0.2529189781963618,0.09264127209392337,0.16027770610243838,0.4229026659989052,0.22470271025751523,0.19819995574138996,0.47491307201407607,0.2034827051709933,0.27143036684308275
1440,0.5741350938523557,0.14361103237591333,0.43052406147644245,0.3357038798031009,0.1346804937218416,0.2010233860812593,0.4368754288100707,0.14611796378605732,0.29075746502401334,0.40159272632096094,0.16053840328328173,0.2410543230376792,0.38881101282784286,0.14977075004580584,0.23904026278203705,0.26445011283694875,0.0935793203319685,0.17087079250498027,0.43066712558653264,0.1509029637278294,0.27976416185870323,0.38667086178962,0.13521648942812797,0.25145437236149204,0.3709763240595315,0.08061973703543616,0.29035658702409534,0.26413810502338075,0.1346170152406694,0.12952108978271132,0.38246177097557743,0.11885374390484459,0.2636080270707329,0.3157930881367923,0.11255766784824607,0.20323542028854621,0.3178833950458305,0.05112074679862023,0.2667626482472103,0.1930865844548547,0.03955457919338948,0.1535320052614652,0.2146251947938462,0.06507692233004995,0.14954827246379626,0.34319807275148373,0.1282314702787065,0.21496660247277727,0.34466743440618003,0.07999255160095382,0.26467488280522616,0.3425600324740625,0.14044205501304566,0.2021179774610169,0.385011084224247,0.14847469022843968,0.23653639399580734,0.4734994226871732,0.07952440585614969,0.3939750168310235,0.31921794917744883,0.10231840128618022,0.2168995478912686,0.22713142989333363,0.008815970678493585,0.21831545921484002,0.37729585366217566,0.1750593079987467,0.20223654566342897,0.3922015736373041,0.19764428963278632,0.1945572840045178,0.5733758324195477,0.20020328852331326,0.37317254389623444,0.4257794716842452,0.15480318488367412,0.27097628680057106,0.48141637758464195,0.1366627500714934,0.3447536275131486,0.38236061286243817,0.1567176137712749,0.22564299909116323,0.3747179845704359,0.13360585920446463,0.24111212536597132,0.5546692839375387,0.24903366966648838,0.30563561427105024,0.2545424246333806,0.10536812454306971,0.14917430009031094,0.4299636613517511,0.2248745035465123,0.20508915780523881,0.47545209534848,0.21976511988381672,0.25568697546466324
1450,0.5553036029226506,0.13567255605946082,0.4196310468631897,0.32800574576555586,0.1406646207308601,0.18734112503469572,0.43511917191182176,0.14839438594397877,0.28672478596784295,0.3943252688691085,0.16200691239790696,0.23231835647120155,0.38275139680220044,0.15509305760056866,0.22765833920163178,0.2705311790174732,0.08819659357380713,0.18233458544366607,0.43094519991210517,0.15422429902907336,0.2767209008830318,0.3784254989952789,0.14246605112968283,0.23595944786559606,0.3387298557646357,0.07855841667772219,0.26017143908691354,0.26745862177618335,0.13345085645674065,0.13400776531944272,0.38540250181294244,0.12114457894471026,0.2642579228682322,0.295773031390877,0.11019733128626583,0.18557570010461116,0.3292861334763206,0.05958070685789801,0.26970542661842256,0.17109120950739276,0.033486537489641276,0.13760467201775148,0.23112138144640196,0.0767961084922835,0.15432527295411846,0.3392175743300807,0.13021456031958534,0.20900301401049534,0.35133483627081075,0.08626764701096831,0.26506718925984246,0.331494422194038,0.13598146333489153,0.19551295885914652,0.3788473675363845,0.15415634623374236,0.22469102130264212,0.4645536900928933,0.07239956326546274,0.39215412682743056,0.30951143584203333,0.10652331969668266,0.20298811614535064,0.22921523764083324,0.005167048005291751,0.2240481896355415,0.3680490279456306,0.15263790042224312,0.21541112752338748,0.37420392744943576,0.1980713926405406,0.17613253480889512,0.5869237971865531,0.2384524661162777,0.3484713310702754,0.4195732222842755,0.15059755280525156,0.26897566947902396,0.4790073607121986,0.13619182612804157,0.3428155345841571,0.36186558339249936,0.13351127975212265,0.22835430364037668,0.37132769353356554,0.14538868518987766,0.22593900834368788,0.5068227335594019,0.23823742731966882,0.26858530623973303,0.2340020642497742,0.10413710058917129,0.12986496366060293,0.4235927509055545,0.21984882190568258,0.20374392899987187,0.48473558531510524,0.2359665414531287,0.2487690438619765
1460,0.5569905045351474,0.1803528124212648,0.3766376921138826,0.3314980546882718,0.14508058028468512,0.18641747440358672,0.44969498553232107,0.1527626554902604,0.29693233004206065,0.3830234339299621,0.15922865191077815,0.22379478201918393,0.384389369512957,0.16215488334411335,0.22223448616884364,0.2411163874534134,0.07418569947881826,0.16693068797459515,0.4258154092067881,0.15544938172215514,0.270366027484633,0.3748850530904703,0.1591546394762151,0.2157304136142552,0.34241312854222566,0.09891199374613949,0.2435011347960862,0.2611902566072735,0.12555363754654428,0.13563661906072924,0.3840760282790435,0.11292463591064981,0.2711513923683937,0.28962242140991773,0.10912864163524569,0.18049377977467204,0.3010067510797928,0.05541986312069613,0.24558688795909664,0.17698738575626755,0.024170068524968988,0.15281731723129857,0.2782457145353833,0.10022962614145553,0.17801608839392777,0.3291070367480187,0.1270591562202447,0.202047880527774,0.3681913587723881,0.09030641484328532,0.2778849439291028,0.3295878567577918,0.1383453840636477,0.1912424726941441,0.36131082448233975,0.1629333392533768,0.19837748522896298,0.44640409107240653,0.0654229732133825,0.38098111785902405,0.29125684179266487,0.0992719154971404,0.1919849262955245,0.22263850182717226,-0.002569969312180787,0.22520847113935305,0.3721409068528714,0.1528299986571774,0.21931090819569402,0.3492824669469728,0.20187260940955382,0.14740985753741898,0.5490447372854905,0.20569152623830608,0.34335321104718447,0.41440341240485973,0.1489045639469764,0.2654988484578833,0.4429513720516742,0.12723183756698622,0.315719534484688,0.4050242181021102,0.15837855098433923,0.24664566711777097,0.35931284402829466,0.1454817998919259,0.21383104413636878,0.4834144306483804,0.23067988457696975,0.25273454607141066,0.2224820453274846,0.11347729325248355,0.10900475207500107,0.38512561292351416,0.20361290022012835,0.1815127127033858,0.46381980422002206,0.23008476351398527,0.2337350407060368
1470,0.4819991654069035,0.14672500944822373,0.33527415595867976,0.3058851756425958,0.13901490856799653,0.1668702670745993,0.4415997971541926,0.14646287623422724,0.2951369209199654,0.3692919619238864,0.14558299490044388,0.2237089670234425,0.37759796379241456,0.1583678992668858,0.21923006452552876,0.2453248013408117,0.08222395377728119,0.16310084756353052,0.3960575672191206,0.15220971860044996,0.24384784861867065,0.38634811843870065,0.18217483607394877,0.20417328236475188,0.34211498601297846,0.09692199935236025,0.24519298666061823,0.26037164245194827,0.11714138262046557,0.14323025983148271,0.40650982133583125,0.12756349110300277,0.2789463302328285,0.28602688281291155,0.1010043424924552,0.18502254032045637,0.30143001296173544,0.059028672034316935,0.2424013409274185,0.1576686876455964,0.00925180671432388,0.14841688093127253,0.2614242646380597,0.0848791428585299,0.17654512177952977,0.33034736291979583,0.13234083375691755,0.19800652916287828,0.34686037325156965,0.081070038453264,0.26579033479830566,0.32998827223476834,0.14626920226400053,0.18371906997076784,0.3304843124133797,0.1530558524386879,0.1774284599746918,0.4147635110387096,0.060045766430741644,0.35471774460796796,0.30267476332133514,0.10603050581904386,0.19664425750229125,0.21588826597555819,-0.00013373961258887358,0.21602200558814705,0.38342061680318695,0.15550631872640736,0.22791429807677963,0.37438425983048756,0.21344472812520762,0.16093953170527994,0.5252605324723033,0.1977505682963814,0.32750996417592193,0.3900450190512862,0.14230603664082106,0.24773898241046516,0.4404351150732963,0.12321111069665659,0.31722400437663967,0.4062593939450651,0.15720887689063195,0.24905051705443312,0.33553348618391526,0.15060463497510326,0.184928851208812,0.4939440991100933,0.23661375001947374,0.2573303490906195,0.21214198167978326,0.10839730357373242,0.10374467810605083,0.40376664065502743,0.18947343901047065,0.21429320164455679,0.462258591557163,0.22709918867213139,0.23515940288503162
1480,0.4483634889140842,0.1586986646510456,0.2896648242630385,0.29726966364376256,0.13503803590162572,0.1622316277421368,0.4224058855114399,0.14265765295468782,0.2797482325567521,0.35342691458618936,0.13696287857821715,0.2164640360079722,0.3693738838275581,0.16260742297444364,0.20676646085311445,0.24720112910458183,0.09119577761932415,0.15600535148525768,0.39258066586161233,0.1503720945608273,0.24220857130078502,0.37827791283983336,0.1864191544124206,0.19185875842741276,0.33305658859326653,0.09573513531248617,0.23732145328078036,0.2482525937611552,0.10019858197604245,0.14805401178511274,0.41603622644961546,0.12841064266308622,0.28762558378652925,0.2802111790958283,0.09480669511488414,0.18540448398094422,0.3090592819958539,0.07078289726452495,0.23827638473132898,0.18283761777463164,0.018170092347903326,0.1646675254267283,0.2820396432784593,0.07382747454936477,0.20821216872909457,0.3126642134578074,0.11184592034707655,0.20081829311073088,0.33991094462693827,0.08194323669095833,0.25796770793597995,0.32791272412016503,0.14862944945627068,0.17928327466389438,0.29062550545014004,0.1385496316358666,0.15207587381427343,0.40017022879727077,0.048900663822543454,0.3512695649747273,0.27850768277634697,0.1074795066229065,0.1710281761534405,0.20273479434823627,-0.0028916672992188885,0.20562646164745516,0.387227145905137,0.13394282559718307,0.253284320307954,0.36951053995311356,0.20241597934719677,0.1670945606059168,0.4782086303711949,0.18099583755700227,0.2972127928141926,0.3469233540586827,0.11968192455670015,0.22724142950198256,0.38741964763077075,0.1013450085170403,0.2860746391137305,0.40606288869732227,0.17091745726888116,0.2351454314284411,0.31308368416714244,0.1524928790149991,0.16059080515214333,0.45003211003616056,0.2227397909991501,0.2272923190370105,0.20577183589214296,0.10227443770696254,0.1034973981851804,0.38249047857533863,0.1618613074925168,0.22062917108282185,0.4348019159067741,0.21040063677368,0.22440127913309407
1490,0.416550532249937,0.2112248834719073,0.20532564877802972,0.2921637104096524,0.13455504032542612,0.15760867008422627,0.4094893804253796,0.1382912478000179,0.2711981326253617,0.33982309238627906,0.12419360721189224,0.2156294851743868,0.37219949712913275,0.16556327938913773,0.20663621773999502,0.2453284768114557,0.0991256055337886,0.1462028712776671,0.38207801248806517,0.14678824153963727,0.2352897709484279,0.34215660675101245,0.16100027733222616,0.18115632941878626,0.32369719560575,0.09391061715503554,0.22978657845071448,0.24854361004655215,0.09959770662417969,0.14894590342237246,0.38885971875330544,0.11544607913672493,0.27341363961658055,0.2706052019597661,0.09693372618966983,0.17367147577009626,0.3221339576358132,0.07248755546736134,0.2496464021684519,0.18281549647845982,0.007539958718258067,0.17527553776020174,0.27925548699675223,0.05894061275711574,0.22031487423963647,0.3198824464315118,0.11035144364659474,0.20953100278491707,0.33328331576692294,0.07605502414402167,0.2572282916229013,0.31916511536282144,0.14190779607096904,0.17725731929185237,0.29943262726243447,0.12906064767389863,0.17037197958853584,0.3547107680179159,0.037741608034241106,0.31696915998367475,0.2775015744443364,0.10444582119432483,0.17305575325001152,0.1963695117058307,-0.0031519173561485882,0.19952142906197928,0.37038964236157734,0.12642488399504648,0.2439647583665309,0.3545975265990262,0.1887747838384222,0.16582274276060402,0.42377923308299753,0.14186555889152513,0.2819136741914724,0.3072351530554836,0.09997718594282447,0.20725796711265912,0.3998734877590859,0.11890907282380295,0.2809644149352829,0.4198977938776919,0.17598214609463364,0.24391564778305821,0.33127310694757794,0.1580553376094861,0.17321776933809185,0.4249135798622471,0.21492606036686798,0.2099875194953791,0.2041806433578463,0.0969014750784845,0.1072791682793618,0.3469292677529438,0.14107140777320956,0.20585785997973421,0.4235494546927148,0.20770552010166035,0.21584393459105444
1500,0.3248063114134543,0.16382826278659612,0.16097804862685816,0.2803067962809341,0.13611536694334367,0.14419142933759038,0.4011574143125615,0.1395273394385944,0.2616300748739671,0.33434380490818866,0.1263497089798957,0.207994095928293,0.3548219753244488,0.15468466817807544,0.2001373071463734,0.2556767644096827,0.1064912487043966,0.14918551570528607,0.39343627917106627,0.15474544531755893,0.23869083385350734,0.34369085403729227,0.16286051162119336,0.18083034241609888,0.30092566835994505,0.08568102743624528,0.21524464092369977,0.23619844798293263,0.09351462880244706,0.1426838191804856,0.3756959936115815,0.11511064904769301,0.2605853445638885,0.2641460266570334,0.0951971055067621,0.16894892115027133,0.31164212944002767,0.07973683877205501,0.2319052906679727,0.21641093881079315,0.023400928073456315,0.19301001073733684,0.3024462708811721,0.07992251938229111,0.22252375149888098,0.31503210887665467,0.11005433809895404,0.20497777077770063,0.32178530170535796,0.07032228788785459,0.25146301381750336,0.32242905253065335,0.13840140549505955,0.18402764703559382,0.28488993476323526,0.14864436290289332,0.13624557186034195,0.3092443306485089,0.028459254969948337,0.2807850756785606,0.25573584152129725,0.09624079014065036,0.15949505138064687,0.1860986709174176,0.005237532395710212,0.18086113852170738,0.36255837548304315,0.11737761663906421,0.24518075884397894,0.35204439973045054,0.18834293524169285,0.1637014644887577,0.42916527412186817,0.15423688084696185,0.2749283932749063,0.3101896250752296,0.10317941242963515,0.20701021264559447,0.35832183222052294,0.08523101694704514,0.27309081527347784,0.44670204540908764,0.2081154327969598,0.23858661261212788,0.28849071753273514,0.1449536410901442,0.14353707644259098,0.418325396701754,0.20962054765354396,0.20870484904821007,0.20164333634369758,0.08169644777018019,0.1199468885735174,0.3253648423578192,0.13290685891985698,0.19245798343796225,0.3897166636410607,0.19084218904916841,0.1988744745918923
1510,0.2684220679012346,0.1376094419249181,0.13081262597631646,0.2654985910015415,0.13628629719595978,0.12921229380558175,0.3916918980998121,0.14816506577573607,0.24352683232407601,0.3234699722603026,0.12392865341254057,0.19954131884776205,0.35036832310888105,0.15087119397614565,0.1994971291327354,0.2578728581194822,0.09959606577622264,0.15827679234325956,0.3578408209220789,0.13762345624996353,0.22021736467211536,0.32048739111466473,0.15042759439432102,0.1700597967203437,0.2823880503333062,0.07070685456778605,0.21168119576552016,0.23470149370912818,0.09420762441731316,0.140493869291815,0.3637729786287199,0.10076910688880016,0.2630038717399197,0.2572795074996425,0.08648295741045961,0.1707965500891829,0.30155878590337387,0.08486559060337512,0.21669319529999873,0.21574219501113723,0.023722537687031305,0.19201965732410592,0.295188531315083,0.05257613344531451,0.2426123978697685,0.3036884042926382,0.10250678331340697,0.20118162097923126,0.3212104010022797,0.07801113282556464,0.24319926817671508,0.2997403728088503,0.13274324092246176,0.16699713188638854,0.28306952139619995,0.14857141951013755,0.13449810188606243,0.29109124333299613,0.030548743690546373,0.26054249964244974,0.2669092761652168,0.10922675582544404,0.15768252033977276,0.18560347289242637,0.009509970830306119,0.17609350206212024,0.323763857183355,0.11277098906345583,0.21099286811989915,0.3533565550820512,0.188656144114046,0.16470041096800525,0.40819009686587654,0.15037274166061312,0.2578173552052634,0.2758013050466553,0.09242067469735243,0.18338063034930283,0.32973379586457285,0.08920045507105823,0.24053334079351463,0.4620575269112767,0.23866264142821886,0.22339488548305786,0.28097590313628634,0.13947208543350237,0.14150381770278397,0.38817831369514677,0.19386499244418826,0.19431332125095854,0.1913785318023481,0.07794961940394787,0.11342891239840021,0.27417917748867326,0.10370782329167588,0.1704713541969974,0.41193112789934505,0.21824859309323988,0.1936825348061052
1520,0.2969812925170068,0.1710561539430587,0.1259251385739481,0.2738381055282607,0.1455714166981607,0.12826668883010003,0.36566126241684815,0.13208095934134773,0.2335803030755004,0.31323546133069025,0.11769955740915947,0.19553590392153078,0.3470857551561924,0.14199700220088787,0.20508875295530454,0.24563354087490905,0.1037070796915545,0.14192646118335453,0.3389551016915864,0.13012906148942832,0.2088260402021581,0.29127019781410307,0.13098514569672828,0.1602850521173748,0.2539033133763286,0.0702846048612924,0.18361870851503623,0.23704427948869067,0.10467792976458039,0.1323663497241103,0.3714583299583857,0.09987049730369478,0.27158783265469094,0.25270559105311086,0.09430809871079904,0.15839749234231182,0.2931030479077564,0.0876890956761846,0.20541395223157174,0.20419658004761185,0.02176054888040717,0.18243603116720467,0.29012753232000077,0.08259501813221223,0.20753251418778854,0.3026270573664278,0.09921177540252432,0.20341528196390346,0.321259213326126,0.08309303809711482,0.23816617522901115,0.29359270949948985,0.12641557432528613,0.16717713517420368,0.2698556672258993,0.12258930015571828,0.14726636707018106,0.26739351107359255,0.03103187255165293,0.23636163852193964,0.2770305211794764,0.11317822709887511,0.1638522940806013,0.171007782199619,0.01482702407674485,0.15618075812287419,0.35532578368619727,0.124522551959775,0.23080323172642228,0.37749499340363135,0.2126166228490618,0.16487837055456953,0.42282908020229415,0.16262529450596194,0.26020378569633223,0.26900044492573044,0.09895313414562389,0.17004731078010654,0.3668419809268032,0.12829802180859662,0.23854395911820658,0.4122761974830953,0.21261166001317053,0.19966453746992474,0.29142917329409285,0.14235711472647175,0.14907205856762112,0.38516464399403844,0.17903898383419797,0.20612566015984046,0.18131531415301252,0.06888627273900141,0.1124290414140111,0.21968285211800742,0.06963742880769634,0.1500454233103111,0.38643783776235496,0.19840806579994694,0.188029771962408
1530,0.24143754724111868,0.17474096119929453,0.06669658604182414,0.2574444829516675,0.14118682049343956,0.11625766245822794,0.37149121498672555,0.12955097992423112,0.2419402350624944,0.31077900707759176,0.1058742509959903,0.20490475608160147,0.3418042865436789,0.14173541221945302,0.20006887432422588,0.22597344840006764,0.0976976851885884,0.12827576321147924,0.3182725945112406,0.13431573297864272,0.18395686153259788,0.27547037005201197,0.11042525896504803,0.16504511108696393,0.2526180195062246,0.07360126218425779,0.17901675732196684,0.23117265954339755,0.09529108432877303,0.13588157521462452,0.3614973904110829,0.09938926947710071,0.2621081209339822,0.25579500726257404,0.09920751394188436,0.1565874933206897,0.27012552195262,0.08095595965395966,0.18916956229866033,0.21954705795269105,0.03128121442512707,0.18826584352756398,0.2741969153393175,0.09808385966104657,0.17611305567827096,0.2933004488799479,0.09556775796278663,0.19773269091716125,0.3013546323799262,0.06408877334630174,0.23726585903362446,0.282867819728544,0.11604518082524161,0.16682263890330243,0.24706561416750975,0.1133809896832671,0.13368462448424265,0.2596617051483746,0.038695656723863076,0.22096604842451156,0.27712780391895836,0.10686508932091528,0.17026271459804307,0.1864203689044557,0.02715094864760335,0.15926942025685234,0.34899959715321605,0.12298763111170792,0.22601196604150814,0.38394187602623364,0.21320033029299265,0.17074154573324096,0.4341922457581474,0.17739961938643325,0.2567926263717142,0.24276531148414215,0.09269320461112356,0.1500721068730186,0.337156676240566,0.1165171522001318,0.2206395240404342,0.39968582553843024,0.20264369738659718,0.19704212815183306,0.29151007623193803,0.13728465317063193,0.1542254230613061,0.3713668489408881,0.16811291654333296,0.20325393239755513,0.1647825011826431,0.059946566034490174,0.10483593514815293,0.16474102889621356,0.012770938399003017,0.15197009049721055,0.3504433676390499,0.17095139014955804,0.17949197748949183
1540,0.17056209057697153,0.15076412509448223,0.019797965482489292,0.2566980352429954,0.14708783462733285,0.10961020061566254,0.3773304895146616,0.13060995435969333,0.24672053515496822,0.3123376219377455,0.10120484254020969,0.21113277939753583,0.3310768897944587,0.13664158199024723,0.19443530780421148,0.21623528892874733,0.09818836051956453,0.1180469284091828,0.3162580140826172,0.13407460559143297,0.18218340849118428,0.24950493764890389,0.0974911975400145,0.15201374010888938,0.23384359927932247,0.07911761223497055,0.15472598704435192,0.21952049309464414,0.08551063413286045,0.1340098589617837,0.36902550888651503,0.10497722982392779,0.26404827906258727,0.2703907114312163,0.09628272862056249,0.1741079828106538,0.2446327015718743,0.08062030559296773,0.16401239597890657,0.2608951637741654,0.043847812288890516,0.21704735148527488,0.2111395379320054,0.10782719297819765,0.10331234495380777,0.28603210171748483,0.08202618824321131,0.20400591347427352,0.29240389847759785,0.05530797864551225,0.2370959198320856,0.2733708095280516,0.11240746131995676,0.16096334820809483,0.2363857500325074,0.11091835731479514,0.12546739271771223,0.22543629850038197,0.01802227625203629,0.20741402224834568,0.2599241194632041,0.10200863256309298,0.15791548690011112,0.18700412424048551,0.041491811159667026,0.1455123130808185,0.33726481953956106,0.1125882159855572,0.22467660355400385,0.395222141019922,0.19666195271495146,0.19856018830497052,0.3897256433556969,0.15574221026551802,0.2339834330901789,0.25653633061181935,0.0909403417566411,0.16559598885517823,0.31035286657465777,0.0964989990923446,0.21385386748231316,0.39771141566825235,0.17853437496710292,0.21917704070114943,0.2766880474304922,0.13115434754070335,0.14553369988978881,0.37276895833657897,0.15282126913403302,0.21994768920254595,0.16880348772201437,0.04710144927536232,0.12170203844665205,0.1675246625280984,0.014276313490723162,0.15324834903737522,0.31611344625825644,0.14110681319908952,0.1750066330591669
1550,0.07714671516754851,0.13207238914084152,-0.054925673973293024,0.24644378825348487,0.1393379510637664,0.10710583718971847,0.3726825612266205,0.13206231542523045,0.2406202458013901,0.3009649896271124,0.09461854161705487,0.20634644801005753,0.31659562162388877,0.1311073534378663,0.1854882681860225,0.22607819931342207,0.10240963855421686,0.12366856075920521,0.32397020132192256,0.1376545694612164,0.18631563186070615,0.2039527140445256,0.07769519079970613,0.12625752324481948,0.20900361907941004,0.07813474045194983,0.13086887862746022,0.21590058548708066,0.08405764634821669,0.13184293913886397,0.35822980582218966,0.10559758490335897,0.2526322209188307,0.2651347527338135,0.09002393262739608,0.1751108201064174,0.21832291187286523,0.07943179467260007,0.13889111720026515,0.2711390255398872,0.05576268273466867,0.21537634280521858,0.21129003286615175,0.13343075048425387,0.07785928238189789,0.270570084692979,0.07448042325011991,0.19608966144285908,0.26952538150446814,0.05430280634704839,0.21522257515741974,0.2628571481050521,0.09581960731731733,0.1670375407877348,0.25179742034105795,0.09858140958349322,0.15321601075756472,0.20379491615882905,0.01541651986758432,0.18837839629124473,0.2321998187468959,0.08553328861740747,0.14666653012948844,0.1763790542079181,0.03302826243326574,0.14335079177465238,0.3423265147785089,0.10857839846023007,0.2337481163182788,0.3813318020899574,0.20090688205313162,0.18042492003682578,0.36161879534977504,0.14297314989490315,0.2186456454548719,0.26165658959782223,0.1022647855220548,0.15939180407576745,0.3073781192882987,0.10024152336901787,0.20713659591928082,0.36445290248777984,0.15870372038238986,0.20574918210538998,0.3053750080139703,0.14370346172985746,0.1616715462841128,0.3338474401117533,0.12409533651490996,0.20975210359684335,0.18621253171633767,0.0492221433793489,0.1369903883369888,0.1238746083695361,0.006927054822441445,0.11694755354709466,0.2769406934688805,0.1131194928153496,0.16382120065353087
1560,0.1427331349206349,0.18152596686822878,-0.03879283194759385,0.25113260894451356,0.14622847886188678,0.10490413008262674,0.367920905050264,0.12121901381141306,0.24670189123885095,0.2913000757317337,0.09251821959628335,0.19878185613545038,0.3072567489111455,0.11617685690255387,0.19107989200859163,0.22842314958430426,0.10547130560068217,0.1229518439836221,0.3244174537336826,0.13526079677044867,0.18915665696323392,0.1901493539456591,0.06831779353832132,0.1218315604073378,0.2045771297576201,0.07947138901608686,0.12510574074153324,0.22090020339735342,0.08325578133161934,0.1376444220657341,0.3521425120473719,0.10331437327460766,0.24882813877276422,0.2532606323331301,0.0797020463149022,0.17355858601822793,0.2032828655990475,0.08427977927051183,0.11900308632853566,0.2401453879649939,0.03494824467514877,0.20519714328984515,0.24668061576701442,0.14142154601989446,0.10525906974711996,0.26538147636400083,0.07188880377431434,0.1934926725896865,0.25226208963750524,0.05269742325166007,0.19956466638584516,0.2641493145640109,0.08868468107733804,0.17546463348667288,0.25079365582770136,0.09263176589610958,0.15816188993159178,0.21297610866736666,0.017465893195382894,0.19551021547198374,0.25182277132924064,0.08765558838136882,0.1641671829478718,0.16630520825426431,0.03750853945499301,0.1287966687992713,0.2952493919997613,0.11010212911985438,0.1851472628799069,0.3883339186226403,0.1978388587807633,0.19049505984187698,0.3397017514300629,0.13692421149740228,0.20277753993266068,0.24494761541487,0.09416527906959939,0.15078233634527063,0.29293645168910937,0.12032650726745993,0.17260994442164945,0.3874814460446886,0.14990309250133635,0.23757835354335222,0.3237888219616367,0.14041697068871298,0.18337185127292377,0.3137799657608348,0.10957744577212088,0.2042025199887139,0.17912204876790092,0.038126800842901994,0.14099524792499893,0.14429471575490047,0.025081820193573183,0.11921289556132729,0.24291519459300945,0.08747259499238944,0.15544259960062
1570,0.19590104560342655,0.22083057760141092,-0.02492953199798438,0.26163149005703423,0.15186133636094196,0.10977015369609229,0.3687990334993885,0.12295103361870954,0.24584799988067893,0.2885797403667304,0.0894503334985272,0.19912940686820318,0.29641014660076515,0.10867242532544222,0.1877377212753229,0.2567261112785492,0.11729529466248154,0.13943081661606768,0.3368296804478747,0.13176833880731395,0.20506134164056075,0.169605685472819,0.04727135904143603,0.12233432643138298,0.19909501616959602,0.08210331708527875,0.11699169908431728,0.21422567161429246,0.07347428431453626,0.1407513872997562,0.3504634557494337,0.11270260406194403,0.2377608516874897,0.27275669248078993,0.08289870778864028,0.18985798469214965,0.20152226505271245,0.07345018598190424,0.12807207907080823,0.22313581284702783,0.03705827600230742,0.18607753684472042,0.2816439872419133,0.14319835717788015,0.13844563006403315,0.2553872752915572,0.07427280732526256,0.18111446796629463,0.24434183812748694,0.061595729102449835,0.1827461090250371,0.25860594800660136,0.08259763111999699,0.17600831688660437,0.20985496950649038,0.06952773910368427,0.1403272304028061,0.22271542838007066,0.02128906454392287,0.20142636383614781,0.23581592057632342,0.09339398997475769,0.14242193060156574,0.14924617848093488,0.03513375768550949,0.11411242079542538,0.30154946809304267,0.13687278993778254,0.16467667815526013,0.36341720370915237,0.18103710101460693,0.1823801026945454,0.3263609420876295,0.11056575527486763,0.21579518681276189,0.24827371913521304,0.08354074167364337,0.16473297746156967,0.3103326619170179,0.12748051027639973,0.1828521516406182,0.3673794270702354,0.13105964285171223,0.2363197842185232,0.30802190790498024,0.1333234621572692,0.17469844574771107,0.2816422336121973,0.09548364984654692,0.1861585837656504,0.15956274459209566,0.0346783210768503,0.12488442351524534,0.13318347523264887,0.019188436855775166,0.1139950383768737,0.2040440714415383,0.0472413456033291,0.1568027258382092
1580,0.11177248677248677,0.18511432350718066,-0.07334183673469388,0.25823327118162986,0.1432881648833989,0.11494510629823095,0.3570943829609522,0.11884377889806998,0.2382506040628822,0.27551762532743784,0.08908240170428582,0.18643522362315204,0.30741348214896724,0.10888103505747253,0.19853244709149467,0.2549453457515235,0.10799451619779912,0.14695082955372435,0.3330649818862773,0.12302747102096058,0.21003751086531675,0.14181245529842407,0.025733511301693674,0.1160789439967304,0.2192388949040452,0.08774520083251665,0.13149369407152853,0.2234722430132538,0.07252691115524044,0.15094533185801337,0.3355644516528032,0.11885946146318035,0.21670499018962283,0.27613679980131406,0.07607734453199672,0.20005945526931732,0.18662682445925918,0.06761740503523313,0.11900941942402607,0.2129378953118167,0.02771117755062799,0.1852267177611887,0.2992494671993864,0.14453582022166447,0.15471364697772189,0.2516841947007825,0.07739778495285686,0.17428640974792564,0.24939843330519093,0.07710539303863947,0.17229304026655146,0.24624357934701052,0.06808257007959635,0.17816100926741418,0.1633836854173472,0.04465562789989629,0.11872805751745091,0.2061896306942056,0.017042065349719016,0.18914756534448657,0.21557855069198747,0.08914939044683498,0.1264291602451525,0.13018105451877235,0.02798230299612878,0.10219875152264356,0.3289355892753234,0.14748108858153172,0.18145450069379168,0.37659333149837226,0.1865870673209252,0.19000626417744707,0.30949020431049007,0.10524600397186001,0.20424420033863006,0.2392513272929418,0.07093003930005234,0.16832128799288945,0.34273160754473,0.15514845760751986,0.18758314993721015,0.3526813024087099,0.12222860344422233,0.23045269896448753,0.30499033744157433,0.13215418573482765,0.17283615170674668,0.2815435666547228,0.09693768921985595,0.18460587743486684,0.18679041414011097,0.04953124328043693,0.137259170859674,0.1262593321608684,0.022595185129107024,0.10366414703176137,0.17415760148580525,0.017597855078130456,0.1565597464076748
1590,0.15665745464852607,0.25405683106575966,-0.09739937641723356,0.2412217906276904,0.13166333953804923,0.10955845108964116,0.32353906273304894,0.10448237031291949,0.21905669242012946,0.26055792619481294,0.08615181959971595,0.17440610659509695,0.30743003847690614,0.11145168090878788,0.19597835756811824,0.2648250108426384,0.10940038371913524,0.15542462712350316,0.31049818084942954,0.11395213621363887,0.1965460446357907,0.14947233894863515,0.02098480511329265,0.1284875338353425,0.21806629605695807,0.09656679605196525,0.12149950000499282,0.2110391479713129,0.05814672873618327,0.15289241923512964,0.33799250809272735,0.11493721644484128,0.22305529164788607,0.2685666011906106,0.060130726332663524,0.20843587485794707,0.17024838400513403,0.0606182790024108,0.10963010500272323,0.205086536808986,0.037390095444884794,0.16769644136410122,0.33555758373101213,0.17997494987547757,0.15558263385553459,0.2574974405967884,0.08030261810840415,0.17719482248838425,0.26014979959829265,0.08380352858865493,0.17634627100963773,0.2506417209049022,0.05493773814848251,0.19570398275641973,0.1861150666163463,0.04819021099669218,0.13792485561965412,0.18207155888416418,0.019850142845681318,0.16222141603848286,0.20485696877224063,0.08303081814783904,0.12182615062440158,0.12563390769075064,0.031002288031750508,0.09463161965900013,0.3011745967802098,0.13165629709204302,0.16951829968816676,0.3619270887709874,0.19666432550943896,0.1652627632615484,0.3116860518109527,0.10496703466676978,0.20671901714418295,0.23864639346919225,0.0718962817216045,0.16675011174758775,0.3137534658758874,0.14731992987429596,0.1664335360015915,0.3337396001352143,0.12081563713902395,0.21292396299619037,0.2793089973225707,0.11431890411628041,0.16499009320629027,0.26298379265398536,0.08014007245962877,0.1828437201943566,0.18365909775082784,0.0537726314884101,0.12988646626241776,0.08338962717944537,-0.0011909060203356666,0.08458053319978104,0.17927413386211616,0.011847341888815964,0.16742679197330018
1600,0.13376716427311666,0.2539190444696397,-0.12015188019652305,0.24737214338695943,0.13086514230335572,0.1165070010836037,0.3092932464278257,0.09819750618978015,0.21109574023804553,0.24097494416661838,0.08576994286866658,0.1552050012979518,0.29890021832277774,0.10712937556153546,0.1917708427612423,0.26883678705058184,0.11085219462352154,0.15798459242706028,0.3018350960912084,0.11728708354480594,0.18454801254640243,0.13754543139757602,0.009127636075246234,0.12841779532232978,0.2082518434195379,0.09460390552448121,0.11364793789505669,0.21607226415904146,0.06645011426053075,0.1496221498985107,0.329036905886131,0.11674396487894499,0.21229294100718601,0.2806824938098786,0.06741493757196722,0.21326755623791138,0.1571884855879857,0.061666406306074284,0.0955220792819114,0.18157670389283764,0.0391019434409506,0.14247476045188703,0.36305689193978263,0.19194415181540583,0.17111274012437677,0.24093828079695878,0.07939340354092539,0.1615448772560334,0.2685997552152352,0.09283380850021423,0.175765946715021,0.24472640877828278,0.05101715633377385,0.19370925244450893,0.17242866611906266,0.03784969221059709,0.13457897390846554,0.16926253954854487,0.02168673017689144,0.1475758093716534,0.19921840999042534,0.08351083166501969,0.11570757832540564,0.11913488543575619,0.02946247519491645,0.08967241024083974,0.347638124226012,0.1442079584620205,0.20343016576399148,0.34909027059348335,0.17510036920682226,0.1739899013866611,0.3321336732523678,0.12629299510836992,0.20584067814399787,0.23997394448854703,0.06638374482941589,0.17359019965913114,0.31429432901886184,0.14181804617852214,0.1724762828403397,0.3461381455285114,0.1498469481448384,0.19629119738367298,0.2935143320317628,0.11822972160230558,0.17528461042945723,0.22481699010387726,0.05401236972066865,0.17080462038320862,0.1696609039693803,0.04778146905775599,0.12187943491162431,0.12439581173784926,0.023168800009317602,0.10122701172853166,0.184144893940875,0.007901020792894946,0.17624387314798007
1610,0.09022463151927437,0.24925988914084152,-0.15903525762156714,0.23987473478367913,0.12042114705176678,0.11945358773191236,0.29962078274617426,0.09361110282492617,0.2060096799212481,0.22221471341009486,0.07738903584706909,0.14482567756302575,0.27549288188274146,0.09505098245249989,0.18044189943024158,0.2551327947543683,0.10922763659886649,0.1459051581555018,0.28025613951163925,0.1037547812255105,0.17650135828612876,0.10172740674906623,-0.01164470984724022,0.11337211659630646,0.20947294392210064,0.08980509467095193,0.1196678492511487,0.19923937973752007,0.05732183365383508,0.14191754608368498,0.32581982639587037,0.1189509423965527,0.20686888399931772,0.28833924123034776,0.058830612690313304,0.22950862854003448,0.1520016803813368,0.06387876766405884,0.08812291271727796,0.16352232294029462,0.02984843508845966,0.13367388785183495,0.37121274643545465,0.18702151106623233,0.18419123536922233,0.2538319456475827,0.08298372720699308,0.17084821844058962,0.26495510170138065,0.09103136824559468,0.173923733455786,0.2182181694951367,0.04443968925554865,0.17377848023958806,0.18884568666689924,0.03261045373961746,0.15623523292728178,0.17688620832795554,0.02887610622556013,0.1480101021023954,0.2102817615344048,0.09908759030654303,0.11119417122786178,0.09676783887629808,0.02693045901603791,0.06983737986026017,0.3482181489936291,0.1457577995613446,0.20246034943228444,0.34487381478915347,0.18312990575260296,0.16174390903655053,0.32261280993904107,0.13188342949948487,0.1907293804395562,0.24661789344699758,0.07196028495892953,0.17465760848806805,0.3180928046551531,0.13598356273390777,0.18210924192124536,0.3242301497533742,0.14122645007421583,0.1830036996791584,0.3045751374586708,0.10570961035313368,0.19886552710553712,0.22563402175173664,0.04419587295157876,0.18143814880015788,0.15986646884272998,0.04374704339225046,0.11611942545047951,0.06867072758825517,-0.00467044806019171,0.07334117564844687,0.16308946949491,-0.017829663040594322,0.18091913253550432
1620,0.11293186255983875,0.3202042391030486,-0.20727237654320987,0.22531116362729678,0.10534635330499131,0.11996481032230545,0.2903286549533156,0.08816335053545327,0.20216530441786237,0.2152057736329135,0.07310257680978463,0.14210319682312886,0.244772063514489,0.08308737988384081,0.1616846836306482,0.26520174658365003,0.11697552871645214,0.1482262178671979,0.2586985732648065,0.09249957705478454,0.16619899621002196,0.06069034640579057,-0.03022596900042005,0.09091631540621062,0.2270177045307679,0.09140422278236879,0.1356134817483991,0.190237764492454,0.058692122566009926,0.13154564192644405,0.30780189422707666,0.1161664914870321,0.19163540274004454,0.28647279733279146,0.05700556170177538,0.2294672356310161,0.13480627060894823,0.058937897665621,0.07586837294332724,0.1611128032957328,0.028354396777777967,0.13275840651795484,0.29472976449970145,0.17981960026603622,0.11491016423366524,0.25619984106642996,0.09444376830062785,0.1617560727658021,0.2554493535982818,0.09329481378098453,0.16215453981729727,0.21532066759178561,0.04919049031609863,0.16613017727568696,0.19871524485194078,0.03772283413623923,0.16099241071570153,0.1823942261740729,0.03681372155731443,0.14558050461675848,0.18763536381184495,0.09898518742287783,0.08865017638896712,0.06653184267884059,0.014814373032310767,0.05171746964652982,0.33831296719036746,0.16118160929830058,0.1771313578920669,0.3347846926282021,0.18273127627869895,0.15205341634950315,0.3215328396589393,0.12455288954196554,0.19697995011697375,0.2871319426737456,0.09806741192586774,0.18906453074787782,0.30044170490009575,0.11830448729904136,0.18213721760105436,0.27311071316199165,0.10887794333864756,0.16423276982334412,0.2770269238871267,0.0896435080735026,0.18738341581362405,0.22744983996911897,0.03310189873308165,0.19434794123603732,0.1809873994753365,0.06168558895626371,0.1193018105190728,0.08492411977777518,0.009937805005881737,0.07498631477189345,0.18249430953345155,-0.011484269176523159,0.19397857870997473
1630,0.06327160493827161,0.2624893707482993,-0.1992177658100277,0.21553834404653066,0.09876318632808886,0.11677515771844181,0.27546572502461,0.08282932613429586,0.19263639889031411,0.20454755116182777,0.0714098760187849,0.13313767514304287,0.24196631780644107,0.08055315795399107,0.16141315985245,0.24471651094922706,0.10555216595485052,0.13916434499437652,0.23851776661591323,0.08126770779249821,0.15725005882341503,0.07563222827523683,-0.02524534171060463,0.10087756998584146,0.19939601173740062,0.08090076133333904,0.11849525040406159,0.19117780990355637,0.0680632656842599,0.12311454421929648,0.2900431580361712,0.12279885915652673,0.16724429887964445,0.2862761810149541,0.053888863802277365,0.23238731721267677,0.1358860633900638,0.05571540757691545,0.08017065581314835,0.12126384069944135,0.012631260114111855,0.1086325805853295,0.22432969070863695,0.18504565822114988,0.039284032487487075,0.2371439207909451,0.09504871815064325,0.14209520264030184,0.2240738765482094,0.08644843339558411,0.1376254431526253,0.21634191073490017,0.0532534216696407,0.16308848906525947,0.18990812303964633,0.02973553262948245,0.16017259041016388,0.19789795341730823,0.04270196356127016,0.15519598985603805,0.1923766173255439,0.08693236801548332,0.10544424931006058,0.06797767632845003,0.011138340978178755,0.056839335350271275,0.31743767065037376,0.1527404771496352,0.16469719350073855,0.3152732035572935,0.18009747439754747,0.13517572915974602,0.3245075915557925,0.13204639176681482,0.19246119978897766,0.26260425043434454,0.09461536635143351,0.16798888408291104,0.26893331841297075,0.09833140611983537,0.1706019122931354,0.294878348045884,0.11192845337503611,0.18294989467084785,0.2614706627629727,0.08605477586833275,0.17541588689463994,0.22081838182727742,0.03681489213278149,0.18400348969449595,0.18650281684083775,0.07142626757837699,0.11507654926246076,0.081010726889435,0.02348618083136305,0.05752454605807195,0.1563028026420522,-0.014696066246805658,0.17099886888885785
1640,0.0014192019400352733,0.20892384731670446,-0.20750464537666918,0.21702026229168855,0.09273044612795933,0.12428981616372922,0.2693971303284312,0.076747680696835,0.19264944963159622,0.2077495231904299,0.06960025229608748,0.13814927089434242,0.2313680604151444,0.08395493146783989,0.14741312894730452,0.22919683615486963,0.10610532428677492,0.12309151186809471,0.21514980038930406,0.07564788400994844,0.1395019163793556,0.03291495631611981,-0.03846160083945708,0.07137655715557689,0.19517208815318535,0.08434009931427218,0.11083198883891317,0.20330209270020194,0.06360171385562033,0.1397003788445816,0.273234489455393,0.12062713991532296,0.15260734954007008,0.2694198595651487,0.04565920089107644,0.22376065867407224,0.13836863682230602,0.04771670797252281,0.0906519288497832,0.10757416164541604,0.009992019316996472,0.09758214232841957,0.21938034924534072,0.15959502298688752,0.0597853262584532,0.2203306104624108,0.09486615932016523,0.12546445114224555,0.19551685923429735,0.07027528342785448,0.12524157580644288,0.19616041966480816,0.05350781407129783,0.14265260559351034,0.18977175060971163,0.02407131960940399,0.16570043100030762,0.20770529488302003,0.04221185811011152,0.1654934367729085,0.19294239325779414,0.09378824107686873,0.09915415218092541,0.03921643045359416,0.0057020064556472455,0.033514423997946914,0.3593617116512242,0.1855351894125897,0.1738265222386345,0.3003910365315439,0.18148555917274892,0.118905477358795,0.34307147966976664,0.1462544918201228,0.19681698784964383,0.2686701056363109,0.10242169668452908,0.1662484089517818,0.25675457246944433,0.09500696283586357,0.16174760963358076,0.31287963234803884,0.12296783747144534,0.18991179487659354,0.28396778536603234,0.10065699291412382,0.18331079245190854,0.2444170946562322,0.03854762238597475,0.20586947227025745,0.1892685889992689,0.05758127983486002,0.1316873091644089,0.11407947914604176,0.04798565089274275,0.06609382825329901,0.1566211894820628,-0.02664674421527419,0.183267933697337
1650,0.027376228269085413,0.22740496661627613,-0.20002873834719073,0.21153951703578716,0.08875827796395411,0.12278123907183304,0.26063076097008026,0.07707022044566417,0.18356054052441606,0.1942358067360481,0.06730684653489774,0.12692896020115035,0.20730288587833529,0.08167126196746571,0.12563162391086957,0.20012386336070334,0.09260164514066026,0.10752221822004307,0.2015766619802392,0.07767218731708835,0.12390447466315087,0.028437095050349585,-0.04445586930678296,0.07289296435713255,0.19922625594323595,0.09872226668207308,0.10050398926116287,0.21723632930062925,0.06997580796274991,0.14726052133787934,0.2521462284602901,0.11720422832497458,0.13494200013531554,0.25124837250607723,0.0351454020004064,0.21610297050567082,0.13832641618570324,0.04633398212378246,0.09199243406192079,0.07760661188526194,-0.0012575106054598761,0.07886412249072182,0.1678673896896406,0.17162005369270877,-0.003752664003068155,0.20991938774779675,0.09448314373465252,0.11543624401314423,0.18914233131274416,0.06554048801476663,0.12360184329797755,0.18065350377318115,0.049497230612681596,0.13115627316049958,0.1585995502881264,0.024264778172799727,0.13433477211532668,0.18639006812640185,0.03932878227108936,0.1470612858553125,0.179592897335989,0.08490095081077483,0.09469194652521415,0.018098222708986218,-0.004471240561417206,0.022569463270403423,0.35411910836578486,0.20051885173746326,0.1536002566283216,0.2785708184242746,0.17988866848264537,0.09868214994162926,0.3578264700439446,0.1484448151759302,0.20938165486801438,0.29398648292920104,0.12226476487584921,0.17172171805335185,0.24330448729904136,0.09825680430701132,0.14504768299203005,0.33221200576883264,0.14751461800198612,0.18469738776684652,0.3018671787466456,0.09935644002649953,0.20251073872014605,0.2259179056293827,0.030091691030481166,0.1958262145989015,0.20751354663914334,0.0598713069281383,0.14764223971100504,0.1078250387262838,0.0440780815057245,0.06374695722055929,0.1390791917442851,-0.03404784181201212,0.17312703355629722
1660,0.02549248866213152,0.20334152179390275,-0.17784903313177122,0.19391645117432219,0.07739847291853214,0.11651797825579006,0.24485987232646242,0.0714136562956776,0.17344621603078483,0.1872880101433325,0.06464121822967954,0.12264679191365295,0.19324987472378527,0.07062929498740615,0.1226205797363791,0.16807743481552812,0.08033843733690099,0.08773899747862714,0.18693984066146688,0.06453852301697031,0.12240131764449656,0.0346178734943374,-0.03185266036208885,0.06647053385642625,0.19305798658215967,0.08542710700463761,0.10763087957752206,0.21639363825838268,0.0643449568866701,0.1520486813717126,0.24544620301715553,0.11781695999329139,0.12762924302386414,0.22316328373710234,0.03485000714968429,0.18831327658741806,0.12562222663193315,0.03682589476084121,0.08879633187109195,0.055473404246267885,-0.005935313926717251,0.061408718172985134,0.19555360289727022,0.15255574380907533,0.04299785908819489,0.2047522569282866,0.08936075772653403,0.11539149920175257,0.18852223401351198,0.07152090161785736,0.11700133239565462,0.17265437807486483,0.045256132739567384,0.12739824533529745,0.14440413176748185,0.010876494150257047,0.13352763761722478,0.1844994122222881,0.04142001513920041,0.1430793970830877,0.18118270210489126,0.07609174274347566,0.10509095936141562,0.016346956700896777,0.0038278445873410035,0.012519112113555775,0.2984665711770586,0.18618981543649196,0.11227675574056667,0.2908832490200359,0.17816127409572802,0.11272197492430786,0.38706024355953783,0.16355058873571662,0.2235096548238212,0.3041072529087923,0.12795692375665968,0.1761503291521326,0.24088614519999502,0.11136651870640457,0.12951962649359047,0.3009817074668485,0.13757238820547432,0.1634093192613742,0.326873818893431,0.10734598675634172,0.21952783213708926,0.229217190207391,0.03217581413222411,0.19704137607516692,0.18941373156151894,0.0536086741495721,0.13580505741194684,0.0898624488987759,0.02314841775469083,0.06671403114408507,0.13117537808437252,-0.04373629749619472,0.17491167558056722
1670,0.01987473230032754,0.14861662257495592,-0.12874189027462837,0.1773252394983746,0.06466652134981582,0.11265871814855878,0.2309421889449035,0.06134967037556305,0.16959251856934046,0.1692175174150807,0.054695260223247714,0.11452225719183298,0.1543270514945949,0.05371976538579555,0.10060728610879936,0.16751508780699367,0.08192624065511589,0.0855888471518778,0.18511388407606402,0.06430906308398039,0.12080482099208363,0.016758326859545012,-0.025842173635922793,0.042600500495467805,0.18471855487890992,0.0804457016834354,0.10427285319547451,0.18215735187742144,0.051633407413378164,0.13052394446404325,0.220349933628677,0.10544035204912526,0.11490958157955172,0.2016455562830673,0.026760515680386534,0.17488504060268076,0.12399567660681188,0.035786211584498274,0.08820946502231361,0.034713418608094015,-0.00971295065759807,0.04442636926569208,0.23974085743275061,0.18651419749790035,0.053226659934850255,0.17127597883749401,0.08053350133518518,0.09074247750230884,0.18508186911427327,0.06370189048322393,0.12137997863104934,0.15657255372317513,0.037197312073353174,0.11937524164982197,0.136982934417547,-0.00581961416116684,0.14280254857871386,0.171796785884963,0.030384793824322485,0.14141199206064053,0.22276083294505572,0.09910935091932188,0.12365148202573384,0.01737892046830552,0.005356813671802991,0.012022106796502528,0.2647412082419468,0.18131089327544275,0.08343031496650404,0.2802507569214415,0.1756817038562656,0.10456905306517592,0.3962220374702732,0.18693981720605335,0.20928222026421983,0.29928017004214924,0.12793008368939435,0.17135008635275487,0.20674959901525608,0.07527322913946809,0.13147636987578798,0.2740441130887701,0.12269179438533041,0.15135231870343965,0.29887834945795033,0.09204159326887557,0.20683675618907474,0.22737367600194563,0.04346019826865455,0.1839134777332911,0.18769621124156022,0.05645508106480884,0.13124113017675137,0.08877345415157409,0.012305058293248232,0.07646839585832586,0.15016408093728617,-0.03484380891203865,0.1850078898493248
1680,0.09155131960191484,0.14368386243386244,-0.05213254283194759,0.1516370884148493,0.05410334537163217,0.09753374304321713,0.24209684395787967,0.07062501864391611,0.17147182531396354,0.15789208335210536,0.0487933338911308,0.10909874946097456,0.15545950432561662,0.05358289974150053,0.10187660458411608,0.1579662150738402,0.06549688687636451,0.09246932819747569,0.1802991146346823,0.06077187987966966,0.11952723475501263,0.0070014223413002825,-0.017525450502684933,0.024526872843985217,0.17627070771047934,0.06684811991891665,0.1094225877915627,0.17981351927668845,0.051257598613171314,0.12855592066351712,0.18698035732833745,0.08764540465542658,0.09933495267291087,0.1955673838928902,0.02909262980439969,0.16647475408849052,0.10773123187151416,0.0279996706790345,0.07973156119247966,-0.024820094304787217,-0.025738978915001473,0.0009188846102142533,0.2396267725633171,0.21351832882657643,0.026108443736740667,0.15231491756215948,0.06803896020217495,0.08427595735998454,0.19298765771352228,0.07175050032631942,0.12123715738720285,0.14424141012371552,0.04330181132900285,0.10093959879471268,0.1491613095559016,0.0011845372693165203,0.14797677228658507,0.1516693235847115,0.023022747171864807,0.12864657641284669,0.214363796484509,0.08782967328359967,0.12653412320090934,0.007545444358899287,0.004232678009231648,0.003312766349667639,0.2155267594706295,0.1712770243050893,0.04424973516554019,0.2525293989237004,0.17475394121164378,0.07777545771205664,0.36710979513709546,0.1753612100086453,0.19174858512845017,0.30587456810718683,0.13609772262029254,0.1697768454868943,0.2046452062118443,0.07552345605331542,0.12912175015852886,0.2950771926418142,0.12860332725492696,0.16647386538688724,0.29274651735749635,0.08242940837055378,0.21031710898694256,0.22176696941843618,0.042115211848343694,0.1796517575700925,0.18844073882939835,0.054320947834688,0.13411979099471036,0.06928219522705832,-0.01201679497781246,0.08129899020487077,0.1386714331597101,-0.03245311474494142,0.1711245479046515
1690,0.16357434177374652,0.1663438523557571,-0.002769510582010582,0.13532814688083653,0.04005570130800847,0.09527244557282805,0.24357903528920444,0.067444366554306,0.17613466873489841,0.1432402455167028,0.05114788283678631,0.0920923626799165,0.14107095159150462,0.05080805917893858,0.09026289241256603,0.1404452465138161,0.05648463285723737,0.08396061365657873,0.15926852840344502,0.05189294721838168,0.10737558118506332,0.01600417782347723,-0.005801271187127892,0.02180544901060512,0.1342126398167208,0.036322033874126795,0.09789060594259401,0.1591545034770165,0.05642784837423438,0.10272665510278213,0.13869748303552795,0.06584054301557368,0.07285694001995428,0.17156984488948093,0.03339278860265065,0.13817705628683027,0.09716973962533407,0.015759908127894753,0.08140983149743931,-0.021318122956970675,-0.03443434994869561,0.013116226991724933,0.2417652570307835,0.21750158990615912,0.02426366712462437,0.1563956443610799,0.0770505652164575,0.0793450791446224,0.19282133423967573,0.07068928424862467,0.12213204999105107,0.135978708182527,0.03287539639754645,0.10310331178498056,0.1383593445243298,0.0019599572488289414,0.13639938727550086,0.1343761009931176,0.012683440714681886,0.12169266027843571,0.2005342870455232,0.0761967056992325,0.12433758134629071,-0.02394661982165642,-0.0043808759583166155,-0.019565743863339802,0.2045435895140474,0.17277091446219955,0.03177267505184787,0.2643577794440068,0.18693349531610368,0.07742428412790311,0.33433504489748567,0.16856375001035778,0.1657712948871279,0.30680571197923817,0.1270464260901971,0.1797592858890411,0.20365828639635944,0.08695773807303517,0.11670054832332426,0.23047843179454908,0.11379291388040551,0.11668551791414358,0.27986615906433465,0.07170747940028026,0.20815867966405438,0.2114934888463063,0.04229869776926126,0.16919479107704505,0.17888820797316476,0.05309798735647013,0.12579022061669462,0.03927660466578926,-0.026112579927555644,0.0653891845933449,0.1269497702866878,-0.031193531719987153,0.15814330200667495
1700,0.14404407596371882,0.12075814121945075,0.02328593474426808,0.1283999830637915,0.034311503919634556,0.09408847914415693,0.23592943650627926,0.06567692330638666,0.17025251319989262,0.1230458316438506,0.04752863539139147,0.07551719625245913,0.13764268795295354,0.05103543274929967,0.08660725520365387,0.1293453251688879,0.0567676440968266,0.07257768107206128,0.1559608051321242,0.047997962084662935,0.10796284304746126,0.00975203904059268,-0.0022056832022627716,0.011957722242855452,0.11354380198771197,0.034751436148283826,0.07879236583942814,0.14868105766623782,0.052172520316181865,0.09650853735005595,0.10802373549050456,0.060499390603574045,0.04752434488693052,0.1414866075124367,0.02871727137943751,0.11276933613299918,0.07443814887840879,0.01554880494488096,0.05888934393352783,-0.01609409378408594,-0.024044147300606295,0.007950053516520355,0.2154844723210688,0.19454140309825377,0.020943069222815032,0.1434089103027613,0.07781301680257158,0.06559589350018971,0.1966594291850692,0.07230370666324377,0.12435572252182543,0.10416312706119836,0.02329756839436149,0.08086555866683687,0.12186303768001953,-0.01386083034952571,0.13572386802954525,0.13308368768596973,0.009036428264956937,0.12404725942101279,0.21826150624401583,0.0693421126738929,0.14891939357012293,-0.03105469950154885,-0.011805231749061111,-0.019249467752487738,0.18221543350790026,0.16659020037897437,0.01562523312892589,0.2522494091741726,0.18254619830867208,0.06970321086550052,0.3226929100365422,0.15995160849282,0.1627413015437222,0.3225670253256681,0.1305707333841918,0.19199629194147627,0.20105343976525297,0.10128439454412076,0.09976904522113221,0.23680636864150542,0.12152212029162314,0.11528424834988227,0.27756576798258603,0.06537720613152681,0.21218856185105922,0.22609273655403053,0.07385135217006722,0.15224138438396334,0.15250182772115425,0.04410721197264869,0.10839461574850556,0.0017412268952585051,-0.031228525838875365,0.03296975273413387,0.13745653600703803,-0.008333915180628674,0.1457904511876667
1710,0.1909466332829428,0.10903840702947845,0.08190822625346435,0.12875595707612042,0.0352947449140409,0.09346121216207952,0.23799891119529876,0.06709572532291262,0.17090318587238612,0.11206473025128776,0.04456694535086534,0.06749778490042242,0.11819231389031763,0.03602656959507637,0.08216574429524127,0.12170585943530068,0.05522762189698391,0.06647823753831678,0.14180818316347465,0.03385506299452991,0.10795312016894473,-0.0029663195418666243,-0.01397527364257228,0.011008954100705657,0.10881917013667482,0.026600304989821785,0.08221886514685303,0.13372407678223922,0.04442185636985448,0.08930222041238473,0.08780359043604959,0.05408333722444942,0.03372025321160017,0.11892182760982291,0.02191378233350643,0.09700804527631648,0.07780524464747879,0.01946265795795669,0.05834258668952211,-0.019898956725639773,-0.02820295098090932,0.008303994255269549,0.17627325996300738,0.15717496735230865,0.019098292610698734,0.14888925480201315,0.0955695477552423,0.05331970704677086,0.19141662403121096,0.07409349187094022,0.11732313216027075,0.08842477837095188,0.012685639870360898,0.07573913850059098,0.11904203125148662,-0.004866592877553415,0.12390862412904004,0.12646115957903256,-5.2324425390601836e-05,0.12651348400442317,0.21290455539227984,0.05844004567168611,0.15446450972059372,-0.02930343349345941,-0.013205883097120261,-0.016097550396339148,0.1675656118049028,0.1610529221312087,0.006512689673694105,0.25445373525308224,0.2010824688452084,0.05337126640787388,0.3278303645659265,0.16190991777310682,0.16592044679281973,0.3309762248619543,0.15083085492840412,0.18014536993355018,0.1847358474144255,0.09255131983040521,0.09218452758402029,0.22923155921065713,0.1280816526091335,0.10114990660152362,0.2763690150906876,0.06740741193028303,0.20896160316040457,0.24201100569325654,0.08772531119039088,0.15428569450286567,0.13331075560142777,0.03876112759643917,0.0945496280049886,0.041760327979594454,0.003165072968471564,0.03859525501112289,0.12740500761056262,-0.008987446062755722,0.13639245367331834
1720,0.18474623645754598,0.0754893392542202,0.10925689720332578,0.10093039375116633,0.012413613575312026,0.08851678017585429,0.24555342600602573,0.0828703427497539,0.16268308325627182,0.10819769200568953,0.043716304205578406,0.06448138780011113,0.1132210004878598,0.035136942907158734,0.07808405758070106,0.1023251027294045,0.040187596021670574,0.06213750670773392,0.1449136705616518,0.048653284096676526,0.09626038646497527,0.0060283268108902366,-0.00413889965601073,0.010167226466900967,0.08080375802238779,0.012228123256971757,0.06857563476541603,0.11193240047609426,0.03398609612121352,0.07794630435488076,0.05715176019797999,0.03948069323488968,0.0176710669630903,0.1158183001813762,0.020093435084629685,0.09572486509674652,0.07202418398064606,0.021317199420732867,0.050706984559913196,-0.01674411956390417,-0.03409402231528292,0.01734990275137875,0.1804968274696947,0.14895114740250598,0.031545680067188706,0.14941187419906787,0.10147228327403154,0.04793959092503633,0.1789875600888746,0.06360607369937755,0.11538148638949704,0.08824385669901522,0.012666353803809274,0.07557750289520594,0.10530647325038929,-0.00974745728847209,0.11505393053886138,0.12261182601779728,0.006648690319632473,0.11596313569816481,0.2107566549074022,0.05366295114870435,0.15709370375869786,-0.041838811235573294,-0.022070650661288164,-0.019768160574285126,0.16356698446801843,0.15474352088089163,0.008823463587126807,0.2722235931701483,0.20766934634257458,0.06455424682757377,0.34224285797147885,0.17659861841142172,0.1656442395600571,0.3366477375371761,0.17228845639676227,0.16435928114041382,0.16420946945677448,0.08753434791798774,0.07667512153878672,0.2208122450841522,0.11853009395991995,0.10228215112423225,0.26940220361285044,0.06916285303447076,0.2002393505783797,0.2545261302992378,0.10306542657880115,0.15146070372043668,0.10838655227282501,0.024400077409366533,0.08398647486345848,0.02776354255232416,-0.003514483047787652,0.03127802560011181,0.15226431693454917,0.017447040259178058,0.1348172766753711
1730,0.1784297052154195,0.06556870433358529,0.11286100088183422,0.0939002990495337,0.011184170290440294,0.08271612875909341,0.23798586045401665,0.0806274796408436,0.15735838081317305,0.09734960385652591,0.038654292144280754,0.05869531171224516,0.11508745052417334,0.03528815736900082,0.07979929315517253,0.08360409300410918,0.04040261105434551,0.04320148194976367,0.13444796412646742,0.03884678882491235,0.09560117530155508,0.021941682384862524,0.011607407851907834,0.010334274532954692,0.07131312526123135,0.007992787518526919,0.06332033774270443,0.09551510405925845,0.03680518553335015,0.0587099185259083,0.03855159000532686,0.0242710351353489,0.014280554869977959,0.10005324633296456,0.015096182068591812,0.08495706426437274,0.0747674698439103,0.022544764429958074,0.052222705413952235,-0.03244173165506433,-0.03765214772261256,0.005210416067548229,0.21348920077480618,0.1627287158898377,0.05076048488496847,0.1427824829432779,0.10043062406483344,0.042351858878444455,0.18039227029733937,0.06682226348169266,0.1135700068156467,0.09739096254921391,0.01938892557323241,0.0780020369759815,0.1348659903017002,-0.008182345796081989,0.1430483360977822,0.11739508080635427,-0.0058934744464947866,0.12328855525284907,0.2274521650529679,0.054183925819351074,0.1732682392336168,-0.03744528423282259,-0.026075609870706326,-0.011369674362116267,0.09819763364815064,0.11392730853587574,-0.015729674887725108,0.27416216626645534,0.20191769250481678,0.07224447376163856,0.36130115703209803,0.19685841893455822,0.16444273809753981,0.3389435955986419,0.17369239837679532,0.16525119722184659,0.123057244457707,0.0584349783033061,0.06462226615440088,0.227729697674337,0.11954303172507044,0.10818666594926656,0.2668453654828379,0.0577830152677582,0.20906235021507968,0.2449225464383825,0.09565501877268691,0.14926752766569557,0.10443813701457877,0.03332634498774352,0.07111179202683525,0.02851477422285375,-0.005631325778310952,0.0341461000011647,0.12145620086299591,0.020899023892977337,0.10055717697001858
1740,0.14279809145880573,0.01885314310909549,0.12394494834971026,0.07899329922046396,0.0011165352280977973,0.07787676399236616,0.2293611848581571,0.07225076812934403,0.15711041672881304,0.09987685548111104,0.04455192772661059,0.05532492775450046,0.10969119137128339,0.034108243064554226,0.07558294830672915,0.07692208737328815,0.032891786793298884,0.044030300579989266,0.11016410274360186,0.030798189988935364,0.07936591275466649,0.061452604571278435,0.035577994417675306,0.02587461015360313,0.06457424818867714,0.00448640313149512,0.060087845057182024,0.09751662613724035,0.03232897820832369,0.06518764792891665,0.025419311434449622,0.022186985121960285,0.0032323263124893393,0.09794503021682359,0.026807553076998336,0.07113747713982525,0.078083900849057,0.012540584586934403,0.0655433162621226,-0.05055737158162163,-0.038332802989437934,-0.012224568592183696,0.24379936597940646,0.20567560088743464,0.03812376509197182,0.13925301222070288,0.09838489128800625,0.04086812093269664,0.1617152289026809,0.06074603309475557,0.10096919580792531,0.08107586863066173,0.016686121103640567,0.06438974752702116,0.10458496795247897,-0.0026735339170919055,0.10725850186957087,0.10064603223882262,-0.00911491490304284,0.10976094714186548,0.20039988326071262,0.04529023537302811,0.15510964788768453,-0.07026028620277094,-0.03650910694470048,-0.03375117925807046,0.055889396177431626,0.09750757202751294,-0.04161817585008132,0.24088135078444586,0.18530101270868726,0.05558033807575858,0.3837789016343182,0.21559079346051754,0.16818810817380064,0.33654657112979136,0.17848438269393754,0.1580621884358538,0.11490077958894401,0.05128874631653549,0.06361203327240852,0.22258547101021242,0.09668759993403038,0.12589787107618206,0.2486452574087247,0.05770821821201454,0.19093703919671015,0.2362294681850992,0.09341164373958155,0.14281782444551766,0.10898862512363997,0.039712617726744934,0.06927600739689502,0.003412571774653793,-0.02210892276872547,0.02552149454337926,0.1425255896440491,0.029299967882029297,0.1132256217620198
1750,0.1384952128999748,0.05086687452758881,0.087628338372386,0.07047030910148709,0.0025655219566966237,0.06790478714479047,0.23729976434090028,0.08826962085732185,0.14903014348357843,0.09320044881242773,0.0483492412881689,0.04485120752425883,0.11055322417930283,0.04580032185501513,0.0647529023242877,0.053408263928196004,0.01216397009637084,0.041244293831825166,0.09916363799000877,0.025524500681573786,0.07363913730843498,0.05775484155572026,0.03930819395091382,0.018446647604806445,0.08731153897179343,-0.004559155614708555,0.09187069458650199,0.07830117673167775,0.03278329859631749,0.045517878135360255,0.02654852920576444,0.02445209114931499,0.0020964380564494536,0.07641413229173723,0.019668217019258992,0.05674591527247823,0.08036381522560597,0.019977749724510347,0.060386065501095626,-0.056262964355785317,-0.04404520231626987,-0.012217762039515441,0.2626840528771233,0.1749843436721735,0.08769970920494982,0.13137434583085744,0.09234255195767499,0.039031793873182466,0.16012430871806183,0.0640905812101479,0.09603372750791392,0.07110221707110773,0.012834418098044852,0.058267798973062876,0.09337071417924411,-0.007552812602081107,0.10092352678132523,0.11441258855908998,-0.010013150872248171,0.12442573943133814,0.1969015447475001,0.038937416477648014,0.15796412826985207,-0.07600566766790647,-0.04465095768406366,-0.03135470998384281,0.023633677991137372,0.06643055369052416,-0.042796875699386776,0.23447243287364394,0.1773236776416321,0.05714875523201184,0.4087563216930399,0.24598739942604136,0.1627689222669985,0.3441154700986166,0.18449655776137322,0.15961891233724337,0.11009984209282953,0.053620052967287106,0.05647978912554242,0.21329591935798928,0.06359985917123911,0.14969606018675016,0.23211052867780177,0.047453389222507504,0.18465713945529424,0.2220629702908598,0.09226745323272766,0.12979551705813214,0.10189276652474949,0.051270266202210465,0.050622500322539024,0.0034620715358902386,0.0017819914045120488,0.0016800801313781898,0.12087249165630978,0.0422309421736884,0.07864154948262138
1760,0.16538525132275134,0.07144628684807257,0.09393896447467875,0.06653577695640651,0.004666866346655961,0.061868910609750555,0.21285013274468276,0.0748553232109298,0.13799480953375295,0.08991695253787123,0.053003632119694756,0.03691332041817647,0.08762822875988689,0.030581745213565593,0.057046483546321296,0.03640002352301212,0.010375853628057072,0.026024169894955047,0.08283114665795496,0.018788490445327283,0.06404265621262768,0.06281818196562053,0.04182851137467584,0.020989670590944698,0.08306621759839773,-0.01748627331824076,0.1005524909166385,0.06737445735407574,0.03264302455947148,0.034731432794604264,0.027723487443765432,0.0333552824045001,-0.005631794960734668,0.050189842932725236,0.008589969369247327,0.041599873563477906,0.06538182232711705,0.0006744746697290702,0.06470734765738798,-0.07689362549326237,-0.060843774301520076,-0.01604985119174229,0.19723332054935505,0.1536723191269352,0.04356100142241986,0.12015592671873769,0.08721658636464516,0.03293934035409254,0.14701548796957004,0.05743764225628639,0.08957784571328364,0.07668691091398507,0.0186707491902148,0.05801616172377026,0.06164350978234326,-0.00832506112973458,0.06996857091207784,0.12184265696455543,-0.0008459115438147297,0.12268856850837016,0.20290107369423524,0.040454259191938846,0.1624468145022964,-0.06564988415257883,-0.03772360721037241,-0.027926276942206413,0.026082464228697613,0.06746378109007356,-0.041381316861375944,0.2251853152494756,0.16731048490428146,0.05787483034519414,0.4120017566780004,0.2540802713459855,0.15792148533201492,0.34406178996408593,0.18880129162662163,0.1552604983374643,0.10887823740783567,0.03663415270991085,0.07224408469792483,0.16141853395388442,0.025283675209576355,0.13613485874430808,0.22493917014956358,0.04749613039721816,0.17744303975234543,0.22711748811236263,0.10482758381931137,0.12228990429305125,0.095307594718961,0.06311551197694922,0.03219208274201178,-0.006603850499074063,-0.0005328503709570342,-0.006071000128117029,0.1210316850763151,0.03822597087039701,0.08280571420591809
1770,0.14191035210380448,0.049949609473419,0.09196074263038549,0.0514500060374447,-0.001279624643437925,0.05272963068088263,0.19310249679324643,0.0686804581928825,0.12442203860036392,0.0730135437517029,0.046050472089745324,0.02696307166195757,0.10394724933167623,0.03307512820116601,0.07087212113051022,0.03563185015841278,0.02128648823481847,0.014345361923594317,0.06514523063640129,0.017328114092145665,0.047817116544255626,0.05473175810791305,0.04477212535416623,0.009959632753746823,0.08391927612705721,-0.012949942011991322,0.09686921813904854,0.07280955287127344,0.03695802142424207,0.03585153144703137,0.010332580839127919,0.024971436031480877,-0.014638855192352956,0.04546258457323911,0.01275654196112077,0.03270604261211834,0.055421974152526275,-0.01483105412263406,0.07025302827516033,-0.12736421352836375,-0.07833321138259802,-0.04903100214576573,0.178324360275163,0.16382344516886987,0.014500915106293116,0.11280166951840265,0.0859619418532227,0.026839727665179947,0.114031012096417,0.03277476366699871,0.08125624842941828,0.08039534599662586,0.026328235995330934,0.054067110001294924,0.07235667416186456,-0.006699692052024496,0.07905636621388906,0.10070707740177834,-0.002619709564556132,0.10332678696633446,0.1986206331570297,0.030085967220836937,0.16853466593619276,-0.0722754168519141,-0.040040555633871544,-0.03223486121804256,0.02326626680393298,0.07903816600271549,-0.055771899198782504,0.17938563605129032,0.13123214472148137,0.048153491329808944,0.3877148547011852,0.2506912085999884,0.1370236461011968,0.3476790051832299,0.18988934666114723,0.15778965852208265,0.11018376913225658,0.03920946945677447,0.07097429967548212,0.17406972895142225,0.02457485270878975,0.14949487624263252,0.18566918941362162,0.03765955433166541,0.1480096350819562,0.23521510262229076,0.11786200820147447,0.1173530944208163,0.14159732077581388,0.09468939491678494,0.04690792585902894,-0.015601160041463329,0.004393831747399807,-0.019994991788863135,0.14076049768890253,0.07444945608914831,0.06631104159975423
1780,0.153161611866969,0.039373504031242124,0.11378810783572689,0.029428230464161886,-0.013762237586778466,0.04319046805094035,0.17685618828863764,0.06659979715419265,0.110256391134445,0.06373801539950098,0.03489774070569962,0.02884027469380137,0.09409844171841439,0.024851048236309573,0.06924739348210482,0.019908186743312482,0.0061435491814726875,0.013764637561839793,0.050463684076452936,0.007585789818590533,0.042877894257862405,0.031739132550207674,0.021571906083306707,0.010167226466900967,0.055789742470474614,-0.05138179789930771,0.10717154036978233,0.07836189235956632,0.0467751103611219,0.031586781998444426,0.009011824863564765,0.023284756322428362,-0.014272931458863597,0.044079685112852124,0.01870771338044599,0.025371971732406132,0.06337634208848601,-0.016861866743226754,0.08023820883171276,-0.11492523852713007,-0.07520560043153544,-0.03971963809559463,0.12909067077048553,0.15538844684373285,-0.02629777607324734,0.09133131922022322,0.075280460477803,0.01605085874242023,0.12008012452566172,0.041777925620865644,0.07830219890479609,0.06646713240986749,0.02673599854527955,0.03973113386458794,0.06687957680146395,0.005998801191197318,0.06088077561026663,0.09235609910943827,0.012060780052533722,0.08029531905690455,0.17100897561275324,0.01800370698438868,0.15300526862836458,-0.06879637963254137,-0.04797276049404136,-0.02082361913850002,0.057448562433791386,0.09507930113543112,-0.037630738701639736,0.14755459800115792,0.11672487922476059,0.030829718776397338,0.3688996180053971,0.22313953713191934,0.14576008087347775,0.33190736873400567,0.16567134750557705,0.1662360212284286,0.08504917502828652,0.0083833787161028,0.07666579631218372,0.1777144334274141,0.03742957099863265,0.14028486242878146,0.16772858132882312,0.04054305715410941,0.1271855241747137,0.19829288853576504,0.1132367781949486,0.08505611034081645,0.15625403173784028,0.1117275190298026,0.044526512708037674,-0.032742636182578416,-0.008758545988189939,-0.023984090194388474,0.14291938389353592,0.08607057574953568,0.05684880814400022
1790,0.16908186885865456,0.04933350655076846,0.11974836230788612,0.020458312620454864,-0.0100425443830594,0.030500857003514265,0.1676143990692957,0.06399897085583033,0.10361542821346538,0.0644524252390484,0.041827301611820154,0.02262512362722824,0.0868920240442032,0.020593864445616877,0.06629815959858631,0.02089321287590876,0.013674588531061403,0.007218624344847358,0.030693182900956927,0.004886718742404001,0.025806464158552925,0.026229790022202798,0.017940637928993218,0.008289152093209576,0.018587546201393138,-0.07124893189369008,0.08983647809508322,0.05958506102444013,0.03882659721357141,0.020758463810868724,0.009195739656698738,0.01854394753568471,-0.009348207878985972,0.031264816779932716,0.019330488511586252,0.011934328268346466,0.06852514872219244,-0.015550915976711098,0.08407606469890352,-0.09977044901126314,-0.06456015205838661,-0.03521029695287654,0.13366620223606343,0.14296290542607057,-0.009296703190007137,0.09693873898382743,0.07896743293647669,0.017971306047350748,0.11650778556565348,0.039693458606245444,0.07681432695940803,0.0680283854164275,0.024776166829985975,0.04325221858644153,0.046820143793627284,0.016445563614567112,0.03037458017906017,0.06435555493541421,0.01684323253323473,0.04751232240217949,0.16016195016051651,0.01010076443752656,0.15006118572298996,-0.06259736785984088,-0.04907882323599258,-0.013518544623848303,0.02399362905271325,0.06875997791802814,-0.044766348865314894,0.11338161179183949,0.09722050853731456,0.016161103254524918,0.39387980013644636,0.23889992183335312,0.15497987830309323,0.3264836105258485,0.1759985795410555,0.15048503098479304,0.06619356683700747,-0.0038575354047770028,0.07005110224178447,0.15758200292652458,0.03499664888372153,0.12258535404280306,0.12801745061104616,0.03072632520538661,0.09729112540565954,0.171649348019131,0.10360030534826839,0.0680490426708626,0.1317491291446265,0.0991001161140498,0.0326490130305767,-0.06038388520714194,-0.016701801791309007,-0.043682083415832934,0.13732527125720909,0.08352348102945079,0.05380179022775831
1800,0.16698160745779794,0.03162399218946838,0.13535761526832957,0.014723524236812103,-0.008146629929730417,0.02287015416654252,0.15114436357127942,0.049473495808847655,0.10167086776243177,0.04917842868452048,0.045668595358695954,0.0035098333258245214,0.07949686423148837,0.01910820995189835,0.06038865427959002,-0.001635584436587105,0.006654439600990907,-0.008290024037578012,0.027725760377714386,-0.006821571567191897,0.03454733194490628,0.03290846901258375,0.02710071052191979,0.00580775849066396,-0.014387873444915671,-0.08145425081347261,0.06706637736855695,0.056378647779221226,0.03272048932608793,0.023658158453133293,-0.0025709953983184663,0.003729753887701437,-0.006300749286019903,0.03325167641281524,0.03207197850579124,0.0011796979070240003,0.07108160826848947,-0.024719127215000147,0.09580073548348962,-0.10769157467894341,-0.0608284595580165,-0.04686311512092692,0.13140149621092592,0.12550306572744882,0.005898430483477113,0.09746493796579349,0.08378734401958748,0.013677593946205997,0.10268847432562159,0.02958207611468365,0.07310639821093794,0.07528361997632406,0.026748855922980635,0.04853476405334342,0.023766860230945125,0.019667758703256762,0.004099101527688361,0.053213940622242065,0.00483303275857859,0.048380907863663475,0.14271121874791995,0.002583112740454771,0.14012810600746517,-0.06004727876034223,-0.05859602323454675,-0.0014512555257954797,0.022542634617966968,0.05689278307446698,-0.03435014845650001,0.11249893224248061,0.10448125966913753,0.008017672573343078,0.3421185647167357,0.2171265056746776,0.12499205904205808,0.3089529173604652,0.1658530341147578,0.14309988324570738,0.04193243562485235,-0.019279906001715842,0.06121234162656819,0.15001304186614484,0.06257054596877672,0.08744249589736812,0.1253583389558331,0.0377389307989852,0.0876194081568479,0.17158876304524312,0.10894563104443301,0.0626431320008101,0.1383961209306326,0.09302831892659012,0.04536780200404249,-0.07714101026100934,-0.023558974597887233,-0.0535820356631221,0.13839493932496405,0.09473125637122788,0.043663682953736155
1810,0.08070160934744268,0.009048642605190223,0.07165296674225245,-0.004734297547229284,-0.014834864126130845,0.010100566578901562,0.15322875339319272,0.05710072189243206,0.09612803150076067,0.03973985184040985,0.03787123030814019,0.0018686215322696565,0.06866571449385098,0.021018810196049,0.04764690429780198,-0.007409748818336188,0.004179010122246154,-0.011588758940582342,0.013398126595767437,-0.008999496354892843,0.022397622950660282,0.052887742077786015,0.04697943038231302,0.005908311695472997,-0.0351137720450723,-0.09222875092545438,0.05711497888038208,0.07263578055697167,0.03843403927463668,0.034201741282334996,-0.005647994709352687,-0.0008166579156259916,-0.004831336793726695,0.021943886267337984,0.027272282555522942,-0.0053283962881849585,0.05592123318035389,-0.021847068410097488,0.07776830159045138,-0.0977948470993025,-0.06550115796477268,-0.03229368913452981,0.11338094151572672,0.11567720293028201,-0.0022962614145552876,0.08475383194564758,0.07813696923704727,0.006616862708600311,0.09711844581560873,0.028904127172374394,0.06821431864323434,0.060725394882212645,0.023159810776135607,0.03756558410607704,0.0027369629542708354,0.019179355116979,-0.016442392162708167,0.023279136856278755,-0.008220167228863548,0.0314993040851423,0.11724490161642952,-0.01591212808552689,0.13315702970195642,-0.041412290308938504,-0.05896651810725917,0.017554227798320665,0.03639235784730615,0.043800262596422126,-0.007407904749115975,0.09999667808771746,0.08865472043735348,0.011341957650363986,0.30627515212113343,0.20743163180471044,0.098843520316423,0.29430649911582624,0.15640326581680003,0.13790323329902623,0.028152859114476483,-0.025798239397217353,0.053951098511693836,0.14676836593020087,0.06772179067746353,0.07904657525273732,0.1123421247859125,0.041574951229266716,0.0707671735566458,0.1395981658331905,0.1053001466156368,0.03429801921755372,0.11750903109276223,0.0821936954371479,0.03531533565561433,-0.07724583328480415,-0.03618432546384188,-0.041061507820962274,0.12009048889137144,0.08724078702992558,0.03284970186144587
1820,0.026726662887377173,-0.032149549634668685,0.058876212522045855,-0.018706669573003685,-0.01873646475465236,2.979518164867717e-05,0.14868150225218507,0.05839460967097217,0.0902868925812129,0.030287330059491246,0.028648263640829917,0.001639066418661329,0.05621425212859189,0.012611506868668585,0.04360274525992331,-0.014554863750303227,0.01080588369340694,-0.02536074744371017,-0.0035235711743876047,-0.008202220316538033,0.004678649142150429,0.06762365205996215,0.07120788726363915,-0.0035842352036770035,-0.042113702145627645,-0.10638124868938541,0.06426754654375777,0.07209457401182699,0.03781327432053455,0.034281299691292434,-0.01646466215424257,-0.008345729317447415,-0.008118932836795156,0.017539304448608822,0.021456578838439714,-0.003917274389830891,0.044123731797628046,-0.024641019037285043,0.06876475083491308,-0.11002962552048857,-0.08829630285075442,-0.021733322669734153,0.10172729346997626,0.08909057367697962,0.012636719792996645,0.0726673634925294,0.07768952112313056,-0.005022157630601156,0.0840584373909632,0.028520860036988893,0.05553757735397432,0.04285363987770797,0.012524922649097367,0.030328717228610604,0.0005708613346103713,0.024716710062699602,-0.024145848728089232,0.005891730298981767,-0.007198096786233793,0.013089827085215559,0.09655567900792086,-0.03323741596563359,0.12979309497355446,-0.03186617363739215,-0.05138673519918166,0.01952056156178951,0.024049579994927114,0.04999589693090432,-0.025946316935977203,0.09058617515019789,0.07170347661848311,0.018882698531714773,0.25698597143464796,0.16914930934381447,0.08783666209083352,0.2571453936766866,0.14582002083202145,0.11132537284466518,-0.0023126561975456003,-0.04132163328235543,0.039008977084809826,0.15927803036240012,0.07660663509326396,0.08267139526913617,0.07746990563359211,0.023347366685696667,0.054122538947895454,0.13396722526012592,0.09761970292590803,0.036347522334217876,0.1142997677719004,0.08141960177181438,0.03288016600008601,-0.10567034323716791,-0.053777122957406914,-0.051893220279761,0.09826144028152099,0.0794431023166832,0.018818337964837804
1830,0.12579522549760644,0.006580294154698916,0.11921493134290753,-0.027856926674057963,-0.012636293353949508,-0.015220633320108454,0.12630134534498702,0.06356829639352087,0.06273304895146616,0.02805828554510758,0.023038108294233875,0.0050201772508737036,0.04578045426148843,0.0072593979236157255,0.038521056337872714,0.0013985165800480751,0.02461095143233091,-0.023212434852282835,-0.0297131167464915,-0.0071152024983908635,-0.022597914248100634,0.07546842386095114,0.06519902236335712,0.01026940149759402,-0.05360574145479289,-0.11287191140744672,0.059266169952653824,0.06841081031286345,0.033842681620856026,0.03456812869200741,-0.022880715533367194,-0.01601583382488453,-0.006864881708482665,0.005184461854552844,0.00816098831214769,-0.0029765264575948463,0.030924505279690605,-0.027187978940346462,0.05811248422003707,-0.1185769540336482,-0.10784302047581207,-0.010733933557836129,0.0035876050430366964,0.031094195264749717,-0.02750659022171302,0.07698255310314216,0.07159169822667363,0.005390854876468525,0.03870455708239701,0.016160494920806526,0.022544062161590488,0.0399276680665902,0.007563811624722533,0.032363856441867664,-0.02707785597168528,0.009431897828506912,-0.03650975380019219,-0.03219173064781127,-0.030062126534413775,-0.0021296041133974947,0.0993051964343316,-0.032976288612287324,0.1322814850466189,-0.03199087678967096,-0.050224646403308065,0.018233769613637103,-0.0012775465138832938,0.053117959506438085,-0.05439550602032138,0.09343115574073899,0.07523894040489365,0.018192215335845332,0.26260126447671156,0.17948222192146324,0.08311904255524835,0.20793516265596917,0.1288963261109465,0.07903883654502267,-0.018906896937595584,-0.04461188406878287,0.02570498713118729,0.029370516492989558,0.017297140497743113,0.012073375995246445,0.03234438396229007,0.007652196743733075,0.024692187218556996,0.13635946622907005,0.10541093056788893,0.03094853566118113,0.08077721154259665,0.05434782608695652,0.026429385455640133,-0.1154247079514087,-0.07096227535843651,-0.044462432592972195,0.12627389646841966,0.09060060605214283,0.03567329041627683
1840,0.1152978552532124,-0.001379834341143865,0.11667768959435626,0.04296465193739248,0.01939352691837845,0.02357112501901403,0.030837037258001968,0.006031306863944158,0.024805730394057812,0.08992982478723245,0.04953241554195388,0.040397409245278564,0.0701955191954066,0.015352131020156777,0.054843388175249835,0.03570352183597109,0.02744473929886722,0.008258782537103876,0.03796784060701875,0.024818619701274282,0.01314922090574447,0.0945264998240319,0.0640929371104577,0.030433562713574197,-0.03504101956185887,-0.09614739938402897,0.061106379822170105,0.11633637714035673,0.07090224469863589,0.04543413244172085,0.019498779777758508,-0.002020203945305837,0.021518983723064343,0.027048384547650763,0.03332505475152966,-0.006276670203878892,0.05481399698544655,-0.013701652093510265,0.06851564907895681,-0.04689374460793406,-0.07321808705240535,0.026324342444471294,0.07851951822202372,0.09464189487686116,-0.016122376654837442,0.09582727786885832,0.0654079652923447,0.03041931257651363,0.056258915028591365,0.022207799486205094,0.034051115542386275,0.07683660752579052,0.02568812226264133,0.0511484852631492,0.020400364082673407,0.01489948083333069,0.005500883249342716,0.03404401530663857,-0.02935574679164065,0.06339976209827923,0.12521056592953658,-0.031890818045436156,0.15710138397497272,0.006123105506095996,-0.024533989741810255,0.030657095247906253,0.04770936842576429,0.060259164764334634,-0.012549796338570342,-0.005559457484268372,0.03967312383139872,-0.04523258131566709,0.18254536013280043,0.13911453485320965,0.04343082527959077,0.1439979931888168,0.08109416631137988,0.0629038268774369,-0.14449749462245265,-0.09729475176246782,-0.04720274285998483,0.04845257965772996,0.02391515651993885,0.024537423137791118,0.11938983920159485,0.03620940733255382,0.08318043186904105,0.10081685854793397,0.10266383475188723,-0.0018469762039532561,0.1265831290586161,0.0868678235066443,0.03971530555197179,0.04869320630335783,-0.0001688815383361092,0.04886208784169394,-0.029520604376422618,0.05462568599796121,-0.08414629037438383
1850,0.04802256550768456,-0.018496866339128244,0.0665194318468128,0.04294112942556458,0.02667609658029723,0.016265032845267348,0.0444937058139188,0.012359051994153268,0.03213465381976553,0.09674246276165528,0.04533498956275114,0.051407473198904145,0.04933896101315897,0.006241735632970492,0.043097225380188474,0.033399001742173084,0.026781316847622336,0.006617684894550747,0.010323752408843152,0.012713635948204282,-0.0023898835393611293,0.10036020752884012,0.06462976147806723,0.03573044605077288,-0.03791117635059279,-0.09665524024724433,0.05874406389665153,0.09919572729471052,0.06500445422408045,0.03419127307063007,0.010181065543229981,-0.0021650487564787084,0.01234611429970869,0.02312734716609093,0.03329871380942705,-0.010171366643336118,0.04196097968765173,-0.014333906126636577,0.056294885814288306,-0.07135309162130384,-0.08487430849678985,0.01352121687548603,0.05929985872894891,0.0430900979188007,0.016209760810148213,0.10673964247105906,0.07307901575733278,0.03366062671372628,0.024979254762365337,0.011232258076179768,0.01374699668618557,0.07057781973772786,0.02101262870005483,0.04956519103767303,0.029772004325860336,0.030964470224824223,-0.0011924658989638866,0.008368419767470254,-0.02280647288025032,0.031174892647720574,0.1336421633633203,-0.029516351180449242,0.16315851454376956,0.012244403720129981,-0.021618827645785214,0.033863231365915195,0.035771302388732225,0.05245960341972159,-0.016688301030989363,-0.014879794231262043,0.045457996791981856,-0.060337791023243895,0.1573884053727831,0.12330167077755098,0.034086734595232114,0.13368211656641213,0.06945590022101764,0.06422621634539451,-0.14572065351188035,-0.08194698297835304,-0.0637736705335273,0.043825348943024006,0.025828743337243942,0.01799660560578006,0.0719562940959173,0.012768925944808931,0.05918736815110837,0.11444674667345218,0.10863405117872395,0.0058126954947282415,0.12718520190943103,0.07614340085150303,0.05104180105792801,0.0790278246893162,0.044197463282824166,0.03483036140649204,-0.04939185320690955,0.053391238776165674,-0.10278309198307523
1860,0.0388695987654321,-0.011583915973796927,0.05045351473922902,0.02803883409886041,0.020326586554218606,0.007712247544641807,0.023014050055185992,0.004243355308295797,0.018770694746890196,0.09781622289586994,0.04183051967416046,0.055985703221709475,0.03773739014876413,-0.007949244921070466,0.04568663506983459,0.03114410050206929,0.0265883546388115,0.00455574586325779,0.004643646779490949,0.01255029158912671,-0.007906644809635762,0.10877910569277104,0.07192797795614259,0.03685112773662845,-0.04698098592453428,-0.11272070036390507,0.0657397144393708,0.07791385289859548,0.06050731047564414,0.017406542422951345,0.020908157907526117,0.007508107021256929,0.013400050886269188,0.018937255875911586,0.03218863124938851,-0.01325137537347693,0.01543480922605351,-0.029401395814246088,0.0448362050402996,-0.04567877495665077,-0.06818804463056584,0.02250926967391508,0.06649691485385,0.04078169981600781,0.025715215037842194,0.10358244857926274,0.06883183826003536,0.03475061031922738,9.9432511538691e-05,-0.003100486496161001,0.0031999190076996923,0.06899085197576568,0.025758837839997283,0.043232014135768396,0.04050102596467637,0.0540288538690127,-0.013527827904336326,0.011884621153718697,-0.018904814893624444,0.03078943604734314,0.11471939049803642,-0.02170173112074836,0.13642112161878478,0.01773857158864587,-0.005893579414220497,0.023632151002866364,0.030353386151022784,0.06546633245303851,-0.035112946302015724,-0.023625914712274942,0.045635956378546144,-0.06926187109082108,0.16015876391739195,0.12107820255381208,0.03908056136357987,0.1209568277518037,0.06440170909289863,0.05655511865890507,-0.14437160406331206,-0.08896110758824773,-0.055410496475064346,0.0033160260556601116,0.001955695084678556,0.0013603309709815554,0.027221548879112694,-0.007847584970981796,0.03506913385009449,0.12147806564295371,0.11065412730807113,0.010823938334882578,0.10620135036339397,0.052845331785146006,0.05335601857824797,0.09370013626993093,0.07164071326244191,0.02205942300748902,-0.05979528284760721,0.048858415606540896,-0.1086536984541481
1870,0.03492102859662383,0.006535021415973797,0.028386007180650038,0.0176842243922175,0.017557202828346823,0.00012702156387067636,0.013774125227455776,0.006611132655191958,0.007162992572263819,0.11063269250985264,0.044520819790654316,0.06611187271919831,0.04454093717646176,-0.010832253492833318,0.05537319066929507,0.029727206568801134,0.026665539522335836,0.0030616670464653,-0.011453550892463018,-0.0020748622754258135,-0.009378688617037206,0.107322706048924,0.0701082893142758,0.037214416734648204,-0.034540311295037,-0.11337832575138336,0.07883801445634638,0.06702481908313121,0.04679185949984978,0.02023295958328143,0.012410913294180764,-0.001419860320049857,0.013830773614230622,0.012391531763413184,0.030218705079286236,-0.01782717331587305,0.008054641947891291,-0.033505241692034234,0.04155988363992552,-0.06270366481812041,-0.07541490192608424,0.012711237107963836,0.020853257729856738,0.03438323777714128,-0.013529980047284538,0.08470729734180024,0.05508981178542536,0.029617485556374883,-0.009932403970792151,-0.011942748567719867,0.0020103445969277163,0.057737891334953974,0.021015383852419346,0.03672250748253463,0.042922429458982024,0.05242251350245629,-0.009500084043474261,0.024334346101655895,-0.006121957770700415,0.03045630387235631,0.12793448263503102,-0.010478375071042,0.138412857706073,0.03072215776213868,0.0008367762247114658,0.029885381537427213,0.0025961237187234233,0.03710852990764364,-0.03451240618892022,-0.022489346152751017,0.06627689562551609,-0.0887662417782671,0.13301864122613916,0.1122009020928222,0.020817739133316946,0.08937329475245716,0.04042733516327535,0.0489459595891818,-0.16730233628010494,-0.07980218085966155,-0.08750015542044338,-0.01583738722879644,-0.017301819194117943,0.0014644319653215024,0.03141781635338403,-0.014370193525933208,0.04578800987931724,0.11606523097588545,0.09568963875776569,0.020375592218119753,0.08460467466563454,0.04683535457790393,0.037769320087730616,0.07564437042127209,0.061860142792252416,0.013784227629019671,-0.0602253843683233,0.055804275879404,-0.1160296602477273
1880,-0.01968773620559335,-0.005163060594608214,-0.014524675610985135,0.016207010649425188,0.011664029531729516,0.004542981117695672,0.0008259254839960624,-0.007918071175014169,0.008743996659010232,0.11096629830579745,0.03853415115024275,0.0724321471555547,0.04900893820957662,-0.006390742584420716,0.05539968079399734,0.023530363062990216,0.03001389327903438,-0.006483530216044165,0.00714437113394043,0.011008243056406308,-0.0038638719224658776,0.08853709683435805,0.047741688547800885,0.04079540828655717,-0.034450440580479226,-0.10139413729106841,0.0669436967105892,0.06744878165718073,0.0455409082011111,0.021907873456069628,0.012215563384375247,0.0016781033715488579,0.01053746001282639,0.011668096603523666,0.031403106725971415,-0.01973501012244775,-0.0159657337313332,-0.03281176773583392,0.01684603400450072,-0.035246031354384866,-0.06553178745177983,0.03028575609739496,-0.02493846699063533,0.037915014054284976,-0.0628534810449203,0.08962206742506139,0.06543123259426836,0.024190834830793023,-0.03466398138623384,-0.03413789300700186,-0.0005260883792319832,0.048578846491175706,0.008627300437426356,0.03995154605374935,0.023046940658964267,0.048566028041977335,-0.02551908738301307,0.01630429095171153,-0.005565574714047015,0.021869865665758548,0.11214651804594818,-0.02371394778476962,0.13586046583071779,0.014322789591443556,0.0012379950624780865,0.01308479452896547,0.007836861972755621,0.026779985974963817,-0.018943124002208198,-0.014718444206110421,0.06331090251611128,-0.0780293467222217,0.11833270266015186,0.08883377020110649,0.029498932459045373,0.09240312542260203,0.035655997051721844,0.05674712837088018,-0.16925907966230247,-0.09436507640468997,-0.07489400325761249,-0.027442893586559977,-0.020813180823427167,-0.006629712763132808,0.03943941896425922,-0.005160996846311895,0.044600415810571115,0.10114574840618244,0.08225535354794263,0.018890394858239817,0.06831914161613556,0.030996000516062442,0.03732314110007311,0.07659942463806939,0.06800976018821556,0.00858966444985383,-0.09957129491279272,0.01817039281674603,-0.11774168772953876
1890,-0.042635109599395316,-0.00033068783068783067,-0.04230442176870748,0.0008342650861629608,-0.00014897590824338586,0.0009832409944063468,0.00013796497926796527,0.003637428034483787,-0.003499463055215822,0.11228892192766225,0.033236147850656164,0.07905277407700609,0.050957066130388806,-0.0033189918741542476,0.054276058004543055,0.016618640516918193,0.017903217507001773,-0.0012845769900835802,0.025228925174671513,0.016950866405704607,0.008278058768966905,0.07083973278796735,0.04475104161767401,0.02608869117029334,-0.0482634267560809,-0.10391479685652212,0.05565137010044122,0.051210491660499145,0.027418340097542796,0.02379215156295635,0.008477233159170153,-0.0002553842723311152,0.008732617431501269,0.005589924213346579,0.029490566179735538,-0.02390064196638896,-0.023730108802580526,-0.03591498452613669,0.012184875723556159,-0.01923191456415091,-0.06666678010921114,0.04743486554506023,-0.05956201119488123,0.025904547374348868,-0.08546655856923009,0.07134112728288028,0.05263421653625046,0.01870691074662982,-0.07889337038248975,-0.0602579098562929,-0.01863546052619685,0.05064888430104999,0.003668026181294536,0.046980858119755456,0.016207704725146124,0.04026316707525538,-0.024055462350109257,0.003920843609269097,0.0020982094581631335,0.001822634151105964,0.10461478595237242,-0.030792547118126845,0.13540733307049926,0.03717238313145881,0.003574823698659351,0.03359755943279946,-0.02879048983184877,0.008737672142398878,-0.037528161974247645,-0.03379333909131462,0.052552652309678156,-0.08634599140099278,0.11240805751739415,0.0958549580579317,0.016553099459462445,0.0916237311616278,0.03480950262258427,0.056814228539043526,-0.18432864585276088,-0.10470364429855646,-0.07962500155420443,-0.0036025962086183925,-0.0015322730627565242,-0.0020703231458618684,0.01764752574392541,-0.0246998195711839,0.04234734531510931,0.06796768570592746,0.06581605363328089,0.002151632072646577,0.0634380510041715,0.02132520534984733,0.042112845654324174,0.09240149547513947,0.06953842928522344,0.022863066189916025,-0.11409141053748725,0.014076049768890254,-0.12816746030637752
1900,-0.03696814373897707,0.00860969387755102,-0.045577837616528095,0.00636048719826498,0.008993440355534926,-0.0026329531572699457,0.009070265191062852,0.013591414849506309,-0.004521149658443456,0.11780253540404918,0.03499750063824903,0.08280503476580015,0.054801445477804585,-0.006955865244735639,0.061757310722540225,0.031682556951417626,0.02264457463778237,0.009037982313635262,0.05078648364320147,0.020567777213850825,0.030218706429350647,0.07184364301017371,0.054032751151901835,0.01781089185827188,-0.06571403709235428,-0.11605590243749349,0.05034186534513921,0.043549854334834125,0.027022641695096584,0.01652721263973754,0.013859361405909479,0.002824473817870991,0.011034887588038486,-0.005788422027048385,0.01938599263958818,-0.02517441466663656,-0.04142055553913642,-0.034477371849812755,-0.006943183689323668,-0.014069144365280456,-0.05520114213953773,0.04113199777425728,0.006964031710739027,0.05294266143009025,-0.045978629719351224,0.06917905799643473,0.043237806143999545,0.02594125185243519,-0.07960024514633754,-0.05232681116319768,-0.02727343398313986,0.05435089069484024,0.0055314275638299925,0.04881946313101025,-0.0037248702083326726,0.03485742738168106,-0.038582297590013734,0.008103309345491205,-0.006533576583773149,0.014636885929264353,0.0902387011218236,-0.02713036399104999,0.11736906511287358,0.021223030684204627,0.002248271325142686,0.018974759359061944,-0.0791687182012145,-0.04201542753979977,-0.03715329066141474,-0.04626000132876491,0.050243923273317455,-0.09650392460208236,0.06744980624062621,0.060108217993796384,0.007341588246829831,0.05221322162359696,0.010271487280388892,0.04194173434320807,-0.170023748243749,-0.09847128451888047,-0.07155246372486851,-0.023021525512346496,-0.012356437125923605,-0.010665088386422892,0.011451581881405453,-0.028126745900663403,0.03957832778206886,0.04702605673176955,0.04574511728385445,0.0012809394479150978,0.03855147722874468,0.004969788844450178,0.0335816883842945,0.1395048859176091,0.1000623114641447,0.0394425744534644,-0.13554621496697436,0.010827945427378475,-0.14637416039435283
1910,-0.012024833081380701,-0.00032871945074326026,-0.011696113630637441,0.009252187985641858,0.00762913466951655,0.001623053316125309,-0.027199609223518183,-0.011119231572353309,-0.016080377651164872,0.11835389675168788,0.0339097955672264,0.08444410118446148,0.05038973595968203,-0.00900774615396502,0.05939748211364705,0.038528121025897366,0.023528525327668207,0.014999595698229158,0.05738831815591997,0.02670291355777626,0.030685404598143708,0.055168029270713556,0.041523608108480686,0.013644421162232865,-0.07879093932014944,-0.1286763184961063,0.049885379175956875,0.04743146723502077,0.034639312531600915,0.01279215470341986,0.01234611429970869,0.004505435968587735,0.007840678331120956,-0.005430937812798687,0.012979499221060712,-0.0184104370338594,-0.07358318098720293,-0.03804396012683079,-0.03553922086037213,0.01711677832249106,-0.04986310320945975,0.06697988153195081,0.04178661760208169,0.04574317796754164,-0.003956560365459956,0.0756849535727837,0.04976696902227218,0.025917984550511523,-0.08130867648095687,-0.04336523007779238,-0.03794344640316449,0.04918773516373411,-0.0037938448059408434,0.05298157996967496,0.03000193458563396,0.0448744580781636,-0.014872523492529646,0.000256389684413949,-0.01851761414573399,0.018774003830147937,0.08651123615641017,-0.026073054217206758,0.11258429037361692,0.006294798251987118,-0.0058538189888562376,0.012148617240843354,-0.09412627008638826,-0.047396043149366636,-0.04673022693702162,-0.0560999800685263,0.041590341777317984,-0.0976903218458443,0.0673310371305383,0.05959171046853033,0.007739326662007971,0.008910902332092152,-0.0029296965730395653,0.011840598905131717,-0.14666094719435016,-0.07758743954144752,-0.06907350765290263,-0.006606319281258663,0.0075490766007867225,-0.014155395882045386,0.013095590637240386,-0.03544006618776198,0.04853565682500237,0.032920143811418015,0.030858523699976284,0.002061620111441732,0.03300918161097493,0.008289252999612954,0.024719928611361974,0.13918750509556366,0.10394076334455328,0.03524674175101038,-0.15474996858024606,-0.006795045453910712,-0.14795492312633535
1920,-0.006542894935752079,0.02904541446208113,-0.03558830939783321,0.01883369113687436,0.013757533084412885,0.005076158052461474,-0.015571398741162784,-0.007931121916296274,-0.00764027682486651,0.11383680991334831,0.03912412924596509,0.07471268066738322,0.0630288367082488,-0.013364267912291197,0.07639310462054,0.04688981674103369,0.023839102597087557,0.023050714143946133,0.05123373605496149,0.011311596866121796,0.03992213918883969,0.07692806715656621,0.04780818340904557,0.029119883747520635,-0.07402493841003015,-0.11221285950068972,0.03818792109065958,0.038122086565829875,0.026977628384765404,0.01114445818106447,0.021916354027400445,0.00580236878441851,0.016113985242981934,-0.003639753749821258,0.014065122334861109,-0.017704876084682367,-0.06335839831792983,-0.03390528222384537,-0.029453116094084467,0.016873444064600993,-0.048340137049937976,0.06521358111453897,0.10968167894090404,0.06590707180550229,0.043774607135401745,0.08087177210930621,0.04744560820727228,0.03342616390203392,-0.0853510600409662,-0.04995489379703836,-0.035396166243927836,0.0580850405328832,-0.0015878861460836887,0.05967292667896689,0.0036994985934611004,0.0328213552882374,-0.0291218566947763,-0.008422488340373875,-0.01678218737027903,0.008359699029905153,0.07629270840266862,-0.019850798998499796,0.09614350740116842,0.00014639065702295624,0.0055013970367639355,-0.005355006379740979,-0.09136602360383748,-0.05055913641585724,-0.04080688718798024,-0.025158739951215345,0.05419225330055713,-0.07935099325177247,0.046841984604208846,0.03336307164539411,0.01347891295881474,-0.011880859006029724,-0.01713222139752101,0.0052513623914912854,-0.17529405547888147,-0.08122427791662004,-0.09406977756226143,0.0008538620884063074,0.028282719585841797,-0.02742885749743549,-0.0031506351643856107,-0.041703174753398686,0.03855253958901308,0.025173922150039555,0.03434475619741008,-0.009170834047370525,0.012329054315572184,0.0015266847288521912,0.010802369586719993,0.16302891950756473,0.10294494461850243,0.0600839748890623,-0.11526162181787714,-0.004161371856279063,-0.11110024996159808
1930,-0.043715750188964474,0.04228670634920635,-0.08600245653817082,0.0006743120057332203,-0.002711361530029623,0.003385673535762843,-0.022171345046684367,-0.00942822838051487,-0.012743116666169495,0.11229213999000255,0.04054222205059223,0.07174991793941032,0.06028269378078097,0.0009536444892814333,0.05932904929149954,0.045325903982004895,0.019411998206370327,0.02591390577563457,0.0575769419991405,0.010597937583009075,0.04697900441613142,0.08547508956533445,0.04926782670466064,0.03620726286067381,-0.05479973809106043,-0.09102762169279337,0.03622788360173294,0.032896355282730695,0.01870146021085072,0.014194895071879975,0.028838411319240823,0.01024681746409135,0.018591593855149472,-0.00870097762525118,0.008813867377119505,-0.017514845002370685,-0.0713972075270951,-0.03782969039607179,-0.0335675171310233,0.02786092170932957,-0.03532770998640391,0.06318863169573348,0.16222382965915325,0.06717899673280353,0.09504483292634971,0.08852492464973762,0.0452423736943464,0.043282550955391214,-0.08855640264020435,-0.04698095777010842,-0.04157544487009594,0.05263718592411025,-0.001878095528479551,0.0545152814525898,0.010188289096865654,0.04894501653912144,-0.03875672744225579,-0.004184209883735127,-0.012488096193223637,0.008303886309488511,0.047753024725176264,-0.019238941768600203,0.06699196649377646,-0.005261027192516365,0.007093621343396335,-0.0123546485359127,-0.07754987093982663,-0.0579334705996449,-0.01961640034018173,-0.028668102998263115,0.0573931530642268,-0.08606125606248992,0.043223669855018826,0.028181423958767784,0.01504224589625104,-0.021881880993206367,-0.033797838548736914,0.01191595755553055,-0.16056952267273428,-0.08577498849888719,-0.07479453417384709,-0.004042393667852326,0.030750731923564138,-0.034793125591416466,-0.005621990944976844,-0.026400307736457917,0.020778316791481073,0.010527937462458954,0.0350059979124149,-0.024478060449955947,0.00570625295660775,0.003945727433019395,0.0017605255235883543,0.1652913497711364,0.09030212324858197,0.07498922652255442,-0.11201910321040064,-0.010096214268757593,-0.10192288894164304
1940,-0.034995827034517514,0.05511070168808264,-0.09010652872260015,0.0037243977060846464,-0.006111148572889208,0.009835546278973853,-0.041782880410464456,-0.016798168421680637,-0.02498471198878382,0.09279604564499623,0.03440966791742023,0.058386377727576,0.06418446839838499,-0.0002041947112466032,0.0643886631096316,0.041178135360232876,0.007101009284238847,0.03407712607599403,0.05311608533576016,0.010051511810380534,0.04306457352537963,0.07411257742191314,0.04794928226095503,0.02616329516095811,-0.030700121396790618,-0.07020899933952157,0.039508877942730954,0.028985431389770253,0.017221255075774152,0.011764176313996103,0.02126359945073323,0.007732044722741302,0.013531554727991927,-0.010829890195901349,0.0036519834729403264,-0.014481873668841676,-0.08184153750670252,-0.03217106957538706,-0.049670467931315465,0.02161250635987265,-0.028517754041816057,0.050130260401688706,0.09789695466218742,0.03299480064275901,0.0649021540194284,0.10080290089561214,0.04832081671809337,0.052482084177518776,-0.06440334165553324,-0.03275306930084482,-0.031650272354688425,0.052780453847065166,-0.006719816617058618,0.05950027046412378,0.03306555708137628,0.056234598636909994,-0.023169041555533707,-0.006706247187562135,-0.014424099932675906,0.007717852745113771,0.04332666007874782,-0.019564070924237228,0.06289073100298505,-0.003647115381139823,0.01348420607467008,-0.0171313214558099,-0.07331438461423691,-0.07377131730898348,0.00045693269474657956,-0.012397851197312099,0.07370848796044077,-0.08610633915775287,0.031164462072603833,0.01967147911735217,0.011492982955251667,-0.055222406088153105,-0.055166661333063555,-5.574475508954775e-05,-0.15281248834346675,-0.08618529846941947,-0.06662718987404727,0.0063279368469563325,0.04305804273755204,-0.0367301058905957,-0.003312441040075957,-0.035258416195241685,0.03194597515516573,0.006989774987406981,0.01489871057865574,-0.00790893559124876,0.028367307444200747,0.012205414355136971,0.016161893089063777,0.15791879709756695,0.09244517173505398,0.06547362536251296,-0.0789068718492969,0.0031643183309826703,-0.08207119018027957
1950,-0.08540210065507685,0.0280159517510708,-0.11341805240614765,0.007153979930592909,-0.005363132696761891,0.012517112627354799,-0.05134534498702383,-0.024544715568415715,-0.02680062941860812,0.08691342768692115,0.03477438164932131,0.05213904603759984,0.05208731145101866,-0.008060724195859152,0.06014803564687781,0.03692929129575042,3.491697111815168e-05,0.036894374324632266,0.04214284464201334,0.006675728389444065,0.03546711625256927,0.06880271947764231,0.045879832432949665,0.022922887044692655,-0.0399083033407655,-0.07496358809541132,0.03505528475464582,0.01498315141326092,0.00468033745327252,0.0103028139599884,0.023957522353270776,0.012916917206896519,0.011040605146374258,-0.013554296207656935,0.00879599316640702,-0.022350289374063956,-0.08230702002524794,-0.02389054722167101,-0.05841647280357693,0.05356246458465565,-0.004708432808264516,0.058270897392920164,0.11894439940384588,0.022695607004325515,0.09624879239952036,0.08771772825223187,0.038652357872581096,0.04906537037965077,-0.06427859905014834,-0.038223665299318976,-0.026054933750829356,0.050276020347718595,-0.009229760421134223,0.059505780768852816,0.05988652545248689,0.06093310456593924,-0.0010465791134523473,-0.022926819058648705,-0.0063434645048539625,-0.01658335455379474,0.039158862713574015,-0.017236965392945464,0.05639582810651948,0.009126824913159616,0.02949681374409467,-0.020369988830935055,-0.05020105038568849,-0.07885725795622399,0.028656207570535486,-0.04476751359611241,0.04960564155617354,-0.09437315515228595,0.04674255000041431,0.02333674909611183,0.02340580090430248,-0.033026702769998174,-0.04143280537544609,0.008406102605447914,-0.1337890260733336,-0.09169029057406095,-0.042098735499272635,0.003206076690851628,0.04958248483225119,-0.04637640814139956,-0.0217689961624531,-0.04524611284280712,0.02347711668035402,-0.014604440705486057,-0.010662955404266221,-0.003941485301219835,-0.00515793661032985,-0.004561239409968606,-0.0005966972003612437,0.15563889633002947,0.07907150094923071,0.07656739538079875,-0.03912248118305847,0.0066330591668877685,-0.045755540349946236
1960,-0.1719950711766188,-0.030578782438901487,-0.1414162887377173,0.017558770995802015,-0.00594805915754908,0.023506830153351095,-0.04644572383139934,-0.023461504042001015,-0.022984219789398325,0.06590913479175918,0.01848562277015097,0.047423512021608216,0.04064688884522924,-0.015591645897673064,0.0562385347429023,0.01813109668693076,-0.011904849415967715,0.030035946102898475,0.06059492349066895,0.019507983455549917,0.041086940035119035,0.03481735807807145,0.031225013744974366,0.003592344333097087,-0.02834065850982943,-0.056782599888446195,0.02844194137861676,0.021823080941259725,-0.005959552923614506,0.02778263386487423,0.017483340464399148,0.017300378597654466,0.00018296186674467957,0.0009802593453899589,0.022502690539086195,-0.021522431193696238,-0.07039235637594944,-0.013181282747381265,-0.05721107362856817,0.06617670831709686,0.011727690247401173,0.054449018069695695,0.1168981537669853,0.03198502818139009,0.0849131255855952,0.07416899936283389,0.03065556518066165,0.04351343418217223,-0.07023731828708517,-0.035501022347005,-0.03473629594008016,0.04950733283801816,-0.009702728243709758,0.059210061081727924,0.0428764434070273,0.054200112269395806,-0.011323668862368503,-0.021271623068792666,0.001653451842343018,-0.022925074911135684,0.025111747146799653,-0.012144982002693197,0.03725672914949285,0.002318755715561146,0.029115475119010182,-0.026796719403449035,-0.020190830013577427,-0.05979290691255241,0.03960207689897498,-0.009372538225719195,0.045087840851928136,-0.05446037907764733,0.04960405693183482,0.021709888495140134,0.027894168436694684,-0.05059559141572064,-0.05015995647779862,-0.00043563493792202136,-0.13160536884379623,-0.09214256406430676,-0.03946280477948948,-0.01828551510692576,0.035761615741006086,-0.05404713084793184,-0.015113584671793572,-0.03549807206772644,0.020384487395932873,-0.02110261190477427,-0.013787409057626696,-0.007315202847147573,0.013457940910850213,-0.005273513095084505,0.01873145400593472,0.16166913194889296,0.08174157630533782,0.07992755564355514,-0.039153202720252474,-0.005239418525086928,-0.033913784195165546
1970,-0.20748299319727892,-0.06609623015873016,-0.14138676303854875,0.011149670606426037,-0.008877395963850603,0.02002706657027664,-0.0349424275870298,-0.03162753930137518,-0.003314888285654625,0.06118823733853372,0.009398887408580213,0.05178934992995351,0.03987867522886364,-0.01796913458970108,0.05784780981856472,0.009343046377088587,-0.020718628020318,0.030061674397406587,0.06202613120830101,0.018335404306457352,0.043690726901843654,0.033727491084012205,0.04738164320154917,-0.013654152117536966,-0.017345047909649976,-0.04139045687132939,0.024045408961679414,0.006343736293185299,-0.018409397104283277,0.024753133397468575,0.004101395179526567,0.011492292254900185,-0.007390897075373618,-0.008020816870244519,0.001776132096061653,-0.009796948966306172,-0.06053700427695049,-0.010127675205086742,-0.05040932907186375,0.06644216387115877,0.01131929708730595,0.055122866783852816,0.09110040924912738,0.02063965201687485,0.07046075723225252,0.08213894516791832,0.026084435248888538,0.05605450991902979,-0.09777831611945641,-0.04677124556395409,-0.051007070555502326,0.04233475284905714,-0.0025668836196089703,0.044901636468666115,0.024450308106548097,0.06554915274663588,-0.041098844640087784,-0.02109372002246462,0.0004988261887237375,-0.02159254621118836,0.017133282473234448,-0.0002880081103083863,0.01742129058354283,-0.016697571360927067,0.01887174371152727,-0.03556931507245434,-0.0335556450770631,-0.05869626844516062,0.02514062336809752,-0.005884530329059139,0.057471455282315086,-0.06335598561137423,0.03513079793507473,0.021419870900739407,0.01371092703433532,-0.07196441420004727,-0.06106528226976126,-0.010899131930286023,-0.13222549641289616,-0.08929681574595597,-0.04292868066694021,-0.018521789273854627,0.03202099798933023,-0.05054278726318486,-0.014802184684615924,-0.035968224989543676,0.021166040304927754,-0.02916214443111575,-0.00933527897649476,-0.01982686545462099,0.0244188921859545,0.000819786694189997,0.023599105491764503,0.1357894920742147,0.0716232427584761,0.0641662493157386,-0.029724483668710115,-0.010719023613690634,-0.01900546005501948
1980,-0.1981272833207357,-0.10165304547745024,-0.09647423784328546,0.005835151100775145,-0.009790069422773242,0.015625220523548387,-0.04588640634788056,-0.03566767592399248,-0.010218730423888076,0.052592792827582655,0.006269858126358291,0.046322934701224366,0.04169104126057673,-0.013697601981461327,0.055388643242038064,0.022218220043076515,-0.016760146136712804,0.03897836617978932,0.051997954306360124,0.028680547048036853,0.02331740725832327,0.03118284627198993,0.047537338486414775,-0.016354492214424844,-0.021580383648094812,-0.02516665311473352,0.003586269466638707,0.008627900087200203,-0.016548149063147395,0.025176049150347598,-0.002236518235675849,0.008912720519078062,-0.011149238754753911,-0.0018288139802668715,-0.0037517027537573473,0.0019228887734904759,-0.043753245711438835,-0.006240210089887736,-0.0375130356215511,0.0757977705136735,0.0032909682151006773,0.07250680229857284,0.08593260739755422,0.026200682567346482,0.059731924830207735,0.06330674894939183,0.01738604391434769,0.04592070503504413,-0.09322430709098437,-0.03771746342239473,-0.05550684366858963,0.03591341107148794,0.00024888209692809697,0.03566452897455984,0.006975608363752842,0.05276344457729304,-0.0457878362135402,-0.025171536907905523,-0.0025272697463660687,-0.022644267161539455,0.002854480382167562,0.0015437234712529504,0.0013107569109146113,-0.0016825889097329906,0.029655855445551712,-0.031338444355284704,-0.0461483371379974,-0.07746594452650582,0.031317607388508424,0.02270052486214064,0.06926661667979613,-0.04656609181765549,0.036266009661729,0.009744591171864426,0.026521418489864574,-0.0746122900668008,-0.05898208012585927,-0.01563020994094153,-0.12972633568329045,-0.09232596018749922,-0.03740037549579121,0.0008538620884063074,0.030292219678830886,-0.02943835759042458,-0.013530634736973864,-0.030376763455074444,0.01684612871810058,-0.04374235114704666,-0.012108339781305554,-0.0316340113657411,0.017497742226809443,0.013444501784715951,0.004053240442093493,0.18156803596594417,0.08930630452253113,0.09226173144341304,-0.04394576252251749,-0.0059543924816019885,-0.037991370040915504
1990,-0.13197593852355757,-0.05036296926177879,-0.08161296926177879,0.005465063581349471,-0.005099680564289377,0.010564744145638847,-0.05906951943441816,-0.04400150642842228,-0.015068013005995884,0.032478830513238036,0.0015940135458970778,0.030884816967340956,0.038455934781312984,-0.009411720555674515,0.047867655336987495,0.006452288715570029,-0.022940450024625653,0.02939273874019568,0.055992112800947395,0.04003686915533465,0.015955243645612745,0.02408573620353266,0.042229102368027974,-0.01814336616449531,-0.024016878576105516,-0.017494832433912928,-0.0065220461421925885,-0.007983058246176747,-0.02037742090480941,0.012394362658632663,-0.010361168630806775,0.007412814382327409,-0.017773983013134185,0.0033838703122530535,-0.003159972304380875,0.006543842616633929,-0.027156313462894394,0.0078298170579816,-0.03498613052087599,0.04821251418740822,-0.0021797984920082563,0.050392312679416476,0.12259026055042309,0.037220795487093845,0.08536946506332924,0.05949807060373279,0.015698269628653862,0.04379980097507893,-0.09690331001791593,-0.03839360450085783,-0.0585097055170581,0.036155864479565494,-0.006277155470492777,0.04243301995005827,-0.01704972519369642,0.03492244214478946,-0.051972167338485885,-0.0343335437937999,-0.001022070442629756,-0.03331147335117015,0.008320234297797826,0.013903751529643075,-0.005583517231845248,0.006233350321878716,0.04039117029390184,-0.03415781997202312,-0.028523790340629337,-0.07026692329498829,0.04174313295435895,-0.009263389679293098,0.05637047864010402,-0.06563386831939712,0.053313520067836496,0.014627935047107143,0.03868558502072935,-0.07762353915191582,-0.05189836698836896,-0.025725172163546854,-0.14557922090840142,-0.10300023623907394,-0.04257898466932746,-0.0032516939805062118,0.03266431874086923,-0.03591601272137544,-0.005362490955662137,-0.033693783906726546,0.02833129295106441,-0.06041879795949808,-0.023126150032629335,-0.03729264792686875,-0.011334558981636779,-0.011108781662581172,-0.00022577731905560572,0.172471726901082,0.07441561164234384,0.09805611525873817,-0.07167334627361718,-0.027448297049335997,-0.044225049224281186
2000,-0.09519872763920383,-0.02633692365835223,-0.0688618039808516,0.02039558592224712,-0.0069281638170450395,0.02732374973929216,-0.04907078722071414,-0.05380447752289473,0.004733690302180593,0.019117435676297253,-0.006751494789957071,0.025868930466254325,0.03044046454848686,-0.0032615966039660133,0.033702061152452875,-0.0019351352940744063,-0.03299286223600932,0.031057726941934916,0.07193568899234032,0.03743502686431334,0.03450066212802697,0.02500855513153819,0.04182851137467584,-0.01681995624313765,-0.013915695563667695,-0.01793277385247223,0.004017078288804534,-0.005620382864374896,-0.020631798449239118,0.015011415584864221,-0.022366135283147782,-0.0033152309083580222,-0.019050904374789762,-0.0015230709022901567,-0.0008231544407065393,-0.0006999164615836174,-0.011360517793887297,0.023064078260172007,-0.0344245960540593,0.06588742982869608,0.018517226533984268,0.04737020329471182,0.1364115211154102,0.011549272526907038,0.12486224858850316,0.06443789778137327,0.019984822559975947,0.044453075221397326,-0.05341876092627712,-0.01623642520234516,-0.03718233572393196,0.011820522027902347,-0.018831466411478332,0.03065198843938068,-0.028416208656160704,0.02044952158648708,-0.04886573024264778,-0.024580270900991723,0.0018313548886710644,-0.026411625789662788,-0.016539345747976265,0.02308032994209117,-0.039619675690067434,-0.0036290424605197047,0.046846817539408,-0.05047585999992771,-0.04227653193679782,-0.05858436656073288,0.016307834623935067,0.02987585539241275,0.06918356887273279,-0.03930771348032004,0.06994671962480009,0.028325051719804335,0.04162166790499576,-0.07995759269372077,-0.04531016278500796,-0.0346474299087128,-0.11847389558232932,-0.08298519154015442,-0.03548870404217489,0.004683375071203911,0.03245143805581451,-0.027768062984610598,0.006095196807844838,-0.016969772830656413,0.02306496963850125,-0.05587492491790736,-0.030773704736533257,-0.0251012201813741,-0.01735259966455941,-0.006356706661506042,-0.01099589300305337,0.14409962846061566,0.03635903050349992,0.10774059795711574,-0.06199606205750513,-0.04730278867771711,-0.014693273379788022
2010,-0.08520919942050895,-0.03449979528848576,-0.05070940413202318,0.025175360325677017,-0.0031269259056559097,0.028302286231332928,-0.04707775258777556,-0.05747360021477791,0.010395847627002356,0.026588703743035576,-0.002575522559689693,0.02916422630272527,0.016202022521021018,-0.01291945456833238,0.0291214770893534,0.006211545388386983,-0.04034012805339724,0.04655167344178422,0.07652294307643544,0.03613216114309938,0.040390781933336055,0.02893175194497469,0.04279025412389777,-0.013858502178923076,-0.03645184712848802,-0.012392172974021657,-0.02405967415446636,-0.008232201684753991,-0.02287513621760481,0.014642934532850819,-0.029666504351538357,-0.010337345471074396,-0.01932915888046396,-0.012522295725993995,-0.006191062142045412,-0.0063312335839485825,-0.007925869006252877,0.028010225838185188,-0.03593609484443806,0.10135807742113333,0.03209800074531752,0.06926007667581581,0.12925087505522193,0.048197216329185825,0.0810536587260361,0.05527773999327038,0.013691912285851333,0.041585827707419046,-0.042504686887021165,-0.018756587403889437,-0.023748099483131727,0.005090603185507164,-0.021775805905026223,0.026866409090533387,-0.004777792225502913,0.0402679242530438,-0.045045716478546716,-0.021834982715498146,-0.008162610360933886,-0.01367237235456426,-0.013455738913607808,0.03463009518348037,-0.04808583409708817,-0.01092327322279935,0.04133638404233401,-0.05225965726513336,-0.07923585933187115,-0.08279060919385882,0.003554749861987676,0.010926718615047314,0.04277199343210486,-0.031845274817057546,0.07019806820661406,0.03017840225164136,0.040019665954972694,-0.09588201106430158,-0.03700832351778309,-0.058873687546518484,-0.12146884752632822,-0.07175761871013465,-0.04971122881619357,-0.002106583042766794,0.0234730197125175,-0.025579602755284297,0.006415755618174769,-0.020859219729326247,0.027274975347501014,-0.0737319132215454,-0.0386861023262899,-0.035045810895255505,-0.03021115554982153,-0.00860372855115469,-0.02160742699866684,0.09891216995306258,0.00996692251249141,0.08894524744057117,-0.034338299981846364,-0.047076566449288516,0.012738266467442153
2020,-0.008824247291509196,0.007227891156462585,-0.01605213844797178,0.038805871846219225,0.005206315951242537,0.033599555894976686,-0.03789003072517376,-0.061377636249738986,0.023487605524565223,0.02519206468734379,-0.0034229456426363223,0.028615010329980112,0.01350002980139029,-0.018535361005211932,0.03203539080660222,0.020551394106015274,-0.03884604923660475,0.059397443342620024,0.08445875652162077,0.029452543602248707,0.055006212919372056,0.018250406672840416,0.04133223265416672,-0.023081825981326298,-0.03586269466638707,-0.019355013573330936,-0.016507681093056132,-0.030682328507138798,-0.021995806434391005,-0.00868652207274779,-0.03186299967886381,-0.014372988729739593,-0.017490010949124214,-0.010224989275473573,-0.0001947348219728613,-0.010030254453500712,0.010117120045936052,0.04973907646579495,-0.0396219564198589,0.10349703659713205,0.0417173613037271,0.06177967529340496,0.10785874836761543,0.017115157752673714,0.09074359061494172,0.036803502265877246,0.010611679469648699,0.02619182279622855,-0.03850207633162731,-0.01645517672773028,-0.02204689960389703,0.001027671831965094,-0.02240030710765023,0.023427978939615325,-0.0117803579300568,0.025179742034105793,-0.03696009996416259,-0.027452881854935763,-0.011987525856986881,-0.015465355997948883,0.0050126211554117365,0.04174453552612042,-0.036731914370708676,-0.009753955258677713,0.05201386554469976,-0.06176782080337747,-0.07143816301866523,-0.09336347224087253,0.0219253092222073,0.036261045358339426,0.039604312791260525,-0.0033432674329211,0.07399039351244452,0.030150781528365103,0.043839611984079416,-0.11944449319242986,-0.04727361693649537,-0.07217087625593449,-0.10251998706901912,-0.05761902097554304,-0.044900966093476075,0.021420241678061242,0.028315470460465602,-0.006895228782404359,0.003970349836515006,-0.02052644915479327,0.024496798991308275,-0.05158550876664572,-0.028135661873529734,-0.02344984689311599,-0.04863082182944136,-0.007111985550251581,-0.04151883627918978,0.09444845618979955,0.004891741110425232,0.08955671507937432,-0.027951013112510647,-0.044831101367108404,0.016880088254597757
2030,0.03393880700428319,0.015048264676240868,0.01889054232804233,0.02837442193427183,-0.0014254642167709237,0.029799886151042752,-0.03123788145452376,-0.05447752289472899,0.023239641440205232,0.013382848585876139,-0.011250345941701583,0.02463319452757772,0.005119216598712138,-0.017825646414230494,0.022944863012942632,0.013727882855399633,-0.03348537530230746,0.04721325815770709,0.08615637111060552,0.02576368349308023,0.060392687617525295,0.008999511830408912,0.02845006965742172,-0.01945055782701281,-0.025593182379063262,0.003730347913786881,-0.029323530292850144,-0.03913854992237821,-0.028079931077294135,-0.011058618845084075,-0.038219018695462834,-0.015951034830412453,-0.022267983865050377,-0.01689018837536595,-0.005115787255499612,-0.01177440111986634,0.011466069385394193,0.05243697514471123,-0.04097090575931704,0.12112941128424334,0.049568719806557776,0.07156069147768557,0.14094578784098025,0.02290435804201236,0.1180414297989679,0.041086475612288,0.00872523822137585,0.03236123739091215,-0.01422246487772513,-0.0011479935423103415,-0.013074471335414787,-0.004866517459859726,-0.025017701853942025,0.0201511843940823,-0.017338327312860554,0.017087782616003782,-0.034426109928864336,-0.032306844383670597,-0.020286179723936332,-0.012020664659734262,-0.0007693016635348451,0.05649439088204724,-0.057263692545582084,-0.03271921549066172,0.037626013439023775,-0.07034522892968549,-0.0487556510451636,-0.08325686704564104,0.034501216000477446,0.05469528573191219,0.0503079887244806,0.004387297007431593,0.05262023991360238,0.012056445710087365,0.04056379420351501,-0.12539163271226106,-0.05228238641231918,-0.07310924629994188,-0.10738930956022232,-0.06124653412411255,-0.04614277543610976,0.010577362829394846,0.027693203842613333,-0.01711584101321849,-0.006827902660027537,-0.02604006069246809,0.01921215803244055,-0.06233501413360891,-0.021621911680956066,-0.04071310245265284,-0.07674547370231798,-0.03495785490044295,-0.04178761880187503,0.08738163733563167,0.0015170220943640153,0.08586461524126766,-0.015307704123668152,-0.043077180880032394,0.027769476756364247
2040,0.10545005039052659,0.05117984693877551,0.05427020345175107,0.0295458430233014,-0.006310305839698787,0.03585614886300019,-0.0026082838648092354,-0.03729156101780867,0.03468327715299943,0.009285182539222817,-0.01225652676676986,0.021541709305992675,0.03173958441409363,-0.00019205340409139977,0.03193163781818503,-0.00395480641296118,-0.04765615237031102,0.04370134595734984,0.08283503580936158,0.02071556496730196,0.06211947084205962,-0.0006244029653464464,0.021654619203391564,-0.02227902216873801,-0.004529198709855965,0.009987061470142238,-0.014516260179998203,-0.04352996473259477,-0.02829034213256315,-0.015239622600031614,-0.04655712460179588,-0.026435130965438314,-0.020121993636357572,-0.0032418173744854107,0.007123343342891332,-0.010365160717376743,-0.0006565308991728977,0.04417756310929656,-0.04483409400846946,0.10263090277009677,0.04825335350341774,0.05437754926667903,0.057501201532135525,-0.002682208100511197,0.06018340963264672,0.049768758814727844,0.013147815379328614,0.036620943435399234,-0.003955606095393744,0.012803291758491084,-0.01675889785388483,-0.01298686986221483,-0.027333866608379886,0.014346996746165058,0.0016063403665564058,0.022525236828167566,-0.020918896461611162,-0.03388529788295375,-0.02165359137414406,-0.012231706508809689,-0.011773771549406831,0.03797610940724091,-0.049749880956647737,-0.03683261222380059,0.03683080493173858,-0.07366341715553917,-0.07061941423093565,-0.09193858824582606,0.02131917401489041,0.06596843234213798,0.05349465172122512,0.012473780620912861,0.0370421519857919,-0.009716970448588167,0.04675912243438007,-0.12396497990608041,-0.04336322559799154,-0.08060175430808887,-0.10161233167965981,-0.04760372760391411,-0.05400860407574571,0.02719609235278774,0.03740851686494592,-0.010212424512158178,0.015000625852915407,-0.004168791004814488,0.019169416857729896,-0.06881414434110379,-0.024689242358936544,-0.044124901982167244,-0.08539758310755602,-0.03047456242205307,-0.05492302068550295,0.07496593251726669,-0.0158719528529333,0.09083788537019997,-0.03634916423454497,-0.05174344723575987,0.015394283001214898
2050,0.11702609284454522,0.0709640337616528,0.04606205908289242,0.03495915707862948,0.000398314533619158,0.03456084254501032,-0.0005238940428959222,-0.027913671210810488,0.027389777167914565,-0.002596976308625051,-0.0200646186917933,0.017467642383168246,0.021550820200486095,0.0023521023225216834,0.01919871787796441,-0.014703720311385874,-0.035032748443438184,0.02032902813205231,0.06534941108524825,0.018041773375258384,0.04730763770998987,0.016902669363222503,0.03251923080041973,-0.015616561437197226,-0.013733101095994762,0.019559005830184294,-0.03329210692617905,-0.06094069444022808,-0.03482878716346008,-0.026111907276768,-0.03492379924128001,-0.010898619114369273,-0.024025180126910736,-0.008347256402730426,0.0014064181586928872,-0.009753674561423314,-0.003083161987916454,0.05209921005188916,-0.05518237203980562,0.12198703692044331,0.05469745724208696,0.06728957967835636,0.06365935714389744,-0.0026409433605033327,0.06630030050440076,0.046828129810067225,0.015102268740916804,0.03172586106915042,0.016390093629268594,0.034268059203925234,-0.01787796557465664,-0.0053844861043890494,-0.03681342751056371,0.031428941406174665,0.012780950991554423,0.01939342811745789,-0.006612477125903468,-0.025185490088009684,-0.02645522947748829,0.0012697393894786045,-0.008608242408106212,0.04189173967138914,-0.05049998207949536,-0.042914150012470315,0.029565490842451123,-0.07247964085492144,-0.07390000447607538,-0.0991376094773436,0.02523760500126822,0.09563785461413617,0.054042767247843126,0.04159508736629303,0.03661955491966513,-0.012467994486903633,0.04908754940656876,-0.11241136325863192,-0.031132413407232985,-0.08127894985139894,-0.07552967287105077,-0.024626369254106207,-0.05090330361694456,0.06350277622146142,0.05537471094428959,0.008128065277171822,0.00910692315442081,-0.0016607999316141204,0.010767723086034933,-0.06088443675880776,-0.017159395604300496,-0.04372504115450726,-0.09390186212531716,-0.03535027738356341,-0.05855158474175375,0.030471470667023843,-0.04644242304243003,0.07691389370945387,-0.06635852033905405,-0.06292608677437823,-0.0034324335646758177
2060,0.1511656746031746,0.05413635361552028,0.09702932098765432,0.040698649964637824,0.005264338147084698,0.035434311817553125,0.0023864212630134536,-0.02029949586850819,0.02268591713152164,-0.01042437660769031,-0.026482507685805557,0.016058131078115247,0.01737972931507575,0.004472416053898574,0.012907313261177177,-0.02038416019171255,-0.03304615656034755,0.012661996368635004,0.07978010737947033,0.02430330713989861,0.05547680023957172,0.0029906469301268753,0.02580487164059041,-0.022814224710463533,-0.01583721703206958,0.023811459799973466,-0.039648676832043046,-0.05327272936636961,-0.03725636545783247,-0.01601636390853714,-0.025346889028863187,-0.010307804753006244,-0.015039084275856943,-0.003892814943592754,-0.0036181165473798287,-0.00027469839621292513,0.01099742031910357,0.05615872426124441,-0.04516130394214084,0.1067199392855502,0.06584659051268657,0.04087334877286364,0.0018035118721084341,-0.04234005058571658,0.04414356245782501,0.03247936369298616,0.007538605823268734,0.024940757869717427,0.032760300756229446,0.047331683356263074,-0.014571382600033626,-0.009146187466077187,-0.03792834583407187,0.028782158367994682,0.02312146977764951,0.015151611256116937,0.007969858521532572,-0.027273234661094697,-0.02361226903126559,-0.0036609656298291085,0.004855176721776485,0.04760582057990753,-0.04275064385813104,-0.021436291147522022,0.04430937948434343,-0.06574567063186545,-0.08962967936380048,-0.09041672261760889,0.0007870432538083941,0.09967397803741422,0.055186454190829626,0.0444875238465846,0.04361035998088646,-0.004913726670846602,0.048524086651733064,-0.10552378907423446,-0.022500234850588573,-0.08302355422364589,-0.04578530841632785,-0.0018712621383366282,-0.04391404627799122,0.087986394350942,0.0564859013333115,0.0315004930176305,0.010975323077486696,0.004576358635091115,0.006398964442395582,-0.04671447686606047,-0.018125293187998635,-0.028589183678061833,-0.10976540661420031,-0.03418913688556315,-0.07557626972863717,0.04851267776237785,-0.03744802525070173,0.08596070301307958,-0.06926589490441412,-0.07212020499643909,0.002854310092024968
2070,0.1536871693121693,0.06981253149407911,0.0838746378180902,0.04584067105021743,0.012573566655741766,0.03326710439447566,0.014695134683650031,-0.016272409987172987,0.03096754467082302,-0.01624799675619316,-0.02600945252178092,0.009761455765587757,0.019761633027887478,0.007081693337071384,0.012679939690816095,-0.026985305468365223,-0.04170740313297118,0.014722097664605954,0.06840239493943619,0.019344639096472344,0.049057755842963846,0.0055612409562934145,0.02356837374653132,-0.018007132790237905,-0.005248164426318139,0.03464587372166041,-0.03989403814797855,-0.0452425641675207,-0.035549000128759,-0.009693564038761694,-0.018106554322998212,-0.003286643116679166,-0.014819911206319045,0.0028175400570469547,-0.0007384871268052952,0.00355602718385225,0.02500411651206877,0.06036178863504904,-0.03535767212298027,0.08238651349654312,0.0511172105385855,0.03126930295795763,-0.004410472505546466,-0.0353930102385102,0.030982537732963732,0.04059070310206828,0.014042711607162034,0.02654799149490625,0.03486465427315738,0.04725394521087828,-0.012389290937720898,0.0021885093615485428,-0.03794303998001596,0.0401315493415645,0.0378845781810455,0.02266319498403174,0.015221383197013761,-0.03416261733752394,-0.018393779672309565,-0.015768837665214374,0.014808737014034316,0.049728120343868885,-0.03491938332983457,-0.03240474667187167,0.045299775534325896,-0.07770452220619757,-0.06827506975217462,-0.08506594751055607,0.01679087775838145,0.08287933865472044,0.06121097939465267,0.021668359260067768,0.06271285219874767,0.01722152096274793,0.045491331235999743,-0.09607092384543837,-0.011646524572597737,-0.08442439927284064,-0.028438832730302014,0.006086264562895545,-0.03452509729319756,0.08213685420831193,0.038891663615766736,0.043245190592545196,0.0037306939640302486,0.006707311488522468,-0.0029766175244922196,-0.0292435013960509,-0.015674198244420557,-0.013569303151630342,-0.0819222250892358,-0.019059368683610717,-0.06286285640562508,0.038146845409333906,-0.0645942766629008,0.10274112207223471,-0.07948499532194775,-0.08589462512742456,0.006409629805476812
2080,0.14880165028974554,0.06279919375157471,0.08600245653817082,0.03096973907261713,0.00763383917188213,0.023335899900735,0.032949392954091224,-0.005444023506249441,0.03839341646034066,-0.021192013198346345,-0.0243800402901405,0.0031880270917941556,0.019124766279837262,0.008932690800641943,0.010192075479195319,-0.03719208744679756,-0.04685489976991554,0.009662812323117975,0.06913938913098856,0.027276563390251064,0.0418628257407375,0.01735678061074719,0.030813069970434113,-0.013456289359686922,-0.0022952695194199202,0.035513197443106846,-0.037808466962526766,-0.0411829916683503,-0.03813464841987579,-0.00304834324847452,-0.014039464493486272,-0.0021564724189750513,-0.01188299207451122,0.01480925394925982,0.01077532681583166,0.0040339271334281605,0.0280608906021085,0.06959333082824223,-0.04153244022613373,0.046840993824755095,0.03314280657989446,0.013698187244860627,0.014517906469825766,-0.029800424298620787,0.04431833076844655,0.04316800423822854,0.012956307586572261,0.030211696651656274,0.061988035557066126,0.06027598849475448,0.0017120470623116432,0.00020847319558183768,-0.031887215082806106,0.03209568827838794,0.02337042874857681,0.014474506284231858,0.008895922464344952,-0.03050165170769483,-0.007168446278512451,-0.02333320542918238,0.03317085409125121,0.06001833011617607,-0.026847476024924863,-0.05029874537785055,0.032782470712832135,-0.08308121609068268,-0.0561393103859869,-0.07741372364710622,0.021274413261119316,0.08920758155294653,0.051850305141371095,0.03735727641157544,0.03617209920258972,0.008341458429430433,0.027830640773159287,-0.08973460335025978,-0.012773807397741924,-0.07696079595251785,-0.011995349820333968,0.0067436930384075,-0.018739042858741468,0.07649200703208064,0.016321632303591252,0.0601703747284894,-0.02494863426682094,-0.010456323098857283,-0.014492311167963658,-0.03023536396855813,-0.019639917535195544,-0.010595446433362587,-0.09320840321678923,-0.024271061798477617,-0.06893734141831162,-0.027117133905589397,-0.11454535925179656,0.08742822534620716,-0.04585329069556353,-0.06262445713647345,0.016771166440909917
2090,0.12483071932476694,0.05165225812547241,0.07317846119929454,0.03885605320478542,0.01467334287824591,0.02418271032653951,0.03379396235420458,-0.0012864302120931897,0.03508039256629777,-0.03780794174878089,-0.03015324412864526,-0.007654697620135631,0.010415034028772691,0.0016688778562425084,0.008746156172530183,-0.031221285385593624,-0.0317450399523659,0.0005237545667722751,0.04502665041001379,0.0021526453035579903,0.042874005106455795,0.015814424195047267,0.024364690255583542,-0.008550266060536273,0.0036090937750978234,0.038918298961351315,-0.03530920518625349,-0.040769497306005716,-0.03157840742908048,-0.009191089876925235,-0.005419292375921837,0.004862783364573436,-0.010282075740495274,0.011684089318371678,0.011221241335711543,0.0004628479826601341,0.040779857378689555,0.06607635179923244,-0.025296494420542874,0.015333461523408585,0.020428166195596502,-0.005094704672187915,-0.008129153781549322,-0.023484491739769985,0.015355337958220664,0.016483988516691604,0.0030784430237469664,0.013405545492944638,0.058804387323981855,0.06255570480475975,-0.0037513174807778877,-0.004515694725444475,-0.027574483248214432,0.023058788522769956,0.03846336814530324,0.010700478572085515,0.027762889573217722,-0.019878049205889637,-0.00826551506420207,-0.011612534141687567,0.041144198620633156,0.057503059286149495,-0.01635886066551634,-0.07687678244179616,0.012587789211912224,-0.08946457165370839,-0.05258083046118497,-0.056532832012891096,0.0039520015517061306,0.1023386262469035,0.060824213893186284,0.04151441235371722,0.03571359519620381,0.0013064602109670845,0.034407134985236724,-0.08407960763950899,-0.015026308427471428,-0.06905329921203757,-0.0012526887736705335,0.017407089658945378,-0.018659778432615914,0.07106471923727892,0.014356579826163037,0.05670813941111588,-0.044414186406474675,-0.01762768162709546,-0.026786504779379217,-0.016151954038507808,-0.0037112624004459055,-0.012440691638061904,-0.07644174945168365,-0.016183395690878597,-0.06025835376080506,-0.022833948683306352,-0.11975448118426722,0.09692053250096087,-0.05303375179790814,-0.08326653726382818,0.03023278546592004
2100,0.15685429264298312,0.10485953640715545,0.051994756235827666,0.02293601719966065,0.005104385066654958,0.01783163213300569,0.0389564627270829,0.006948587536914954,0.03200787519016794,-0.04553236405295644,-0.03381647175935759,-0.011715892293598845,0.005263808529378652,-0.0025110430707352555,0.0077748516001139075,-0.04221278034652337,-0.04609591508192624,0.0038831347354028683,0.04014187624331309,0.002833246799714536,0.03730862944359856,0.009122770597594183,0.01631556839320844,-0.007192797795614258,0.027630251909039425,0.045518803663872114,-0.017888551754832692,-0.03702292433681262,-0.02994222593960051,-0.007080698397212106,-0.013881278712863267,0.006953503862687119,-0.020834782575550385,0.014146967404965644,0.015193079105612127,-0.001046111700646482,0.041199952712887004,0.06106265120265483,-0.01986269848976783,0.019371448893850108,0.03133396520830604,-0.011962516314455926,-0.008794244296970196,-0.01976581046376713,0.010971566166796934,0.012626985774729562,-0.0009700675109714277,0.01359705328570099,0.06895735068400528,0.06606838425784477,0.002888966426160513,-0.008813732414092054,-0.025811185734923116,0.016997453320831066,0.04288595776260414,0.0274441586613936,0.015441799101210543,0.008635274336962323,0.0058551032012083455,0.0027801711357539776,0.025436876302436677,0.045978894765676605,-0.020542018463239924,-0.08351677347762754,0.012177533913835544,-0.09569430739146308,-0.06782932724587082,-0.043136311415484234,-0.024693015830386585,0.10376230293941781,0.06517829177779254,0.03858401116162527,0.021215477548495086,-0.00172077106011098,0.022936248608606064,-0.0645637818067701,0.0008196543618722393,-0.06538343616864234,0.019474181555945144,0.02652094445895035,-0.0070467629030052095,0.051381443588372974,0.008213451486012453,0.04316799210236052,-0.025519534243313297,-0.0084932820032178,-0.017026252240095498,-0.013602192137455189,-0.0015492443322756928,-0.012052947805179496,-0.06244086784500925,-0.019102373887240356,-0.04333849395776889,-0.035642739840901945,-0.12016503802746363,0.08452229818656169,-0.04062504363854715,-0.07201686891678653,0.031391825278239374
2110,0.13502692743764172,0.05895494771982867,0.07607197971781306,0.015377450065627808,0.002916791466659976,0.012460658598967831,0.049380276228261195,0.018140530382125705,0.031239745846135487,-0.05769020357462365,-0.03338310603086336,-0.024307097543760283,0.006374186256481802,0.0017295843920185254,0.004644601864463277,-0.06610701500327117,-0.0521402265560105,-0.013966788447260672,0.03212633519429228,0.001612053258039362,0.03051428193625292,0.005481771487976594,0.008950857053888409,-0.003469085565911815,0.06679819174416232,0.06530890561720497,0.0014892861269573628,-0.04063864465969414,-0.019735719527297434,-0.020902925132396707,-0.004176676364280888,0.012282268231625912,-0.0164589445959068,0.022762336968383343,0.015520459386030269,0.007241877582353074,0.04975596472043606,0.0707100666663852,-0.02095410194594914,0.014118491872125294,0.027717984103296244,-0.013599492231170948,0.019280342934262843,0.0032550597853262583,0.016025283148936583,0.023440911791868614,-0.0072057044265147014,0.030646616218383316,0.09100605815174848,0.07898737930248997,0.012018678849258505,-0.021008955163568804,-0.0352530928881252,0.014244137724556398,0.07327480947502957,0.029440587606600427,0.04383422186842915,0.026906963683360485,0.024161675497866908,0.0027452881854935765,0.054369531045994256,0.04879625410251553,0.005573276943478729,-0.06578000918104368,0.022979718568480103,-0.08875972774952377,-0.05979663697536666,-0.04200796741417125,-0.01778866956119541,0.09080447224305009,0.057910422262507,0.032894049980543086,0.0050076371299858854,-0.010451681687736676,0.015459318817722561,-0.0748125582610114,-0.000846494429137577,-0.07396606383187382,0.03692634314347172,0.01658646971788081,0.020339873425590908,0.058777292882884045,0.026888468066142732,0.03188882481674131,-0.020708099147313565,-0.008236834954953854,-0.012471264192359709,-0.0056655605581434,-0.0067353180970779,0.0010697575389345007,-0.07488012299488238,-0.014417494516836537,-0.06046262847804584,-0.01417731396825027,-0.07984020312372611,0.06566288915547584,-0.032905559201798606,-0.0742064766586139,0.04130091745681529
2120,0.1517128842277652,0.037922808012093724,0.11379007621567146,0.005604630484861695,0.0002038617691751596,0.0054007687156865354,0.03192024878441667,0.007802478895086955,0.024117769889329715,-0.055894524788734204,-0.0364080846307488,-0.019486440157985407,0.0011810180596425158,-0.005578378760218014,0.006759396819860529,-0.07513213316965238,-0.045463734131155495,-0.02966839903849688,0.014868225827465576,0.002617398896647746,0.01225082693081783,-0.007904779358697609,-0.005326076203110986,-0.0025787031555866225,0.06383531120231324,0.07467971075895105,-0.010844399556637808,-0.017398167853587405,-0.005470687436994451,-0.011927480416592954,0.007731091796352008,0.01149133932851089,-0.0037602475321588833,0.022636276745463712,0.015548681823997351,0.007087594921466362,0.060192906088638004,0.0556795200358031,0.004513386052834904,-0.006517274179852944,0.031779794408076656,-0.0382970685879296,0.0010558918766718289,0.018328826576434434,-0.017272934699762606,0.026028951682762865,-0.003377338363843329,0.029406290046606196,0.09181055756328879,0.07414953565017111,0.017661021913117678,-0.02321399543930445,-0.03482237073513894,0.011608375295834484,0.04886890169450673,0.018300862952050818,0.030568038742455908,0.026462206067540368,0.029844108095286266,-0.0033819020277458985,0.026285540200812054,0.04122868099965695,-0.014943140798844895,-0.05897736185963124,0.024573750167174516,-0.08355111202680576,-0.017232890201871,-0.005971830565626725,-0.011261059636244275,0.07223972817266351,0.04301164567534477,0.02922808249731874,-0.024808933646736475,-0.030855109971909725,0.006046176325173251,-0.05902853408843389,-0.0014287174267395202,-0.05759981666169437,0.03692945155233939,0.010075907344548473,0.026853544207790916,0.07274788025812368,0.028886271418194748,0.04386160883992893,-0.0438845011341676,-0.01071734955869737,-0.033167151575470226,0.010299445560938963,0.013217910303080659,-0.002918464742141696,-0.0567964348686191,0.004297832537737066,-0.06109426740635617,-0.04653268731292002,-0.10362920602382977,0.05709651871090975,-0.014955802879445895,-0.07093602938096102,0.05598022650151513
2130,0.13556035840262032,0.027862418115394305,0.107697940287226,-0.0017187115308921147,-0.004840932934182444,0.0031222214032903288,0.04402574351937476,0.018463070130954867,0.02556267338841989,-0.058787562832667194,-0.0310671738332915,-0.027720388999375695,0.006849904745926592,0.0025077318051474726,0.004342172940779119,-0.07419121268478429,-0.03248013408116909,-0.04171107860361519,-0.006323760187145966,0.00442390972501755,-0.010747669912163516,-0.023732178160817012,-0.01530517086746601,-0.008427007293351,0.05719914351782507,0.07944713818834905,-0.022247994670523973,-0.0004312903222429609,0.0004940995924725183,-0.0009253899147154792,0.011032028808870602,0.00774252691302355,0.0032895018958470517,0.048493674410903645,0.023770818751740384,0.02472285565916326,0.07811028874693372,0.06976749095422861,0.008342797792705118,-0.009052715048777459,0.02883255710272279,-0.03788527215150025,0.05282129454771418,0.051641608451018756,0.0011796860966954226,0.018755235142932824,-0.003858792534417709,0.022614027677350535,0.08471288410327242,0.06417735867476348,0.02053552542850893,-0.0255742426315746,-0.030950463278870095,0.005376220647295497,0.07231385956176878,0.016803937674628067,0.05550992188714071,0.032737648819386546,0.034924809800713705,-0.0021871609813271567,0.0207186634375624,0.0332297357493587,-0.0125110723117963,-0.04427142635104118,0.023023093577968386,-0.06729451992900957,-0.014284275547200215,0.03527706906584307,-0.04956134461304328,0.05950019456914798,0.03545904082155636,0.024041153747591613,-0.05521382582924316,-0.04587249721721213,-0.009341328612031035,-0.05832862771897624,-0.0010632795878191517,-0.057265348131157086,0.0534211147997563,0.0046517338704663855,0.04876938092928992,0.04176789221219292,0.00837720585913147,0.033390686353061444,-0.03038897521927749,-0.001376876413893324,-0.029012098805384166,0.04496443662032781,0.026421972612129804,0.018542464008198013,-0.03610018062185524,0.0140465746355309,-0.05014675525738614,-0.1020277431602977,-0.12841402764998427,0.02638628448968658,-0.02201337783301448,-0.07687087179343956,0.05485749396042507
2140,0.07084593096497858,0.01912281116150164,0.05172311980347695,-0.018981098877662552,-0.012040389720975965,-0.006940709156686588,0.03862087223697163,0.03129940637771082,0.007321465859260806,-0.04989927464874849,-0.025274661620744918,-0.02462461302800358,-0.0015938225029194324,0.004754977384056036,-0.006348799886975468,-0.09533987077045215,-0.03345229606651132,-0.06188757470394084,0.0006650448905301108,0.011395213621363887,-0.010730168730833775,-0.013848771223618975,-0.023415922113433747,0.00956715088981477,0.06403217086277313,0.07630308969810573,-0.0122709188353326,-0.010004469926398004,0.005337741148341887,-0.015342211074739891,0.018929882723349268,0.007755867882473682,0.011174014840875587,0.048395836625951094,0.02595523545039248,0.022440601175558617,0.10581652600157905,0.07875520897104087,0.027061317030538188,0.005378878246087508,0.031754269835570705,-0.026375391589483196,0.0749294858413395,0.06588037109137955,0.009049114749959949,0.006736778803129989,-0.00909930484461022,0.01583608364774021,0.09259697833636753,0.07280086922093723,0.0197961091154303,-0.028389089963990158,-0.030141366867823403,0.0017522769038332436,0.04876107233130255,0.022051104775255063,0.026709967556047483,0.04845939450174938,0.03827008473068618,0.010189309771063198,0.01941814681501431,0.032098183884858196,-0.012680037069843888,-0.04962643273078216,0.015951159739316195,-0.06557759247009835,-0.012993673813467018,0.03715329066141474,-0.050146964474881754,0.07130484714457912,0.040956805649149115,0.03034804149543,-0.06597762169000157,-0.06553292804525379,-0.0004446936447477814,-0.07012999883348939,-0.018393704558991888,-0.051736294274497496,0.037736083653499446,-0.014250500453827695,0.05198658410732714,0.04559974454317794,0.005878781994972741,0.039720962548205195,-0.006110461513098644,0.01279029653216426,-0.018900758045262905,0.06049842392517929,0.03362119850926344,0.026877225415915845,-0.0369334064421795,0.010159979357502258,-0.04709338579968176,-0.12765114897681082,-0.14320572100769866,0.01555457203088785,-0.03579338369803522,-0.09792071050536928,0.06212732680733407
2150,0.12541532816830436,0.01814649470899471,0.10726883345930965,-0.024889953848831792,-0.008841328112381152,-0.01604862573645064,0.048118083107120485,0.035997673239268564,0.012120409867851923,-0.06557016555858053,-0.028912144752734816,-0.036658020805845716,-0.007588316972002146,0.008566244075593987,-0.016154561047596133,-0.08844101237163418,-0.01465961466365768,-0.07378139770797651,0.004468634966193551,0.015764675226688913,-0.011296040260495362,0.0028187333864211008,-0.024158718368313414,0.026977451754734514,0.06004790251737857,0.07422465110904741,-0.014176748591668842,-0.013010940328052818,-0.0013305097076961245,-0.011680430620356693,0.012363266974716004,-0.003581097370971385,0.015944364345687388,0.04168924461704033,0.031094541404197994,0.010594703212842338,0.1258006088215798,0.08144149697489139,0.04435911184668843,-0.009564908137063552,0.032986255868524626,-0.04255116400558818,0.06483904324059285,0.055474374596455114,0.009364668644137738,-0.0027294334948919324,-0.013355431304185967,0.010625997809294034,0.09202930908867392,0.06579178108938259,0.026237527999291316,-0.013844640631701334,-0.025684448726155305,0.011839808094453971,0.007462426224101131,0.005426354130657474,0.0020360720934436576,0.0365852382331088,0.034380635776651444,0.0022046024564573575,0.02088250805142673,0.026473705499546866,-0.005591197448120139,-0.05326631894367394,0.011832341129991288,-0.06509866007366523,-0.016341405189263386,0.04836772451248079,-0.06470912970174418,0.05987509609817675,0.022327996127599396,0.03754709997057735,-0.04985816758597641,-0.04242543095233492,-0.007432736633641489,-0.0694032523967664,-0.011345089971002404,-0.05805816242576399,0.04579929625623236,-0.004134183793999527,0.04993348005023189,0.055502205420503686,0.009362071446032991,0.04614013397447069,-0.00212332050080445,0.015568472888356999,-0.01769179338916145,0.0772008357264398,0.030254404960351464,0.04694643076608834,-0.0509799810777104,-0.014476626671827291,-0.036503354405883114,-0.12298070091661911,-0.11460068251435493,-0.008380018402264178,-0.03524318889556074,-0.08359050983787407,0.04834732094231333
2160,0.06673792202066012,-0.006145282186948853,0.07288320420760896,-0.017517998641966983,-0.004641775667372864,-0.012876222974594119,0.056185305611072996,0.043022700832264414,0.01316260477880858,-0.07068473930476982,-0.027903818552773005,-0.042780920751996805,-0.009525407340855057,0.004715242197002642,-0.014240649537857699,-0.0917140189801304,-0.015914787888589133,-0.07579923109154127,0.0022654306943496465,0.01788037359188412,-0.015614942897534472,0.018151475293915396,-0.016088512769446096,0.034239988063361496,0.07810050398926116,0.0853472219250307,-0.007246717935769543,0.011743239890586251,0.007945372684039012,0.0037978672065472384,0.008669724289807786,-0.0019897103008483905,0.010659434590656176,0.038502931370556846,0.032395595794480446,0.006107335576076404,0.12320931725008549,0.0799648302097099,0.0432444870403756,-0.021217726305113933,0.026217139239946296,-0.04743486554506023,0.020091073708535006,0.04674324107832048,-0.02665216736978547,0.000977226680794095,-0.004515646365647439,0.005492873046441534,0.07469731839555699,0.05949318344936806,0.015204134946188932,-0.016880818537399814,-0.020201695520765124,0.0033208769833653084,0.018323063115063445,0.019493328851014707,-0.001170265735951261,0.08595333358914163,0.042820565592155524,0.043132767996986114,0.017039839841889948,0.01841203848300368,-0.0013721986411137338,-0.0638859671000553,0.01063229920081545,-0.07451826630087076,0.0043343329901675545,0.06940154872208049,-0.06506721573191293,0.05870056282685244,0.02307542639116941,0.03562513643568303,-0.09670291426251287,-0.0691070496372018,-0.02759586462531108,-0.05268601973157868,-0.02282850951944924,-0.02985751021212944,0.051193939846071596,-0.015512514454101234,0.06670645430017283,0.048494687925103426,-0.010976221695349024,0.059470909620452456,0.007629299685852366,0.027864192970297935,-0.02023489328444557,0.10895601703995665,0.04428934691129148,0.06466667012866517,-0.02426568614802391,-0.007163054229561777,-0.017102631918462133,-0.12814905833983625,-0.13174215865547,0.003593100315633772,-0.0383767856893494,-0.0681599195654299,0.02978313387608049
2170,0.10440484063995968,0.00804476883345931,0.09636007180650037,-0.026597688207537554,-0.0164469402700698,-0.010150747937467754,0.06443523849297497,0.059041553560242224,0.0053936849327327506,-0.05737590615272066,-0.02556214185647871,-0.03181376429624195,-0.016536460345387076,0.01399340837396992,-0.030529868719356996,-0.0691760329910245,-0.0029844821629409646,-0.06619155082808353,-0.010683498913954469,0.022434569889023065,-0.03311806880297753,0.03466977192262593,-0.002823598864073151,0.03749337078669908,0.08990495102046056,0.0844442352216169,0.005460715798843664,0.02777949340136275,0.017043295476790406,0.010736197924572347,0.007838772478342365,-0.004358685304636273,0.012197457782978639,0.02440958659772866,0.023333370963250624,0.0010762156344780354,0.09840785979370997,0.07364334539436186,0.024764514399348115,-0.04873491710469669,0.008150846820233839,-0.056885763924930534,-0.011976483952870813,0.030200935010461824,-0.04217741896333264,-0.019490839842211897,-0.02010652844696129,0.0006156886047493932,0.08748072365174034,0.06747671019400187,0.02000401345773847,-0.027639688520841352,-0.026583546781109572,-0.0010561417397317767,0.031142071528925227,0.023781131764310383,0.007360939764614843,0.08882420039557265,0.0404711988921175,0.04835300150345516,0.02170941133702325,0.018673165836349953,0.003036245500673299,-0.06810237948072885,0.007971965285534073,-0.07607434476626292,0.004297032362024976,0.08270108768631663,-0.07840405532429166,0.015529939920843576,0.005642505291331707,0.009887434629511868,-0.11462323952415018,-0.08251138664317063,-0.03211185288097954,-0.03775571616009481,-0.01815420857416272,-0.019601507585932088,0.046879468337747275,-0.026197669936712794,0.07307713827446007,0.055267100927668525,-0.0007790029464090421,0.05604610387407757,-0.011943105390578013,0.02418845194518139,-0.0361315573357594,0.11366260401141767,0.04724935563552772,0.06641324837588995,-0.06744828624263535,-0.02766578505999226,-0.0397825011826431,-0.12473648656518245,-0.12738035616534085,0.002643869600158399,-0.05190822638980045,-0.07416737652036698,0.02225915013056653
2180,0.11339246346686822,0.018426004661123707,0.09496645880574452,-0.02063394737543654,-0.007481726928728357,-0.013152220446708182,0.05665140351400531,0.06749097634459923,-0.01083957283059392,-0.052488742145246174,-0.022492110383829023,-0.029996631761417147,-0.02148349113353451,0.009351014019898499,-0.03083450515343301,-0.05856494924175041,0.00762660158633313,-0.06619155082808353,-0.024093292963941734,0.029466155632171837,-0.05355944859611357,0.010989492190097455,-0.01483808501286919,0.025827577202966644,0.07816755039535982,0.07969107298500586,-0.0015235225896460378,0.01657955369826217,0.012821465696193654,0.0037580880020685187,0.004085195430908548,-0.0057947453733041485,0.009879940804212697,0.02035778525358801,0.017742506001971806,0.0026152792516162047,0.10312179387040797,0.06712870116655618,0.03599309270385179,-0.06351874950014379,-0.011084471020251195,-0.05243427847989259,-0.06305252273201707,0.011427905644530965,-0.07448042837654803,-0.013478926983626979,-0.01738604391434769,0.003907116930720714,0.07816118552479576,0.0669415824955391,0.011219603029256661,-0.030610661153912914,-0.02484871917558494,-0.005761941978327971,0.013553199519207899,0.022017804530736127,-0.008464605011528228,0.08473940692007967,0.034324823056234806,0.05041458386384487,0.043598027720460605,0.02071354329337914,0.022884484427081467,-0.07742619922864775,0.0008458126850215249,-0.07827201191366927,0.0020757799561344614,0.09722595228503648,-0.09515017232890202,0.016872941600782072,0.005201165516652272,0.011671776084129802,-0.11557615447718114,-0.07503721892461476,-0.04053893555256638,-0.03120467512679351,-0.01570556859134036,-0.015499106535453147,0.02821658149626369,-0.023967386574160417,0.05218396807042411,0.0332865853587215,-0.02521349476395392,0.05850008012267542,-0.024208296062011338,0.02035243151489988,-0.044560727576911215,0.10684592894940462,0.05076847711878636,0.05607745183061826,-0.0671526254676816,-0.03009289123984002,-0.03705973422784157,-0.14042208737581383,-0.1178006964907581,-0.02262139088505573,-0.06317744480596556,-0.0771920515004678,0.014014606694502241
2190,0.13587529919375158,0.04876858150667675,0.08710671768707483,-0.025148701478938728,-0.00827678782851148,-0.016871913650427246,0.04383184679175491,0.06407541091191123,-0.02024356412015631,-0.05227098659355229,-0.021738011108751197,-0.030532975484801092,-0.029341124373342988,0.003647910922540668,-0.03298903529588366,-0.06693032042753075,0.010728698809882605,-0.07765901923741335,-0.043570163208238775,0.027681035136538384,-0.07125119834477717,0.02191086769306621,-0.025767569645258025,0.047678437338324234,0.07501208975088694,0.0804157447785828,-0.005403655027695872,0.006697561848811806,0.014165584079106182,-0.007468022230294377,0.00966457944023198,-0.0008595396031442759,0.010524119043376256,0.009405597826495977,0.017817765836550693,-0.008412168010054713,0.08853878598781513,0.0517033915837383,0.03683539440407683,-0.0567802623585726,-0.009331783708175861,-0.04744847865039674,-0.08167262982615407,0.011289547398622243,-0.09296217722477632,-0.002706166192968263,-0.017362776612424025,0.01465661041945576,0.03604338150085241,0.046604922090107546,-0.010561540589255142,-0.028201739603202956,-0.015432526777785022,-0.012769212825417934,-0.03059341035732748,-0.0007928629647366268,-0.029800547392590856,0.10205530342934284,0.03961482246322465,0.06244048096611819,0.04427004664451351,0.019442467499884798,0.024827579144628714,-0.08447102368636976,0.002376589061545524,-0.08684761274791529,-0.01008608984975307,0.1120846575056324,-0.12217074735538547,0.03334725372766014,0.04047275557369425,-0.007125501846034111,-0.13426433584589845,-0.07849257140647485,-0.05577176443942361,-0.015556915911101568,-0.004886956862850353,-0.010669959048251215,0.035355042460865134,-0.018892909097691073,0.054247951558556204,0.019332373420793764,-0.04187667190290769,0.06120904532370146,-0.03184828104154137,0.017465875751405117,-0.049314156792946484,0.10381841125426475,0.058542394768227854,0.045276016486036894,-0.08973842084892272,-0.049891411860835164,-0.03984700898808756,-0.12735415040939213,-0.10711457156500774,-0.020239578844384397,-0.09872505620644872,-0.09659689153900937,-0.00212816466743936
2200,0.042556374401612494,-0.017276470773494583,0.05983284517510708,-0.03806569680736788,-0.01716516096454844,-0.02090053584281944,0.06679182949020075,0.0760653133669421,-0.009273483876741342,-0.056140170214044056,-0.026461053936870198,-0.029679116277173855,-0.03127931849739183,0.004937096991384087,-0.03621641548877591,-0.06412226085550254,0.013902467710990392,-0.07802472856649294,-0.05483509025748127,0.015243528938203329,-0.0700786191956846,0.03334474017538425,-0.009494168725034018,0.04283890890041827,0.05632896675782125,0.06362133331050902,-0.007292366552687776,0.0035058040999797965,0.010410636540549141,-0.006904832440569345,0.010901477893537157,0.009411101020679456,0.0014903768728577024,0.015590074733015737,0.022098168928224696,-0.006508094195208959,0.1048253965573293,0.055264702281180994,0.049560694276148294,-0.07537916752457591,-0.009515560630218712,-0.0658636068943572,-0.021710107919431808,0.059605703272536614,-0.08131581119196843,-0.0024019014755049003,-0.010493553167574688,0.008091651692069787,0.02557765769544364,0.0334816384308465,-0.007903980735402855,-0.014996294320069724,0.0028497459290327855,-0.01784604024910251,-0.04288278631074519,0.0062763032288551375,-0.04915908953960033,0.1374458006160329,0.05278836862906517,0.08465743198696773,0.053127896081553654,0.012719718187264153,0.0404081778942895,-0.07855033489121908,0.004133276945820999,-0.0826836118370401,-0.007566432418721931,0.11241103800187995,-0.11997747042060189,0.01792171676426761,0.02567363635500802,-0.007751919590740407,-0.13833286838449152,-0.07958635204821474,-0.05874651633627678,-0.006283672670927355,-0.002568387975236941,-0.0037152846956904143,0.04746384920486901,-0.03233366904149104,0.07979751824636006,0.004929006630882437,-0.048199930053489194,0.05312893668437163,-0.045333121662753814,0.0019172469798780655,-0.04725036864263188,0.09420963439564757,0.04523447250394235,0.04897516189170523,-0.07972627187889735,-0.055646045671526256,-0.024080226207371092,-0.10693695477468873,-0.06900849066492738,-0.037928464109761355,-0.13228414629037438,-0.10755889458323442,-0.024725251707139965
2210,0.03555484693877551,-0.05211089065255732,0.08766573759133282,-0.03338785328852556,-0.02002706657027664,-0.013360786718248922,0.07469684992393283,0.08437117799719596,-0.009674328073263133,-0.05829519929460073,-0.02388338600228697,-0.03441181329231376,-0.03496144583100625,0.0021909540639162557,-0.03715239989492251,-0.06620809044598161,0.013715018708145578,-0.07992310915412719,-0.050475351530672764,0.016052472430777967,-0.06652782396145072,0.05708989294327339,-0.0007298216478075347,0.05781971459108093,0.062122061548600796,0.05781967940405731,0.004302382144543492,-0.016210025825078276,7.013701842300578e-05,-0.016280162843501284,-0.0057594870969002255,0.010461225901682773,-0.016220712998583,0.008045276316482657,0.016540230144574144,-0.008494953828091486,0.08969035385115537,0.04864133991412323,0.04104901393703214,-0.09849422038596557,-0.01552914991262088,-0.08296507047334468,-0.02466660517411293,0.04448824440377305,-0.06915484957788598,0.0002630994909830256,-0.01312096849249361,0.013384067983476636,0.023084613451591733,0.03263013455930607,-0.009545521107714335,-0.013223812965563351,0.006688591556927417,-0.019912404522490768,-0.030587067453609586,0.007988887232686252,-0.03857595468629584,0.15202687382488062,0.06143061955607958,0.09059625426880104,0.07802715724474801,0.019941681557752666,0.05808547568699535,-0.06422393071565151,0.0077641266984027155,-0.07198805741405423,0.01476358861883234,0.1310874625128687,-0.11632387389403638,-0.02237307922286235,0.013062233653818775,-0.03543531287668113,-0.13142492549309895,-0.07387714854701186,-0.05754777694608711,-0.022673662977533832,-0.014150909310509642,-0.00852275366702419,0.053358946622402925,-0.03221244109565196,0.08557138771805488,-0.029314372136491608,-0.051460981426745066,0.022146609290253458,-0.06919185597445299,-0.002033258739806993,-0.067158597234646,0.10048450669117762,0.04987874350226155,0.05060576318891607,-0.08300810648088419,-0.06811755472412162,-0.014890551756762568,-0.09987595942184278,-0.03986769004996564,-0.06000826937187715,-0.13686165533228134,-0.10296183547220399,-0.03389981986007736
2220,0.033135707986898466,-0.054091080876795164,0.08722678886369363,-0.04414234569624283,-0.02839637627864454,-0.015745969417598288,0.06067103182889359,0.08404118068191987,-0.023370148853026282,-0.05954488017008532,-0.025838895217744826,-0.0337059849523405,-0.016235135176898844,0.007621429627879974,-0.02385656480477882,-0.0738273410910267,0.011370068437263391,-0.0851974095282901,-0.041207503728723914,0.01463682131877235,-0.055844325047496264,0.039076272849499424,-0.012218836210182148,0.05129510905968157,0.052371802278721895,0.05235468404737756,1.7118231344337504e-05,-0.0016445560588439117,0.007184333693090876,-0.008828889751934786,-0.0028120857748101533,0.00792930048532541,-0.010741386260135563,-0.001279417187841021,0.01345081393511097,-0.014730231122951992,0.06962921836935457,0.03072923483540285,0.03889998353395172,-0.09128267783395075,-0.015267097634893112,-0.07601558019905763,0.003335161927694466,0.1079242864840985,-0.10458912455640404,-0.006344814255338951,-0.01669160444154896,0.010346790186210007,0.04627950659779911,0.04464700554471841,0.0016325010530806904,-0.009311496607948248,0.002065445889266753,-0.011376942497215,-0.05076542990615674,-0.0021930589604615097,-0.04857237094569523,0.15222396249385187,0.06334046108283654,0.08888350141101534,0.07939679581377011,0.02671307224011428,0.05268372357365583,-0.061043096686510735,0.013527581084158363,-0.0745706777706691,0.0025942586873162945,0.13373580711099176,-0.13114154842367545,-0.03693017340382115,0.00040100226839153005,-0.037331175672212676,-0.14165564139462555,-0.06660461210837267,-0.07505102928625289,-0.017257130941332775,-0.018940829007093003,0.0016836980657602295,0.0768274335733025,-0.027901077996195307,0.1047285115694978,-0.027083803639791845,-0.06194126130636221,0.03485745766657036,-0.06009409164318446,-0.017221640467344215,-0.042872451175840244,0.08707618647016363,0.03557030366919912,0.05150588280096451,-0.09220315658194642,-0.07519728637165098,-0.017005870210295447,-0.08990030165736848,-0.036839469362559545,-0.05306083229480893,-0.15966262166426945,-0.11997877421066595,-0.039683847453603496
2230,0.09735804043839758,-0.0008267195767195767,0.09818476001511715,-0.04431641228376931,-0.02804510676868119,-0.016271305515088125,0.056205813918802014,0.07696208573218387,-0.020756271813381858,-0.05657889937977212,-0.020180468936044228,-0.03639843044372789,-0.007121428524124777,0.016335576899728255,-0.023457005423853032,-0.07024559494843315,0.01655615751596992,-0.08680175246440307,-0.030673737143923883,0.01676224256248408,-0.04743597970640796,0.01673075581951673,-0.031268803043842816,0.04799955886335955,0.0620664272967317,0.06666267241268632,-0.00459624511595462,0.003857536013265318,-0.001648743343525882,0.0055062793567912,0.00203545076753456,0.003184679993024579,-0.0011492292254900187,-0.006946482731630956,0.008222136927743033,-0.015168619659373989,0.055416696572950924,0.03617675247307379,0.019239944099877136,-0.09375685972886097,-0.027243227054685546,-0.06651363267417543,-0.017736556190439203,0.0975328540150592,-0.1152694102054984,-0.016074126044343898,-0.020579033655257338,0.004504907610913439,0.04762817302703299,0.042150345573174194,0.005477827453858795,-0.010566009317925297,0.00433569143762932,-0.014901700755554617,-0.07986984361570884,-0.032773783510353205,-0.04709606010535563,0.16601668102681452,0.06722991003687127,0.09878677098994325,0.09429385531496567,0.029024817338856264,0.0652690379761094,-0.05342716793719299,0.01240525271364903,-0.06583242065084202,0.003263804962475568,0.10789393193381376,-0.1046301269713382,-0.03569869306479627,-0.003483262307685007,-0.032215430757111266,-0.14799321635036336,-0.05678820705598997,-0.09120500929437338,-0.0017115704433050033,-0.01302982034704207,0.011318249903737067,0.07094321558680543,-0.022890322901513174,0.0938335384883186,-0.04441018598987764,-0.051865688663167785,0.007455502673290141,-0.03276568982729512,-0.01925642567767659,-0.013509264149618535,0.07895260697142639,0.029023664490800606,0.04992894248062579,-0.08647540102352384,-0.07455489614243324,-0.011920504881090612,-0.08059725829557764,-0.02988038528284746,-0.050716873012730174,-0.1568529974445267,-0.11454664786136208,-0.0423063495831646
2240,0.07126322751322751,-0.026923500881834216,0.09818672839506173,-0.04891741559730714,-0.03309931047676995,-0.01581810512053719,0.030717716194851297,0.06863757718581273,-0.03791986099096143,-0.05058579461467994,-0.019359863039266796,-0.031225931575413146,-0.010336667409861833,0.01492608151452873,-0.025262748924390562,-0.08105515411248411,0.015595021942559744,-0.09665017605504385,-0.009170619016783633,0.020392765400553427,-0.02956338441733706,0.007755571377368068,-0.03983528736321926,0.04759085874058733,0.033742887018246605,0.05567704744745773,-0.02193416042921112,0.00639607735170993,0.0010405402434696678,0.005355537108240262,0.008876509316284845,0.007521447990707062,0.0013550613255777831,-0.0009934298164412634,0.0078401932672552,-0.008833623083696462,0.029794047734651743,0.03212673790695416,-0.002332690172302418,-0.11059967430645483,-0.03996467399165176,-0.07063500031480306,0.03473520173603189,0.11046328166340594,-0.07572807992737406,-0.008365489937786814,-0.012507069680199883,0.00414157974241307,0.04951558288242196,0.03255420427776743,0.016961378604654527,-0.022803477736991318,0.010897545985788924,-0.03370102372278024,-0.057702980847602225,-0.029524631080862507,-0.028178349766739715,0.14656769210912782,0.069465907148563,0.07710178496056483,0.10009497867459947,0.021866855770658503,0.07822812290394097,-0.07050065604701851,0.009688892744445288,-0.0801895487914638,-0.01766930755113916,0.09490585321456814,-0.1125751607657073,-0.05203063752242291,-0.010053530243638538,-0.04197710727878437,-0.15307404839703131,-0.07718611119550776,-0.07588793720152356,0.0020966221775346574,-0.01532774302906676,0.017424365206601417,0.13247883173561117,0.008904037201437329,0.12357479453417385,-0.032971943027514244,-0.03762373689818806,0.004651793870673814,-0.019270163912405016,-0.002005782270350142,-0.017264381642054873,0.08134830993887841,0.03253239997853561,0.04881590996034281,-0.10651851374016257,-0.09053939276652474,-0.01597912097363781,-0.04428772755331416,0.004056068670727588,-0.048343796224041745,-0.1536635433103853,-0.11202189607741828,-0.041641647232967004
2250,0.061124102418745274,-0.030988205467372135,0.0921123078861174,-0.053554486762314425,-0.03501874744192684,-0.018535739320387587,0.03759172806729708,0.07310465948751603,-0.035512931420218954,-0.03891388250639858,-0.012562242689098706,-0.026351639817299873,-0.00894372835260122,0.009184346985313433,-0.01812807533791465,-0.08575240559553651,0.015701610591236207,-0.10145401618677272,-0.0251803107820889,0.004927554832173394,-0.030107865614262295,0.025469153682598944,-0.02370298529490471,0.04917213897750365,0.023066816736494786,0.03991971549499506,-0.01685289875850027,0.007659590504494527,-0.0025155112726937745,0.0101751017771883,0.0003344771626426173,-0.00302744713879087,0.003361924301433487,-0.02015082070849608,1.1288975186832539e-05,-0.020162109683682917,0.01668242903766503,0.027218588901883462,-0.010536159864218433,-0.09041484236874839,-0.04802022907453005,-0.04239461329421834,0.043238165515299506,0.09662017505959114,-0.05338200954429163,-0.014098195173287706,-0.019281434124898876,0.0051832389516111715,0.030135282451608004,0.025517998188520425,0.004617284263087579,-0.020536905725114775,0.013204526899011727,-0.0337414326241265,-0.059101591117397635,-0.03961777662195977,-0.019483814495437866,0.15096643213696442,0.060694589305585106,0.0902718428313793,0.09840021094994035,0.01953207002309185,0.0788681409268485,-0.052884980318589445,0.008815970678493585,-0.06170095099708303,-0.0202728913954911,0.0803101174223774,-0.1005830088178685,-0.053940737084879606,-0.009434230882394814,-0.04450650620248479,-0.13541888207884611,-0.054299579888798966,-0.08111930219004715,0.004794048937701107,-0.018713720745617068,0.023507769683318174,0.1457190993074465,0.017699280092506247,0.12801981921494027,-0.04530966536793853,-0.03627159364586245,-0.009038071722076078,-0.03970502483567545,-0.007612508510073179,-0.03209251632560227,0.07664345396667134,0.02937332634009635,0.047270127626574995,-0.09557100159119253,-0.06930288564916355,-0.026268115942028984,-0.003275719493588325,0.01668724303800417,-0.019962962531592493,-0.1543980673360238,-0.09088268562092416,-0.06351538171509964
2260,0.08057169627110103,0.016463529856387,0.06410816641471404,-0.055384538182525284,-0.03092112588150613,-0.02446341230101915,0.04325574978373057,0.06193881812486949,-0.01868306834113892,-0.031754766486669715,-0.002547632686073728,-0.029207133800595985,-0.005767120898721631,0.016820125430740466,-0.022587246329462095,-0.0597153715533274,0.03775994766129803,-0.09747531921462543,-0.026228437086169985,0.004075830674126059,-0.03030426776029604,0.06272411606434757,-0.01177932139561361,0.07450343745996117,0.045458889854166934,0.0332792682526708,0.012179621601496134,0.007392651106018907,0.006904832440569345,0.0004878186654495626,-0.004891371156252293,-0.005493620634286863,0.0006022494780345703,-0.04006080994633974,-0.012284286499138274,-0.027776523447201464,-0.0058570578127177,0.012511030141312472,-0.018368087954030173,-0.08380397808970697,-0.042671980315449685,-0.04113199777425728,0.0873671639472394,0.10048935126974032,-0.013122187322500934,-0.01558014332657985,-0.02783485227053071,0.01225470894395086,0.045950475377798346,0.04307235613471478,0.0028781192430835647,0.005464385522960062,0.028089696740379238,-0.022625311217419175,-0.039007272139112564,-0.028021362899721864,-0.0109859092393907,0.1339139019021673,0.05260523314019806,0.08130866876196921,0.05731361395136887,0.017043679950027393,0.040269934001341476,-0.051216849745352545,0.017283133989018894,-0.06849998373437144,-0.013527072795905882,0.07685980931918894,-0.09038688211509482,-0.04448989664107212,-0.01953047142680878,-0.024959425214263344,-0.14131038235367233,-0.07378600016020019,-0.06752438219347212,-0.02094867250059616,-0.04696805309378229,0.026019380593186134,0.14388202966665423,0.028210364678528353,0.11567166498812588,-0.03931157661540765,-0.018024677784029036,-0.021286898831378614,-0.028619795880361346,-0.010845573082829343,-0.017774222797532,0.06352594162031916,0.018365902084296202,0.04516003953602296,-0.10478755429406958,-0.07195308132284006,-0.03283447297122952,0.013263024260706507,0.030311324380670635,-0.017048300119964128,-0.14886819064110263,-0.08174721760623369,-0.06712097303486894
2270,0.0797626921138826,0.05182153880070547,0.027941153313177123,-0.05244736053894779,-0.03524769989038509,-0.017199660648562695,0.030057721564299138,0.04735741132953494,-0.01729968976523581,-0.03240052432962398,0.0025926855588379793,-0.03499320988846196,-0.015865377186263106,0.014351025057450457,-0.030216402243713563,-0.033974212897961584,0.04728125436462139,-0.08125546726258297,-0.020857518993643184,0.002697126500483227,-0.02355464549412641,0.059581017501123115,-0.019666260669587033,0.07924727817071014,0.014343651347276132,0.025259376867848682,-0.010915725520572548,0.009243430935449866,0.008659304722314982,0.000584126213134884,-0.0004955217224335072,-0.011309330388155505,0.010813808665722,-0.023006931430764717,-0.004684924702535504,-0.01832200672822921,-0.0067120257039235635,0.012821351820342747,-0.019533377524266312,-0.05234579329520529,-0.031929538566778236,-0.020416254728427057,0.05811289061931093,0.06048197216329186,-0.002369081543980931,-0.006824478633457664,-0.027809795176151373,0.02098531654269371,0.04658503558779981,0.032167321414689615,0.014417714173110194,-0.007597791837218251,0.02403503084393072,-0.031632822681148975,-0.027220571305337872,-0.03173196157468928,0.004511390269351406,0.11540152019897235,0.0489303143302648,0.06647120586870756,0.04788742850998684,0.006608826104543104,0.04127860240544374,-0.042737035390393155,0.014104107251940128,-0.05684114264233329,0.025823224863106696,0.07882368739089567,-0.05300046252778897,-0.04095443285466159,-0.03826368390580955,-0.002690748948852042,-0.1413214306429828,-0.0625885589440045,-0.07873287169897832,-0.007566834348266389,-0.043900026943298295,0.036333192595031906,0.16315416464620092,0.029304524599947777,0.13384964004625313,-0.061376308719101595,-0.02488364666952847,-0.036492662049573125,-0.03222073984973424,0.0018439763946597955,-0.034064716244394035,0.06372846853303006,0.01512893347942967,0.048599535053600394,-0.08881649679611232,-0.059099901088031655,-0.02971659570808068,0.009040985802303777,0.03856904925517418,-0.029528063452870405,-0.15221404532823168,-0.09673094915585595,-0.055483096172375755
2280,0.039363662131519275,0.01694184618291761,0.022421815948601664,-0.046323666626417036,-0.026428326122376652,-0.019895340504040383,0.032630581988485514,0.04149576410225815,-0.008865182113772633,-0.03747433595283608,0.008108444410118446,-0.045582780362954524,-0.018521012187664873,0.013551906295598886,-0.03207291848326376,-0.0286374295228504,0.04105316935833633,-0.06969059888118674,-0.040962487190107554,-0.015721894561216216,-0.025240592628891338,0.0740801409042328,-0.014526694443137974,0.08860683534737078,0.017651749554569354,0.03175717218230346,-0.014105422627734102,0.010386559653627812,0.007763225800373297,0.0026233338532545146,-0.008307612261875607,-0.021040614675638152,0.012733002413762544,-0.02801735491785389,-0.012758423456985241,-0.015258931460868649,-0.015205762272483544,-0.004792042254413112,-0.010413720018070432,-0.09184932334358287,-0.037356062681543525,-0.05449326066203935,0.10835149791006228,0.10144329496521626,0.006908202944846034,-0.026014633343117533,-0.04097908806494799,0.014964454721830457,0.03269160193007544,0.030771650525455628,0.0019199514046198153,0.002328103748017438,0.018601870381101858,-0.01627376663308442,-0.03832699571536854,-0.033572989378807726,-0.004754006336560814,0.10994233848321956,0.04999947675574609,0.059942861727473463,0.03754345722375542,0.0012697957574485297,0.036273661466306895,-0.03682176847142852,0.024302656357872744,-0.06112442482930126,0.06373371827581577,0.0829435417692434,-0.01920982349342763,-0.06131775514659124,-0.04441396721747136,-0.01690378792911988,-0.15546876510508303,-0.08048402555469318,-0.07498473955038987,0.02499326417542668,-0.04208316085149081,0.06707642502691749,0.15957327763064644,0.04160760689818096,0.11796567073246547,-0.0825965361271389,-0.04348848280403631,-0.03910805332310258,0.006398964442395582,0.03974623953986073,-0.03334727509746514,0.02753154313390491,0.0005504577627527043,0.026981085371152205,-0.07793349245258677,-0.053143680385326623,-0.02478981206726014,0.015181867946284023,0.04730138948741541,-0.03211952154113139,-0.13788384466073647,-0.09229866919886609,-0.04558517546187038
2290,-0.001318814562862182,-0.018727166792642982,0.0174083522297808,-0.06183127459082591,-0.035114405656693645,-0.026716868934132262,0.02105271007964681,0.031979909315992004,-0.010927199236345195,-0.03433136173380617,1.609031170151828e-05,-0.034347452045507695,-0.012067355557076285,0.011848812028282623,-0.02391616758535891,-0.021624631534067938,0.035681469012107,-0.05730610054617494,-0.03756336886073143,-0.008517241580473348,-0.029046127280258086,0.08919717996915287,4.865477652050231e-06,0.08919231449150082,0.017750179384799294,0.016394986070039242,0.0013551933147600524,0.020802430300029415,0.008843545248321684,0.011958885051707733,-0.016660964990437385,-0.018517265596784446,0.0018563006063470615,-0.03934866376163705,-0.030309957628713132,-0.00903870613292392,-0.008652063955820325,-0.014940827777801233,0.006288763821980908,-0.08207000879746933,-0.03390684211690594,-0.04816316668056338,0.08830654361683019,0.06389723623335453,0.024409307383475656,-0.03240598220230382,-0.04065334583801662,0.008247363635712802,0.03843337750547331,0.0364356879554687,0.00199768955000461,-0.01062111236521565,0.013394632412163446,-0.024015744777379097,-0.027433058579887287,-0.02310244106649583,-0.004330617513391455,0.07686806919382014,0.03591374144059608,0.04095432775322406,0.02670027187965613,-0.005318549770361534,0.03201882165001767,-0.019486223012611284,0.02917330846499456,-0.04865953147760584,0.06612655357116214,0.08252763976545364,-0.016401086194291512,-0.08822999022408672,-0.06353394519793852,-0.024696045026148195,-0.1725356100174839,-0.08343115672827009,-0.08910445328921383,0.01881385484272237,-0.05631871960491421,0.07513257444763657,0.1811316473323635,0.045269312544294824,0.1358623347880687,-0.1278348513753613,-0.055814508403523526,-0.07202034297183775,0.04501256285242388,0.052016009622870195,-0.007003446770446309,0.0404205635787371,0.007858736612884519,0.03256182696585258,-0.07487205951920183,-0.04979465015266847,-0.02507740936653335,-0.0024051060459590722,0.041466241162836745,-0.04387134720879582,-0.14656966108558742,-0.08934660876122383,-0.057223052324363574
2300,-0.04055453199798438,-0.042568184681279916,0.0020136526832955403,-0.04836542065307902,-0.030014725092404267,-0.01835069556067475,0.016043089818930288,0.02889620559019181,-0.012853115771261522,-0.04162241830948749,-0.007738367240983526,-0.033884051068503965,-0.01856405864030605,0.006208622977092665,-0.024772681617398713,-0.010908796871439388,0.03359747715694995,-0.04450627402838934,-0.04448605836449516,-0.0034574556004752545,-0.04102860276401991,0.09784799923449818,0.006685166293917018,0.09116283294058117,0.00032667291482110734,0.004922918030775727,-0.00459624511595462,0.017942514862243568,0.00144042593059785,0.016502088931645717,-0.02449211405766539,-0.021694322178694662,-0.002797791878970725,-0.0308649989087324,-0.02377175949967262,-0.0070932394090597786,0.01703074928963779,-0.0015758852611979684,0.018606634550835756,-0.07874670945719445,-0.028051505184040676,-0.050695204273153764,0.06497740148650158,0.04398093083544107,0.020996470651060504,-0.034589528998217364,-0.034632484017153374,4.2955018936004184e-05,0.04678209274703104,0.037068440301624005,0.009713652445407032,-0.003659760724200983,0.01878922074188906,-0.022448981466090045,-0.04928911906581714,-0.03580252003564712,-0.013486599030170021,0.0497483195138712,0.03511841017465893,0.014629909339212273,0.015505076622957702,-0.01622445688070576,0.03172953350366346,-0.012229945383633886,0.03233426228145321,-0.04456420766508709,0.07287983229637587,0.08852558077078018,-0.01564574847440431,-0.08387591233948045,-0.08329220489554959,-0.0005837074439308663,-0.17420252066720618,-0.08972315749060204,-0.08447936317660414,0.02587588946434452,-0.041457580822152555,0.06733347028649707,0.17872263045992018,0.04573246546557748,0.13299016499434269,-0.11280219992303545,-0.03254267263512368,-0.08025952728791177,0.05394699483747668,0.04217790708679206,0.011769087750684621,0.026233293693450416,-0.004441744085608299,0.030675037779058716,-0.05309529953124328,-0.03665924826904055,-0.016436051262202725,-0.012901967178746549,0.040816920765441016,-0.05371888794418756,-0.13075644803172698,-0.0764966276130762,-0.05425982041865077
2310,-0.01749692932728647,-0.03696223859914336,0.01946530927185689,-0.04352605588635177,-0.03292053938687789,-0.01060551649947388,0.009452465471467351,0.015664618321749247,-0.006212152850281896,-0.046842115425460025,-0.013608112949697396,-0.03323400247576263,-0.026395201755412264,0.0014944845352859498,-0.027889686290698212,-0.004436293067327271,0.030701206289465367,-0.03513749935679264,-0.04145446484304357,-0.00832861773725282,-0.03312584710579075,0.11654116437367518,0.018863456856998747,0.09767770751667643,-0.010623289068440116,-0.00647782404455305,-0.004145465023887065,0.025453456760528143,-0.0003841833695707929,0.025837640130098934,-0.02979896111965039,-0.02471224005359258,-0.00508672106605781,-0.033560241734588665,-0.028796294205745337,-0.004763947528843331,0.02934756450257757,-0.004680157567415802,0.03402772206999337,-0.04953468704321651,-0.0063981595081585045,-0.043136527535058,0.0639506376616,0.0102773475996058,0.05367329006199421,-0.04926761692714113,-0.04831186775581504,-0.0009557491713260931,0.023061111221591678,0.03491165873315749,-0.011850547511565808,-0.010022325917993808,0.028893282846696892,-0.038915608764690704,-0.06275034648111559,-0.04676147193423678,-0.015988874546878817,0.012887505973705232,0.02934004946402347,-0.016452543490318237,-0.01608237287962029,-0.029714756767550574,0.013632383887930285,-0.014499904213520714,0.026435260991046674,-0.040935165204567386,0.11099734419527625,0.10819047192754726,0.0028068722677289885,-0.11434496635377417,-0.10976784578734067,-0.0045771205664335,-0.149805135797286,-0.058243819172648856,-0.09156131662463714,0.045212093308461536,-0.03306489825033731,0.07827699155879884,0.15902153505663522,0.04552886468474517,0.11349267037189004,-0.13191350494011853,-0.043483804107661485,-0.08842970083245705,0.0503292596923246,0.04912640091832467,0.0012028587739999327,0.011486911049141338,-0.004441744085608299,0.01592865513474964,-0.03930675611749022,-0.014017008558035522,-0.025289747559454696,-0.013396964791111007,0.04354814288542844,-0.056945107676539444,-0.12423231067852704,-0.06300428705087208,-0.06122802362765497
2320,0.03086616591080877,-0.006859804106827916,0.03772597001763668,-0.04981754371658823,-0.036823708182854596,-0.012993835533733634,0.005238940428959222,0.005136398890314113,0.00010254153864510933,-0.06249262527380347,-0.02120917619749463,-0.04128344907630884,-0.02461925964516478,0.0072505678820483045,-0.03186982752721308,0.007558605379418834,0.02977682542249535,-0.022218220043076515,-0.0432706985499299,0.0032980003928042923,-0.04656869894273419,0.11062798720055013,0.024953413051481618,0.08567457414906851,0.000767467371937798,-0.0006733170995439418,0.0014407844714817398,0.004865624800449714,-0.006992765418890726,0.01185839021934044,-0.033684042008806946,-0.022344217976193993,-0.011339824032612952,-0.028341912954475326,-0.0348086142406659,0.006466701286190573,0.038330004939814484,-0.01573985332550844,0.05406985826532292,-0.06815571350539164,-0.022150224020664695,-0.04600548948472695,0.08709044745542194,0.029611091962114113,0.05747935549330783,-0.044716174712380354,-0.047696179151065644,0.00298000443868529,0.025718671075443966,0.035152104624696506,-0.009433433549252539,-0.00742146208588912,0.032208649525333165,-0.039630111611222284,-0.09377190283940084,-0.045548391598189734,-0.04822351124121112,0.017258339641333505,0.0256564099165251,-0.008398070275191594,-0.01325605329046066,-0.031214959013245815,0.017958905722785155,-0.015721633647440694,0.013829398858514334,-0.029551032505955026,0.10257859242349641,0.10271473971621682,-0.00013614729272040942,-0.0867161473410465,-0.0945178956160249,0.007801748274978408,-0.13061840037343217,-0.04729220239361188,-0.0833261979798203,0.05595121714543497,-0.02647462942641744,0.08242584657185241,0.11682488467803101,0.04421089932485359,0.07261398535317741,-0.1401421621893492,-0.049502946993879096,-0.09063921519547008,0.07518325278657194,0.057366288814329286,0.01781696397224266,0.008185895471879052,0.0003635098433272575,0.007822385628551793,-0.016062443555670235,0.00013439126134262246,-0.016196834817012857,0.011582944129328317,0.061769878521762425,-0.05018693439243411,-0.13951208613201882,-0.06545642429235732,-0.0740556618396615
2330,0.04243827160493827,0.029210758377425042,0.013227513227513227,-0.04413920936133244,-0.028386967273913377,-0.015752242087419065,-0.007237568236732989,-0.008507218924320615,0.0012696506875876264,-0.0718475324970662,-0.028343620405947838,-0.04350391209111836,-0.033565195508157855,0.0006865357318669577,-0.03425173124002481,0.007027499871358527,0.02217962760131435,-0.015152127729955821,-0.06550886629291922,-0.014310132600617208,-0.05119873369230201,0.09380640913152846,0.023347805426305043,0.07045860370522342,0.0015121104354164795,-0.0015748772836790502,0.00308698771909553,-0.021273499826751096,-0.007779974939101178,-0.013493524887649919,-0.0343691960827102,-0.01893750613446363,-0.015431689948246568,-0.024721914911231026,-0.048729802141894894,0.02400788723066387,0.02083166209980114,-0.030232086839405363,0.0510637489392065,-0.030057736583008463,-0.01606006102074467,-0.013997675562263792,0.07769422342186642,-0.0075587294343817816,0.0852529528562482,-0.04160909500934272,-0.04563433824213744,0.004025243232794725,0.032395112259305525,0.039458436306244904,-0.007063324046939377,-0.01674581607153845,0.029061347140932472,-0.04580716321247092,-0.1022650509176596,-0.047094474379426154,-0.055170576538233436,-0.004789429070753088,0.02311169869502883,-0.02790112776578192,-0.03260379812295514,-0.03272412151126176,0.00012032338830661472,-0.007686413139736207,0.013993862436157408,-0.021680275575893616,0.1086958954388792,0.08922310251704639,0.019472792921832804,-0.10415855961883429,-0.11518256280787008,0.011024003189035791,-0.14631111430283913,-0.052009821929197037,-0.0943012923736421,0.061772414811174965,-0.03346337001819963,0.0952357848293746,0.10446274261131212,0.04919678714859438,0.055265955462717745,-0.1371711899913327,-0.059651039430883374,-0.07752015056044934,0.08652645526067537,0.06082679749536716,0.02569965776530821,-0.008158199483816022,-0.002655352855542919,-0.005502846628273103,-0.017282716208661248,0.004002171762783297,-0.021284887971444545,0.07261323798320503,0.09907813974073772,-0.0264649017575327,-0.12718157824915166,-0.05606401251204424,-0.07111756573710742
2340,0.03162792894935752,0.07287926744771983,-0.04125133849836231,-0.03933277611116425,-0.02159680219292537,-0.017735973918238886,-0.025599961220654475,-0.019348656146526266,-0.00625130507412821,-0.0749572534052463,-0.02435429579141807,-0.05060295761382823,-0.03769544745131888,0.0018896288954280253,-0.0395850763467469,0.0304328969324522,0.026773965906334306,0.0036589310261178946,-0.06283118554946904,-0.021717021454503736,-0.0411141640949653,0.08324507897481143,0.0033101466292781738,0.07993493234553325,-0.007328029534655146,-0.004426489321789939,-0.0029015402128652066,-0.021042152348072225,-0.006018174909162093,-0.015023977438910133,-0.009997150750096008,-0.006854399518200417,-0.0031427512318955896,-0.023066198550495586,-0.053115569001979335,0.03004937045148375,0.03549383367602417,-0.03488796754077458,0.07038180121679875,0.0017850184372495402,-0.0027753718504804573,0.004560390287729998,0.08352954312650798,-0.014947545233437061,0.09847708835994505,-0.03983004130840988,-0.036076846528876515,-0.0037531947795333654,0.028309339966988405,0.034414496175464035,-0.006105156208475627,-0.022713476093083742,0.021883256847242415,-0.04459673294032616,-0.0987732824209595,-0.055378306634994434,-0.04339497578596506,-0.009516068831037453,0.013815392450631904,-0.02333146128166936,-0.0465318703374687,-0.033014689693661774,-0.01351718064380693,0.021759796426622135,0.025072562776289775,-0.003312766349667639,0.11339017949062262,0.06792817391044866,0.04546200558017397,-0.11433072958684902,-0.13741090156699348,0.023080171980144455,-0.15329777625556903,-0.05981820039939566,-0.09347957585617336,0.08685858691175088,-0.014018773594741823,0.10087736050649272,0.08887096373108533,0.06083000733584493,0.028040956395240405,-0.13206439289820676,-0.05387518875615687,-0.0781892041420499,0.08042820551177977,0.05302195369909602,0.02740625181268375,-0.001055909544902986,-0.0074900337717954445,0.006434124226892458,-0.004897217563325162,0.02437588698232486,-0.029273104545650023,0.04400237598853935,0.07785147742228538,-0.033849101433746025,-0.11650724050774322,-0.043574311209171775,-0.07293292929857145
2350,0.028368291761148905,0.07091876102292768,-0.04255046926177879,-0.019633456539023063,-0.014872500145055489,-0.004760956393967573,-0.037302747367479044,-0.022148972347343615,-0.01515377502013543,-0.06606360178409376,-0.023713901385697643,-0.04234970039839612,-0.04144269634149303,-0.004023187689156047,-0.03741950865233698,0.029161184089622677,0.0272793431198865,0.0018818409697361747,-0.06427989444843082,-0.045915321506423905,-0.01836457294200692,0.06755715719871747,-0.004677345849504289,0.07223450304822175,-0.019860001397988894,-0.013900003851602052,-0.005959997546386841,-0.03058811460179446,-0.0013692420910043517,-0.029218872510790108,-0.02164095830089413,-0.006296937580462722,-0.015344020720431409,-0.01869548365732692,-0.04681632084772678,0.028120837190399855,0.03422721457794141,-0.031795305909622505,0.06602252048756391,0.013480377559476509,0.01698575218362718,-0.00350537462415067,0.05710311815794201,-0.02451368290231908,0.08161680106026109,-0.02625983490954389,-0.01997050422033061,-0.0062893306892132786,0.024225375538517443,0.022245764626974415,0.00197961091154303,-0.025475975530573465,0.012389001799114494,-0.03786497732968796,-0.12370406548413798,-0.05695293248296138,-0.0667511330011766,-0.022611128358792074,0.007051588395140107,-0.02966271675393218,-0.08341098885344611,-0.051957943135678704,-0.031453045717767414,0.025016536722367408,0.027765427948687364,-0.0027488912263199557,0.11795950643808842,0.07223266639810215,0.045726840039986276,-0.10650050777802034,-0.13271039568720874,0.02620988790918841,-0.14604871743171466,-0.06353594975238022,-0.08251276767933445,0.0974139595189847,0.005741709774223419,0.09167224974476128,0.04788659281087197,0.05739210712820322,-0.009505514317331244,-0.11507019799073384,-0.05277101641169721,-0.06229918157903663,0.07115489707009247,0.044453874640134575,0.0267010224299579,0.005544390610367647,-0.004625230006525867,0.010169620616893514,0.011098030361673762,0.02959833139809917,-0.018500301036425408,0.05516020452136643,0.0911756484468722,-0.03601544392550577,-0.10764268059376353,-0.0449288517127257,-0.06271382888103783
2360,0.03541115520282187,0.08921682098765432,-0.05380566578483245,0.0021170260645112728,0.0016418713255876316,0.0004751547389236412,-0.030799749425767384,-0.017286639023953703,-0.01351311040181368,-0.04424621180428174,-0.021788427418749288,-0.02245778438553245,-0.04475837695005949,-0.007656749794149656,-0.03710162715590984,0.04722060909899513,0.03059645537611091,0.016624153722884217,-0.06511411742514842,-0.06227309232262067,-0.002841025102527754,0.057383443428280424,-0.008829220112587154,0.06621266354086758,-0.035824178645862306,-0.010814442651785218,-0.025009735994077093,-0.025640837750046323,-0.005278072341623808,-0.020362765408422513,-0.01447304600061559,-0.009319620087307115,-0.0051534259133084745,-0.014433895524297637,-0.05411464330601402,0.039680747781716375,0.03106488889639478,-0.03493863230469789,0.06600352120109267,0.05366626451284652,0.024183681630305494,0.029482582882541023,-0.002997761994688985,-0.0383252341167161,0.035327472122027116,-0.04007345308238057,-0.027244220760160653,-0.012829232322219915,0.01796112731157991,0.014462910769264144,0.003498216542315765,-0.04588338909455591,0.004548756553818687,-0.050432145648374595,-0.1022888368066017,-0.05947899388861227,-0.04280984291798943,-0.016691491699601987,-0.0013220638148692065,-0.01536942788473278,-0.09180546524190121,-0.04330233939387733,-0.04850312584802388,0.030295636835503893,0.02576837022016432,0.004527266615339572,0.09033279620428808,0.049007430285126004,0.041325365919162076,-0.09268847106614402,-0.12518626436727062,0.0324977933011266,-0.1404789985830569,-0.06447229227144542,-0.07600670631161148,0.061344006045208996,0.0018622877441026695,0.05948171830110633,0.04310585997239733,0.07710408196252502,-0.03399822199012769,-0.1273389095596294,-0.05818192876918704,-0.06915698079044236,0.06941319420063317,0.047749524504431345,0.021663669696201836,0.0038358943467295364,-0.001653104287512052,0.005488998634241588,0.03139917430009031,0.045725282759213864,-0.014326108459123554,0.06319663634563645,0.1108969356736044,-0.047700299327967946,-0.09299688595327534,-0.041127759701721806,-0.05186912625155353
2370,0.08674059901738473,0.13484386810279667,-0.048103269085411945,0.008292469503063416,0.012829177950938313,-0.004536708447874898,-0.026351311040181367,-0.01717291113563822,-0.009178399904543149,-0.04130168476290389,-0.019772847706272433,-0.021528837056631462,-0.045822396958933684,-0.009380815410188544,-0.03644158154874514,0.044679021148658085,0.035901997250747955,0.008777023897910127,-0.08757007764690783,-0.07344273516240124,-0.014127342484506594,0.03319066671640266,-0.013310325030125416,0.046500991746528074,-0.025149534883389182,0.003960017517656743,-0.029109552401045923,-0.01069327825658215,0.010044249130876723,-0.020737527387458873,-0.00820564913822102,-0.005156284692476361,-0.0030493644457446597,-0.022105694911682586,-0.062049852114425055,0.03994415720274247,0.012819240788512608,-0.04324976461995094,0.056069005408463546,0.0640717819044394,0.026360076845979626,0.03771170505845978,-0.0305941637093603,-0.03753149470597659,0.0069373309966162915,-0.05646795197628883,-0.03227353756058447,-0.024194414415704354,-0.018013555363118494,-0.010283129556946807,-0.007730425806171686,-0.03796140766244608,0.0033107747580287438,-0.041272182420474826,-0.07230275948026246,-0.05290298845908668,-0.019399771021175783,-0.0427577762816868,-0.023211115103270973,-0.019546661178415827,-0.09987865258285673,-0.03980144080857317,-0.060077211774283566,0.03732238837260579,0.012842617392655888,0.0244797709799499,0.10257859242349641,0.0275856795428435,0.0749929128806529,-0.10462837292736402,-0.12099828209679103,0.016369909169427016,-0.1535187420417791,-0.08572920090485489,-0.06778954113692422,0.08466905680906699,0.011921119106927731,0.07274793770213926,0.03225285041093165,0.08807054844766062,-0.05581769803672896,-0.09116556853763835,-0.0393197643340636,-0.05184580420357476,0.06011240928948903,0.03734357493291162,0.022768834356577408,0.019375074649342825,0.006896301027694257,0.01247877362164857,0.05035371779985378,0.0569550165570034,-0.006601298757149615,0.04030736439977172,0.10345158923351076,-0.06314422483373903,-0.08053511332057924,-0.022767451927776457,-0.05776766139280278
2380,0.08652014046359284,0.1195436507936508,-0.03302351033005795,0.0003998827010743515,0.009956295173023755,-0.009556412471949405,-0.031651776392327656,-0.018532052620588848,-0.013119723771738806,-0.054546156668146974,-0.029790675771637715,-0.02475548089650926,-0.02551440510906205,0.0005562926187475028,-0.026070697727809553,0.03269147364320001,0.042400229349368185,-0.009708755706168175,-0.08400567038275084,-0.08393177650602526,-7.389387672556787e-05,0.016855636412586018,-0.012001511541723903,0.028857147954309922,-0.023477654288758885,-0.001144068461513223,-0.022333585827245664,-0.009829650790925735,0.01305176635370203,-0.022881417144627766,0.007145042066935455,0.0021841072842646125,0.004960934782670843,-0.0025277896939182526,-0.0612680905827369,0.058740300888818646,-0.005493960337933975,-0.05194299369645895,0.04644903335852498,0.03872417976786252,0.02608441146291535,0.012639768304947173,-0.06418608941340959,-0.06190439202473943,-0.0022816973886701586,-0.06222571430616906,-0.033282980505580574,-0.028942733800588483,-0.009397276272329379,-0.003980916189239956,-0.005416360083089423,-0.050316429249064855,-0.005120909861516859,-0.045195519387548,-0.07071861927671869,-0.06250931613983565,-0.008209303136883034,-0.04212465073446052,-0.030438862397226107,-0.01168578833723441,-0.10453542371753188,-0.04811655496218774,-0.05641886875534415,0.04068395160794775,0.006076115912483689,0.03460783569546406,0.11309736955970338,0.033988332363517004,0.07910903719618638,-0.09028245745579484,-0.12259754558138211,0.03231508812558727,-0.15925556626625825,-0.09843197153960674,-0.06082359472665151,0.09663662987856934,0.019915329910880655,0.07672129996768869,0.03663259850547702,0.08287795143421985,-0.046245352928742836,-0.0879875640250357,-0.032357864128317926,-0.055629699896717774,0.059912441650664165,0.035397325013051324,0.024515116637612844,0.004493674063226478,-0.00048467979110301004,0.004978353854329489,0.03608405367049413,0.056524964520707,-0.020440910850212875,0.0782969752734134,0.11592844081575607,-0.03763146554234268,-0.07440477021686612,-0.01883230229992599,-0.055572467916940135
2390,0.09211427626606199,0.11935271793902746,-0.027238441672965484,-0.01199334469732016,0.008253265316683576,-0.020246610014003734,-0.02926908391253766,-0.00857060823911941,-0.02069847567341825,-0.05369122477307297,-0.03948026147829203,-0.014210963294780946,-0.021053026607122754,0.002459166576526659,-0.023512193183649412,0.02128465049949646,0.031338900446202134,-0.010054249946705675,-0.08121520424850899,-0.08486517284361139,0.003649968595102392,0.004782764531965377,-0.017368133391935308,0.022150897923900684,0.0007004209658391428,0.011188190702803254,-0.01048776973696411,-0.007970496392130835,0.0018570607564539143,-0.00982755714858475,0.007692974740780199,0.002127884627296195,0.005565090113484003,-0.004282284587538477,-0.06513550533215928,0.0608532207446208,-0.037722027772734756,-0.07847971931720786,0.040757691544473104,0.03247236114207147,0.022293161626698022,0.01017919951537345,-0.07809230679605994,-0.05263924422415007,-0.02545306257190988,-0.05281677536672848,-0.026356483702149897,-0.026460291664578577,-0.007996181791556914,-0.0037296231146239913,-0.004266558676932923,-0.0626356338549449,-0.011984912785651902,-0.050650721069293,-0.0571289480611329,-0.045602306279791824,-0.01152664178134108,-0.02191521350109707,-0.026976729583881285,0.005061516082784217,-0.11548741212552545,-0.057099847931717754,-0.058387564193807695,0.03736214879797005,-0.006251423242498834,0.04361357204046888,0.08844165435745938,0.019888694925622546,0.06855295943183683,-0.0982977572346504,-0.12531676806408443,0.027019010829434042,-0.14637326093021072,-0.10369095725140659,-0.042682303678804136,0.10089284516068425,0.023342600038608403,0.07755024512207585,0.016518084722792096,0.08248318350802591,-0.06596509878523381,-0.048673648061440644,-0.005724385014603381,-0.04294926304683726,0.05517122419883194,0.024644866632270196,0.030526357566561746,-0.043342490319386674,-0.011708478953645572,-0.0316340113657411,0.037731690534554684,0.04716864490603363,-0.00943695437147895,0.09248011274298559,0.11401833238216146,-0.02153821963917586,-0.07231570568767368,-0.024094063761154014,-0.04822164192651967
2400,0.029628054925673972,0.10452688019652305,-0.07489882527084908,-0.01767638355494153,0.0035566037883789383,-0.021232987343320468,-0.032487023834382366,-0.0038592906362795694,-0.028627733198102794,-0.05817184023822243,-0.042776630002209735,-0.015395210236012691,-0.023730736712443076,0.006300234658354654,-0.03003097137079773,0.019663767945485418,0.014189154421223638,0.005474613524261782,-0.07517924126545208,-0.08089240468176047,0.005713163416308379,0.00625051695700053,-0.00974230808528858,0.01599282504228911,0.009168239404171427,0.0007546286984295449,0.008413610705741884,-0.03451055352763032,-0.013584598329482776,-0.020925955198147547,0.013393380401544122,0.001451306890896599,0.011942073510647523,0.02260146907197098,-0.05881650147132977,0.08141797054330074,-0.035210955410785685,-0.06705587056841643,0.03184491515763075,0.01948035373654217,0.030598857520134633,-0.011118503783592465,-0.14575434372072024,-0.06049653618917699,-0.08525780753154326,-0.04998532370186353,-0.029807203556675568,-0.020178120145187963,0.0017048156069270112,-0.001008788026156174,0.002713603633083185,-0.06887421719233443,-0.018882895922282664,-0.04999132127005177,-0.033078242888812066,-0.05247801390998785,0.019399771021175783,-0.05821266739455756,-0.04188744667268979,-0.016325220721867772,-0.12004818055676447,-0.07034182082567444,-0.04970635973109003,0.058731570139197636,-0.006124912798158008,0.06485648293735564,0.06314436835116304,0.017296301269713384,0.04584806708144965,-0.0878313607501827,-0.10937633469689924,0.021544973946716527,-0.15708457741674423,-0.10441462020124459,-0.05266995721549964,0.0780612387103967,0.03365537973017474,0.044405858980221966,0.017285861713106296,0.06609720616210973,-0.048811344449003445,-0.043407775291570506,-0.00868132112349536,-0.03472645416807515,0.05190763021556817,0.0338311662540108,0.018076463961557366,-0.056802740518018834,-0.025532238995604993,-0.03127050152241384,0.0797854040338881,0.08253504924095816,-0.0027496452070700553,0.08554432266856124,0.11640014442283278,-0.03085582175427154,-0.07359763164876905,-0.030056834843808913,-0.04354079680496013
2410,-0.0018581506676744772,0.0809732457797934,-0.08283139644746787,-0.01513438411007281,0.01345330859810534,-0.02858769270817815,-0.05142737821793992,-0.01036228857799123,-0.04106508963994869,-0.048261280917533934,-0.03886668425874079,-0.009394596658793141,-0.023444864116697828,0.006760500575056457,-0.030205364691754288,0.022185140807280374,0.00722597528613539,0.014959165521144983,-0.077382445537296,-0.09604259398620518,0.01866014844890919,0.006377019375953836,-0.009554176282742638,0.015931195658696475,-0.009337995198336108,-0.003885838515164613,-0.005452156683171495,-0.02710848103107698,-0.008079365793862068,-0.01902911523721491,0.015098165711993246,0.007556706267110984,0.007541459444882262,0.015519518638098034,-0.06189651020147058,0.0774160288395686,-0.0433394834727318,-0.06854942558823902,0.025209942115507217,0.026458771859669303,0.03549787380311025,-0.009039101943440951,-0.07397068747056854,-0.020345944161524757,-0.05362474330904377,-0.05726083003414924,-0.03358724522304394,-0.023673584811105305,0.017964743039272226,0.018756587403889437,-0.000791844364617212,-0.05891342301048152,-0.018151862161563972,-0.04076156084891755,-0.02754723084680936,-0.04609546704385801,0.018548236197048647,-0.08050112846344093,-0.058008602135534215,-0.022492526327906708,-0.11988945608708342,-0.062298074313772676,-0.05759138177331074,0.06618484260293432,-0.006464683705816227,0.07264952630875054,0.08719954344031154,0.0256945376960148,0.06150500574429674,-0.08407048148745741,-0.10981530167709114,0.025744820189633734,-0.16395937544020528,-0.10982551989106387,-0.05413385554914141,0.07668310448734955,0.030234303464123605,0.04644880102322595,0.0336283213348751,0.08442438484588509,-0.05079606351100999,-0.03290293225598551,-0.020230683124760947,-0.012672249131224568,0.014539631754250458,0.01207896126733689,0.0024606704869135684,-0.056930834462810345,-0.03548029170799427,-0.021450542754816074,0.08043585773878639,0.07767277340558208,0.0027630843332043177,0.06114967563097637,0.1010726889435004,-0.03992301331252402,-0.05308123053720797,-0.019580790660652693,-0.03350043987655528
2420,0.008627409297052155,0.10254078483245149,-0.09391337553539934,-0.013472126607567662,0.018112334107485334,-0.031584460715053,-0.028118754288100706,-0.004220982608955046,-0.02389777167914566,-0.03481621645974526,-0.03073142266245315,-0.004084793797292108,-0.026079527769376974,0.0027284828443329898,-0.028808010613709963,0.022436910546395464,0.001942486235362438,0.020494424311033026,-0.05386474698153237,-0.09622149495090919,0.04235674796937682,-0.0010574304763789168,-0.008579458926448574,0.007522028450069658,-0.007185377606785667,-0.0068401599413415275,-0.00034521766544413966,-0.01031432899286382,-0.005080223140400702,-0.005234105852463118,0.004397755286597377,0.002183154357875317,0.002214600928722059,0.03462987213354105,-0.0492415690170313,0.08387144115057235,-0.03985100337342887,-0.06985720980700948,0.030006206433580606,0.007504224316749735,0.035455332848933666,-0.027951108532183935,-0.07828406647021414,-0.02993635520688199,-0.04834771126333215,-0.056539543674515504,-0.03481325305517572,-0.02172629061933978,0.005416360083089423,0.006604126630015241,-0.0011877665469258178,-0.05965547738065828,-0.015993659476025122,-0.04366181790463316,-0.042175552546200125,-0.04686612984558201,0.004690577299381884,-0.09505429531208032,-0.061381783425715014,-0.0336725118863653,-0.09592846134547149,-0.05787298970339005,-0.038055471642081444,0.06860842125809215,-0.003970620660239936,0.07257904191833209,0.08867291825194336,0.03145561971263596,0.057217298539307404,-0.07522944922694355,-0.0993631419595486,0.024133692732605044,-0.1725770411023983,-0.10409145773891235,-0.06848558336348595,0.0743036292932494,0.029852348660732258,0.04445128063251715,0.029666654233031196,0.09797238489561963,-0.06830573066258844,-0.019370972665886103,-0.022289309529685743,0.0029183368637996396,-0.010906631903844569,-0.004935079208555562,-0.005971552695289007,-0.07161490113397762,-0.03900287518976079,-0.03261202594421682,0.09693372898120672,0.08099223756074485,0.015941491420461876,0.06923269546582186,0.10162009806776226,-0.03238740260194039,-0.02734496096968343,-0.010760916618955188,-0.01658404435072824
2430,-0.020191641471403378,0.0845064877802973,-0.10469812925170068,-0.014743910413729619,0.01959582052009842,-0.034339730933828035,-0.022730662530203144,0.004457760343644662,-0.027188422873847807,-0.03163355280518494,-0.02674853417260399,-0.00488501863258095,-0.022154574292658484,0.0025143543363230383,-0.02466892862898152,0.024588898608466813,-0.009427582201900953,0.03401648081036777,-0.056530760270762724,-0.09724434177084731,0.04071358150008459,-0.013504944136207425,-0.012538335909333446,-0.0009666082268739792,0.01309544697841819,0.0021369258794847984,0.010958521098933392,-0.018879419809834465,-0.01323914734322021,-0.005640272466614256,0.004805607781215725,0.006978279948808794,-0.00217267216759307,0.036826518555312215,-0.046269746299097636,0.08309626485440985,-0.037723083288649824,-0.057526672887173794,0.019803589598523966,0.008525207216987794,0.02652173247185065,-0.017996525254862856,-0.06748484127639123,-0.02023428662973877,-0.04725055464665246,-0.04565581575160545,-0.031106592879489695,-0.01454922287211575,-0.002093506333850985,-6.508309846168866e-05,-0.0020284232353892963,-0.05108144322227926,-0.01875799568175786,-0.032323447540521404,-0.03300212804419735,-0.043049287533339885,0.010047159489142534,-0.10306516483938145,-0.051133172639209135,-0.05193199220017232,-0.09045758728565796,-0.05361302974291756,-0.0368445575427404,0.048354099119125846,-0.018475946749946685,0.06683004586907254,0.1482028557360906,0.05349842591349238,0.09470442982259822,-0.03576987689942199,-0.06759854215506686,0.03182866525564488,-0.1608575682162813,-0.11110712145108231,-0.04975044676519899,0.09422618537608612,0.051873591541662496,0.04235259383442363,0.018303865617267833,0.09822261180946697,-0.07991874619219913,-0.011506084059798418,-0.010070893946819598,-0.0014351901129788208,-0.019004558040988787,-0.0038436527829084147,-0.015160905258080372,-0.06905994623516318,-0.04934905773055612,-0.019710888504607053,0.10102459897647616,0.08660172880918592,0.014422870167290242,0.04344040811097264,0.07931026450343004,-0.0358698563924574,-0.014760302188211309,-0.005853849268967058,-0.00890645291924425
2440,-0.03886369362559839,0.09433460884353742,-0.1331983024691358,-0.01482859145631007,0.02436461775134196,-0.03919320920765203,-0.022359648599469022,0.004220982608955046,-0.026580631208424067,-0.03315355091725503,-0.03143296025263935,-0.0017205906646156884,-0.03619213287446551,-0.00592716540213113,-0.030264967472334377,0.015139263582701765,-0.0075641185853848585,0.022703382168086622,-0.05438783784572125,-0.09139894720671424,0.03701110936099298,-0.01225776003139855,-0.011829597998018129,-0.00042816203338042033,0.011609013890018217,0.0035548860425074214,0.008054127847510795,-0.03524018788346368,-0.020806617584711386,-0.014433570298752293,0.006362689501324091,0.003873645772485013,0.0024890437288390783,0.031027748301009236,-0.04488684683871065,0.07591459513971989,-0.025840085116803392,-0.0491184331077344,0.02327834799093101,0.000638114312648787,0.031253988214454055,-0.030615873901805268,-0.02949943443032813,-0.012270191808220907,-0.01722924262210722,-0.0622937264194844,-0.03825860353233439,-0.024035122887150005,0.003288504336161435,-0.0017156627900039591,0.0050041671261653944,-0.04290966130911983,-0.012505636582545743,-0.030404024726574087,-0.0037248702083326726,-0.025381129227148896,0.021656259018816224,-0.1326633481353319,-0.049172750834574584,-0.08349059730075731,-0.09801620013619583,-0.05525531598969827,-0.04276088414649756,0.050202958898563924,-0.01690902453218245,0.06711198343074637,0.1269620130402996,0.04367717052355162,0.08328484251674798,-0.03384791336452767,-0.07652499501713157,0.04267708165260391,-0.15757622629106166,-0.11155457716815773,-0.046021649122903935,0.07743359406049957,0.04022500234850589,0.03720859171199369,-0.007862720230768274,0.08464352767105573,-0.09250624790182402,-0.013679338525906526,-0.004252935004719635,-0.009426403521186892,-0.01205759067998156,-0.0005388440954593608,-0.0115187465845222,-0.06985620589197526,-0.05273489227126143,-0.01712131362071383,0.1338751988990668,0.10803444716810734,0.025840751730959444,0.06020044491550099,0.10750183440291641,-0.04730138948741541,0.00020946502632277164,-0.006647023501975953,0.006856488528298725
2450,-0.04730804358780549,0.05516384794658604,-0.10247189153439154,-0.009114189249584828,0.02586378583850698,-0.034977975088091806,-0.042664737642812395,0.0032813292366434986,-0.0459460668794559,-0.03835608503407928,-0.03950600597701445,0.001149920942935173,-0.032654597471517596,-0.0064006763811840645,-0.026253921090333532,0.027040437528025464,-0.009642597234575888,0.03668303476260135,-0.05329304172476087,-0.09310628467421551,0.039813242949454646,-0.04450614590918748,-0.024346850170859358,-0.020159295738328125,0.017958451199488735,0.011724561951592495,0.00623388924789624,-0.03122981597930644,-0.006074703252368694,-0.025155112726937743,0.013677352465554094,0.003218032416649911,0.010459320048904182,0.040139832772647564,-0.04495834368156059,0.08509817645420815,-0.01912489286513462,-0.0446662669779735,0.025541374112838872,0.016716893353231156,0.05313875668105685,-0.036421863327825696,-0.04532324855452043,-0.012301747197638687,-0.03302150135688175,-0.07076481411215556,-0.038834916703059115,-0.03192989740909644,-0.014455679313879513,-0.01398382685003227,-0.0004718524638472427,-0.04110595489448226,-0.021636211518557328,-0.019469743375924928,0.021255070358659492,-0.010421390808498222,0.031676461167157714,-0.12217404499202925,-0.04831288611065569,-0.07386115888137355,-0.10945076213346168,-0.06516919516453583,-0.044281566968925844,0.05757671051157209,-0.016578290084834288,0.07415500059640638,0.10786968652552109,0.057189323068200466,0.05068036345732062,-0.02259612190468959,-0.06586640217917446,0.04327028027448487,-0.13629445900670356,-0.11748198438324306,-0.01881247462346049,0.05259724104754718,0.016867949965985375,0.0357292910815618,0.00039010531289243664,0.10888756263443869,-0.10849745732154625,0.0003976891918604719,0.007979516667270998,-0.007581827475410526,-8.39558788959344e-05,0.003182691045418604,-0.0032666469243145383,-0.04998952745451367,-0.04352597624030424,-0.006463551214209427,0.15609813787468282,0.10533587064034748,0.050762267234335356,0.04691703840016772,0.13016690154788665,-0.08324986314771893,-8.378601052910866e-05,-0.015402661602267808,0.015318875591738699
2460,-0.07448940224237843,0.01567420949861426,-0.09016361174099269,-0.02937334460323011,0.018107629605119753,-0.04748097420834987,-0.044130149449631596,0.002123542045759628,-0.04625369149539122,-0.023820097442927665,-0.03533646987142768,0.011516372428500019,-0.023447071627089686,-0.003065128179090903,-0.02038194344799878,0.027450252504833243,-0.01177253247278314,0.03922278497761638,-0.04435188264096716,-0.08273002872138313,0.03837814608041598,-0.06661812001187177,-0.03164182299716667,-0.034976297014705095,0.06643442932809515,0.036814183025276496,0.02962024630281866,-0.03502140225883072,0.0018602012199653922,-0.03688160347879611,0.020166781176654446,0.005508867456515586,0.01465791372013886,0.05661232906610071,-0.04530077592889451,0.10191310499499522,-0.011296131323068089,-0.03762703134037855,0.02633090001731046,0.03184785993475919,0.06165715734537639,-0.029809297410617202,-0.03184666993548137,-0.013733876409676339,-0.018112793525805027,-0.06545271010373636,-0.04016473249761958,-0.025287977606116795,0.0018241346207734403,-0.008050417706941655,0.009874552327715095,-0.040070017605423607,-0.029626153375658597,-0.010443864229765013,0.01424616175038771,-0.013316926355716383,0.027563088106104094,-0.11243123698429919,-0.041006652178614655,-0.07142458480568453,-0.11662792424234666,-0.054840584310854194,-0.06178733993149247,0.06879095775635534,-0.012889606986268195,0.08168056474262354,0.10474202885576593,0.0412171940975486,0.06352483475821732,-0.02502586345991401,-0.0661891022294777,0.04116323876956369,-0.10458034454090215,-0.09814195394520601,-0.006438390595696139,0.045879998059256674,0.02021263527135824,0.025667362787898433,-0.0013661456973404454,0.08725303691546371,-0.08861918261280416,0.008324570524914643,0.01130373044158706,-0.0029791599166724175,0.031176634010373894,0.013026899463598257,0.018149734546775636,-0.054943647319288004,-0.05080655910237303,-0.004137088216914979,0.15289693802950158,0.10945630671311228,0.04344063131638928,-0.031152820321690214,0.10490746456399445,-0.13606028488568467,0.01477705939031713,0.001058496599684406,0.013718562790632724
2470,-0.06560413517258755,0.026447152935248172,-0.09205128810783572,-0.020494380471924315,0.026083329282234075,-0.04657770975415839,-0.044538451212600305,-0.005115890582585091,-0.039422560630015216,-0.012376667760807862,-0.023504727333577904,0.011128059572770044,-0.022420579294877032,0.0011313490758257745,-0.023551928370702805,0.03866043796908194,-0.00014701882576063864,0.03880745679484258,-0.04656286521562428,-0.06650059990160447,0.01993773468598019,-0.07109111579998995,-0.028990137676799293,-0.04210097812319065,0.09140850234020488,0.04545175725777346,0.045956745082431416,-0.037476197903635926,0.0021041105526901733,-0.039580308456326097,0.03600060606118359,0.012817812862409817,0.023182793198773775,0.07094650530958133,-0.03312655693782785,0.10407306224740918,0.0031866025475932127,-0.029074185880574706,0.03226078842816792,0.04372529434086195,0.06164014096370576,-0.017914846622843813,-0.011228863957434207,-0.003252632447678737,-0.00797623150975547,-0.05631939920246848,-0.03326687237347957,-0.02305252682898891,-0.003480137903854185,-0.012492339176951906,0.00901220127309772,-0.04554450535372024,-0.0386345832235099,-0.006909922130210338,-0.0023833460719983003,-0.026813039741463245,0.024429693669464944,-0.11311494280940305,-0.03331147335117015,-0.0798034694582329,-0.12120917325031873,-0.053536227580168655,-0.06767294567015007,0.06789996276978352,-0.019433811542812943,0.08733377431259647,0.13581904719275473,0.04617258254629008,0.08964646464646464,-0.035304809179867315,-0.07016353299608015,0.03485872381621283,-0.09927440359953266,-0.0996942385933318,0.00041983499379914764,0.01673271731937925,0.01153503506241864,0.00519768225696061,-0.0231716339040372,0.0675674835565171,-0.0907391174605543,0.011611354728232073,0.011245246736901696,0.0003661079913303756,0.009919005473923303,0.00969003489511621,0.0002289705788070938,-0.019013295805269507,-0.044713441728506616,0.025700145923237105,0.13513310110523374,0.11529157528060896,0.01984152582462478,-0.05514273401740062,0.103073061647585,-0.15821579566498561,-0.007853542053595118,-0.020063956654703886,0.012210414601108768
2480,-0.0756822404887881,0.012001212522045855,-0.08768345301083397,-0.018982667045117745,0.03257397437928012,-0.051556641424397864,-0.04543149479461862,-0.013115994988515348,-0.03231549980610327,-0.0057667677138241525,-0.025165247501174593,0.01939847978735044,-0.023313517248382445,0.007311274417824322,-0.03062479166620677,0.026163837779427657,0.002523210597116961,0.023640627182310695,-0.05062897301123381,-0.058148647255912,0.007519674244678183,-0.10476346480394558,-0.04936189260593361,-0.055401572198011964,0.05934890807081812,0.03753457526101737,0.021814332809800756,-0.05601226036954881,-0.0026850963023135796,-0.05332716406723523,0.047706353827285906,0.012341349667762215,0.03536500415952369,0.07329367140051027,-0.03477380656717317,0.10806747796768343,0.0067531908246112535,-0.027249198863420462,0.034002389688031716,0.06555901366245284,0.06477966338193779,0.0007793502805150519,-0.03681543009995777,-0.01885798618359411,-0.017957443916363655,-0.06436809587560227,-0.028012041723641728,-0.03635605415196054,-0.01797197449465686,-0.023666745610054614,0.005694771115397757,-0.017050719599878406,-0.02543924016571323,0.008388520565834825,0.025216213730483678,-0.011414055240348478,0.03663026897083216,-0.11845203419924444,-0.04780359503685384,-0.0706484391623906,-0.10971444955889958,-0.025943770576579435,-0.08377067898232014,0.06049367989965915,-0.0304040743592246,0.09089775425888375,0.14356638765796817,0.04835653432403802,0.09520985333393014,-0.02971213257277361,-0.05920122246371997,0.029489089890946365,-0.11890445163197043,-0.11139713904548304,-0.007507312586487389,0.028362724927506012,0.016929888582751542,0.01143283634475447,-0.05251501361483084,0.0564067415171522,-0.10892175513198304,-0.015461921844716406,0.01051537010242836,-0.02597729194714477,0.0023339734333069763,0.009618290780423321,-0.007284317347116345,-0.0025151419159738344,-0.028251638823543666,0.025736496907569833,0.15128961854384382,0.12085537350019353,0.03043424504365028,-0.08691575722987689,0.09285281682758942,-0.17976857405746632,-0.02609375654578207,-0.0289676167069305,0.002873860161148427
2490,-0.04124149659863945,0.016473371756109852,-0.05771486835474931,-0.00892444098750641,0.03958525107145042,-0.048509692058956826,-0.033284983444202484,-0.01139516153088924,-0.021889821913313248,-0.010075753187490748,-0.01743653444721198,0.00736078125972123,-0.026281514970231724,0.002104861158633904,-0.028386376128865628,0.02049074884038901,-0.0031847953130398348,0.023675544153428846,-0.03985602361492734,-0.04504804074275014,0.005192017127822795,-0.1069642825285563,-0.04702159785529745,-0.05994268467325885,0.06324901177876968,0.03281564948709499,0.03043336229167469,-0.0578860702647306,-0.003206413245218906,-0.0546796570195117,0.04383747268674737,0.01486088704105874,0.028976585645688627,0.08478961113243473,-0.020412348633657703,0.10520195976609244,0.009805742850990708,-0.014758223524494303,0.02456396637548501,0.07583520655334891,0.06334858568343744,0.012486620869911464,-0.06560850927485715,-0.04007291722293154,-0.025535592051925605,-0.07309512388943377,-0.03190305052226144,-0.041192073367172344,-0.01680951804157725,-0.02525043433928904,0.008440916297711787,-0.010130695244331503,-0.02600955670516839,0.015878861460836887,0.038257223774471716,0.018546650471119173,0.019710573303352543,-0.1236740118532265,-0.046110027801711355,-0.07756398405151514,-0.08610290465779516,-0.016724950974619446,-0.06937795368317572,0.06360583683044348,-0.03584040888175611,0.09944624571219958,0.11112603136236814,0.06290564433105053,0.048220387031317605,-0.021751407067131103,-0.05643928968024221,0.034687882613111114,-0.11488839846760228,-0.09900095843909769,-0.015887440028504587,0.007746456336888266,0.01479713554543662,-0.007050679208548355,-0.07989232471682395,0.04010779961953075,-0.12000012433635471,-0.02448829682585541,0.004912631193570535,-0.029400928019425947,0.00802770849297671,0.011987373035814052,-0.003959664542837343,0.0077981516389966435,-0.021795011606349998,0.02959316324534664,0.1385950199974197,0.10652120156538941,0.03207381843203028,-0.07406037806170582,0.10576060750765791,-0.1798209855693637,-0.0003937942494868107,-0.025091117286450405,0.024697323036963596
2500,0.012339773872511967,0.0530635865457294,-0.04072381267321744,-0.007738906391380097,0.03892348440535874,-0.04666239079673884,-0.036601736121468845,-0.014840557229364913,-0.021761178892103928,-0.01874950388205587,-0.024945346574587177,0.006195842692531307,-0.010097152532345546,0.008498915008642404,-0.01859606754098795,0.024963796614156444,-0.008111763711343237,0.03307556032549968,-0.027916328796638218,-0.037471973802676126,0.009555645006037908,-0.11356835752827248,-0.04641503497467519,-0.0671533225535973,0.066696908875375,0.03026075345895262,0.036436155416422374,-0.061069453444198674,-0.0014529877846437616,-0.05961646565955491,0.039515951511293605,0.01753575141581038,0.021980200095483224,0.07980082484778699,-0.007634169470095505,0.08743499431788249,0.0303091395012054,-0.008886388488965637,0.039195527990171036,0.06827312653891902,0.048190392891236396,0.020082733647682625,-0.1505701816134028,-0.04982595989067271,-0.10074422172273008,-0.07319535226695112,-0.026122020890457544,-0.04707333137649358,-0.01777130160773332,-0.029726705222376294,0.011955403614642974,0.0020535068956871764,-0.025408015105582032,0.027461522001269206,-0.007606727283683197,0.011187296432433803,-0.018794023716117002,-0.12051361655963415,-0.04166942823356228,-0.07884418832607186,-0.09055871013327735,-0.013326455272980486,-0.07723225486029686,0.02640995890217851,-0.060434039261612754,0.08684399816379126,0.08391708816376468,0.04479991943064321,0.03911716873312147,-0.013814409506363834,-0.04787350158028113,0.034059092073917295,-0.09609249627810754,-0.08786980695876502,-0.008222689319342516,0.019917394531439526,0.02043354967115756,-0.0005161551397180348,-0.0941226205130118,0.037569783779079165,-0.13169240429209098,-0.035533529292733165,-0.0007228585899110931,-0.03481067070282207,0.014110693536618502,0.025250875430846306,-0.011140181894227804,-0.005862894473092482,-0.029046167481101816,0.023183273008009334,0.13285382531286286,0.09667838558465575,0.036175439728207116,-0.0611642343842812,0.11093478843219698,-0.17209902281647818,0.02466660149976959,-0.01529094692156233,0.039957548421331916


==> anc/translation_table.txt <==
f3_1.eps  &  DSN and GBT Spectra at Epoch 111003
f3_2.eps  &  DSN and GBT Spectra at Epoch 110927
f3_3.eps  &  DSN and GBT Spectra at Epoch 110929
f3_4.eps  &  DSN and GBT Spectra at Epoch 111001
f3_5.eps  &  DSN and GBT Spectra at Epoch 110924
f3_6.eps  &  DSN and GBT Spectra at Epoch 111006
f3_7.eps  &  DSN and GBT Spectra at Epoch 111010
f3_8.eps  &  DSN and GBT Spectra at Epoch 111013
f3_9.eps  &  DSN and GBT Spectra at Epoch 111015
f3_10.eps  &  DSN and GBT Spectra at Epoch 111017
f3_11.eps  &  DSN and GBT Spectra at Epoch 111019
f3_12.eps  &  DSN and GBT Spectra at Epoch 111020
f3_13.eps  &  DSN and GBT Spectra at Epoch 111024
f3_14.eps  &  DSN and GBT Spectra at Epoch 111026
f3_15.eps  &  DSN and GBT Spectra at Epoch 111029
f3_16.eps  &  DSN and GBT Spectra at Epoch 111031
f3_17.eps  &  DSN and GBT Spectra at Epoch 111104
f3_18.eps  &  DSN and GBT Spectra at Epoch 111105
f3_19.eps  &  DSN and GBT Spectra at Epoch 111107
f3_20.eps  &  DSN and GBT Spectra at Epoch 111111
f3_21.eps  &  DSN and GBT Spectra at Epoch 111116
f3_22.eps  &  DSN and GBT Spectra at Epoch 111118
f3_23.eps  &  DSN and GBT Spectra at Epoch 111123
f3_24.eps  &  DSN and GBT Spectra at Epoch 231018
f3_25.eps  &  DSN and GBT Spectra at Epoch 231025
f3_26.eps  &  DSN and GBT Spectra at Epoch 231030
f3_27.eps  &  DSN and GBT Spectra at Epoch 231110
f3_28.eps  &  DSN and GBT Spectra at Epoch 231112
f3_29.eps  &  DSN and GBT Spectra at Epoch 241203
f3_30.eps  &  DSN and GBT Spectra at Epoch 241207
f3_31.eps  &  DSN and GBT Spectra at Epoch 241212
f3_32.eps  &  DSN and GBT Spectra at Epoch 241221
f3_33.eps  &  DSN and GBT Spectra at Epoch 241223
